First-order phase transition in dynamical 3-flavor QCD at imaginary isospin

We revisit QCD with three mass-degenerate quark flavors at an imaginary isospin chemical potential set to 4 pi T/3. This choice corresponds to a special point in the parameter space, where the theory possesses an exact Z(3) center symmetry. Through a finite-size scaling analysis, we demonstrate that in this case the finite temperature QCD transition is of first order and entails singular behavior both in the Polyakov loop and in the quark condensate. Our results are based on simulations with stout-smeared staggered quarks and a dedicated multi-histogram analysis.

==> anc/Figure_1-left.dat <==
#beta    P_loop_real       P_loop_imag
3.850 -2.8164020847e-01 -4.8035789593e-01
3.850 -3.5000713973e-01 -4.8585813868e-01
3.850 -3.0162132582e-01 -4.9980391361e-01
3.850 -2.6644652442e-01 -5.0809607136e-01
3.850 -2.9030394357e-01 -4.5057898428e-01
3.850 -2.1140960693e-01 -4.0375442268e-01
3.850 -2.0386670071e-01 -3.5201216617e-01
3.850 -2.2337312221e-01 -4.1939051160e-01
3.850 -2.4972563938e-01 -3.3957986309e-01
3.850 -2.4027338743e-01 -3.6582467520e-01
3.850 -2.3909318943e-01 -4.1484298960e-01
3.850 -2.3472603688e-01 -4.1432744689e-01
3.850 -2.3554733538e-01 -3.7933621412e-01
3.850 -2.5420854893e-01 -4.6049568983e-01
3.850 -2.7066277165e-01 -4.7804299812e-01
3.850 -2.0294571535e-01 -3.6371748190e-01
3.850 -2.0519167925e-01 -2.7458375521e-01
3.850 -2.3806343473e-01 -3.4624767047e-01
3.850 -1.9405137795e-01 -3.5828981631e-01
3.850 -2.1527617097e-01 -3.5878232012e-01
3.850 -2.0486621517e-01 -2.7481430645e-01
3.850 -2.0466551846e-01 -1.9821630831e-01
3.850 -2.4804100465e-01 -2.6290731601e-01
3.850 -2.4920540581e-01 -3.2942359200e-01
3.850 -1.8374898550e-01 -4.0220821228e-01
3.850 -1.7069520409e-01 -2.7831625626e-01
3.850 -1.8069922134e-01 -3.5508658271e-01
3.850 -1.8878432740e-01 -3.1315999688e-01
3.850 -1.5963363548e-01 -2.9042229692e-01
3.850 -1.4895643324e-01 -3.9750756028e-01
3.850 -1.5013596931e-01 -3.5712933820e-01
3.850 -1.2627518474e-01 -3.4049489170e-01
3.850 -1.7919957709e-01 -3.7694566141e-01
3.850 -2.9085663280e-01 -4.6787282286e-01
3.850 -2.9144654465e-01 -4.5155983513e-01
3.850 -2.6373129603e-01 -4.6399967595e-01
3.850 -2.5931777829e-01 -4.3087829191e-01
3.850 -2.6428171996e-01 -4.6144582664e-01
3.850 -2.2154024184e-01 -5.0086018467e-01
3.850 -2.3082881812e-01 -4.7325304952e-01
3.850 -2.7897808441e-01 -4.7598426292e-01
3.850 -2.6595430528e-01 -4.6731048331e-01
3.850 -3.1404148663e-01 -5.1027649634e-01
3.850 -3.1295670317e-01 -5.5884741138e-01
3.850 -3.2017599331e-01 -6.2986346792e-01
3.850 -3.5401948405e-01 -6.2219735545e-01
3.850 -3.7334320282e-01 -5.9857547454e-01
3.850 -2.5965688365e-01 5.4209378613e-01
3.850 -2.8442384262e-01 5.6659008976e-01
3.850 -2.0625912015e-01 4.7061661674e-01
3.850 -2.7757313392e-01 5.2135772728e-01
3.850 -2.5998429733e-01 5.0975225803e-01
3.850 -3.6990115656e-01 6.1187805915e-01
3.850 -3.0682984175e-01 4.6583142101e-01
3.850 -3.2006397416e-01 4.7082973999e-01
3.850 -2.7476854792e-01 4.9964077830e-01
3.850 -2.9646836992e-01 4.8579051907e-01
3.850 -2.7784113037e-01 4.1110437370e-01
3.850 -2.4846444232e-01 4.5131373827e-01
3.850 -1.7928724383e-01 4.4973622628e-01
3.850 -2.0702255797e-01 3.8549201950e-01
3.850 -2.1774394607e-01 4.1995900652e-01
3.850 -2.5783821810e-01 3.6746472909e-01
3.850 -3.1543890646e-01 4.7028739181e-01
3.850 -2.0331393956e-01 3.3209654518e-01
3.850 -1.2655929773e-01 3.3872224396e-01
3.850 -1.9996322469e-01 4.3893207821e-01
3.850 -2.2503019031e-01 4.1916475537e-01
3.850 -2.9190600195e-01 4.9194089993e-01
3.850 -2.9482010633e-01 5.4391320325e-01
3.850 -2.5360062635e-01 5.6023076045e-01
3.850 -2.3436896315e-01 4.8131308714e-01
3.850 -1.8580799203e-01 4.6394887558e-01
3.850 -1.6461147801e-01 3.7875272117e-01
3.850 -1.5350796599e-01 3.6210124745e-01
3.850 -1.9415714080e-01 4.6768925316e-01
3.850 -1.8136241056e-01 4.3586790150e-01
3.850 -2.4538459642e-01 4.6786988267e-01
3.850 -2.5256763029e-01 4.4303195188e-01
3.850 -2.8265284798e-01 4.7832070475e-01
3.850 -3.3857257262e-01 5.5957683352e-01
3.850 -3.3190535884e-01 5.2142559707e-01
3.850 -3.4243898864e-01 5.8208121634e-01
3.850 -3.5082153130e-01 5.3618966706e-01
3.850 -3.1250846528e-01 5.4551127307e-01
3.850 -2.9418403056e-01 4.6994622542e-01
3.850 -2.5441222567e-01 4.4795040496e-01
3.850 -1.9641934064e-01 3.9741457344e-01
3.850 -2.3543575250e-01 4.3168127413e-01
3.850 -1.5533751577e-01 3.7399710540e-01
3.850 -1.9656817717e-01 3.8480798513e-01
3.850 -2.2864372918e-01 4.3985483979e-01
3.850 -2.5874631881e-01 4.8494895871e-01
3.850 -2.3355277671e-01 4.0110513541e-01
3.850 -1.9454696804e-01 4.0454201365e-01
3.850 -2.6864379652e-01 4.4367213042e-01
3.850 -2.9772911308e-01 4.3419424460e-01
3.850 -2.4378246941e-01 5.0208393116e-01
3.850 -3.0675787818e-01 5.2891298644e-01
3.850 -2.9425255027e-01 5.0744605143e-01
3.850 -2.4595030658e-01 4.8994782230e-01
3.850 -1.9820075537e-01 3.8221272005e-01
3.850 -2.2210263483e-01 3.6137286930e-01
3.850 -2.0275147023e-01 3.8359196737e-01
3.850 -2.4700211823e-01 4.0437733156e-01
3.850 -2.2223661429e-01 4.8117435722e-01
3.850 -2.2308771550e-01 4.3662880144e-01
3.850 -2.5948496871e-01 4.1713312819e-01
3.850 -3.0682392133e-01 4.7993914040e-01
3.850 -3.4067272960e-01 5.7500878604e-01
3.850 -2.4342567009e-01 5.1265514957e-01
3.850 -2.3916850397e-01 4.3594449004e-01
3.850 -2.4120937551e-01 4.3161176114e-01
3.850 -2.7333354151e-01 4.7292606846e-01
3.850 -2.3666948776e-01 4.5874585475e-01
3.850 -2.5012540275e-01 4.4643987653e-01
3.850 -2.6295080950e-01 4.8814684705e-01
3.850 -3.1666708865e-01 4.6313233645e-01
3.850 -2.9711093300e-01 4.0800934351e-01
3.850 -2.2684095997e-01 3.5367793453e-01
3.850 -2.1459064092e-01 3.6339843842e-01
3.850 -3.0618778849e-01 4.7824008505e-01
3.850 -2.4996674385e-01 4.8113545518e-01
3.850 -2.9633872615e-01 4.5758277985e-01
3.850 -3.1526097888e-01 4.7488632113e-01
3.850 -2.8231459699e-01 4.1072317179e-01
3.850 -2.6289352167e-01 4.4121204016e-01
3.850 -3.0917145997e-01 4.8004119285e-01
3.850 -2.4088798271e-01 4.3958660867e-01
3.850 -2.3235403507e-01 4.0066639994e-01
3.850 -2.3172206649e-01 3.9677352767e-01
3.850 -1.8546643355e-01 4.2636716181e-01
3.850 -2.3899258221e-01 5.0208375713e-01
3.850 -2.7453815305e-01 5.1608323100e-01
3.850 -2.2088287210e-01 4.6586687747e-01
3.850 -2.6652289951e-01 4.6633831789e-01
3.850 -2.6990478700e-01 4.4068700128e-01
3.850 -2.5440668647e-01 4.8242494832e-01
3.850 -2.7300700054e-01 4.4216106816e-01
3.850 -2.3972870599e-01 4.0521260664e-01
3.850 -2.3355591719e-01 3.5988486943e-01
3.850 -2.3294058981e-01 3.7993720447e-01
3.850 -2.9968498302e-01 5.0068719466e-01
3.850 -2.8593424555e-01 4.6423054416e-01
3.850 -2.5521812040e-01 4.6364041012e-01
3.850 -2.4389246607e-01 3.6835212392e-01
3.850 -2.0765569086e-01 3.5235786247e-01
3.850 -2.5658850244e-01 4.2639925787e-01
3.850 -2.0089188712e-01 3.7543467255e-01
3.850 -1.6712092615e-01 3.7981545488e-01
3.850 -2.0466561031e-01 4.1395034774e-01
3.850 -1.8134081793e-01 3.8723585747e-01
3.850 -2.5342198999e-01 4.2366319443e-01
3.850 -2.7531848755e-01 4.4453353266e-01
3.850 -2.8281974859e-01 4.3525262136e-01
3.850 -2.5705288664e-01 3.9582131212e-01
3.850 -2.1655232753e-01 4.3459102221e-01
3.850 -2.4969716068e-01 4.6601049989e-01
3.850 -2.7281331555e-01 4.3945899249e-01
3.850 -2.4867657480e-01 4.2992600374e-01
3.850 -2.9397548072e-01 4.4282822429e-01
3.850 -2.7840251852e-01 4.2125926397e-01
3.850 -3.1622997521e-01 5.5109118095e-01
3.850 -3.1228734783e-01 5.0923339083e-01
3.850 -2.4716540620e-01 5.0683921204e-01
3.850 -2.6946321863e-01 5.2301980151e-01
3.850 -3.1553788218e-01 5.4356196888e-01
3.850 -2.9891581976e-01 5.2415467395e-01
3.850 -2.9858027009e-01 4.7310600364e-01
3.850 -2.8566344661e-01 5.2220845126e-01
3.850 -3.6241466786e-01 4.5770769688e-01
3.850 -3.4761897319e-01 5.6172070669e-01
3.850 -3.7137051518e-01 6.0277842418e-01
3.850 -3.0217179939e-01 5.6661018317e-01
3.850 -3.4491501599e-01 6.0838980039e-01
3.850 -2.9110924581e-01 5.8643641721e-01
3.850 -3.0239789686e-01 5.4656011196e-01
3.850 -2.9497337601e-01 5.5304648832e-01
3.850 -3.4994721542e-01 5.9301213949e-01
3.850 -3.4984757097e-01 5.6037236729e-01
3.850 -3.1572086915e-01 5.5358336897e-01
3.850 -3.4208221631e-01 5.2479644593e-01
3.850 -2.5048545013e-01 4.7013376078e-01
3.850 -2.4856531250e-01 4.5595280157e-01
3.850 -2.3880603186e-01 4.3991362317e-01
3.850 -2.3449944122e-01 4.1430875914e-01
3.850 -2.7553222882e-01 4.0602509038e-01
3.850 -2.9883577779e-01 4.5204278702e-01
3.850 -2.3050677885e-01 4.1945627654e-01
3.850 -2.6194533111e-01 4.5877549072e-01
3.850 -2.8218183277e-01 4.5275520834e-01
3.850 -2.6530103355e-01 4.5719760054e-01
3.850 -2.8726415165e-01 4.3589596626e-01
3.850 -2.5215927758e-01 4.6858652377e-01
3.850 -2.0577380764e-01 3.3031096856e-01
3.850 -2.4531056584e-01 3.7642444976e-01
3.850 -2.3187313961e-01 3.3015069617e-01
3.850 -2.7570184617e-01 4.4001900211e-01
3.850 -2.4673978553e-01 4.2869429747e-01
3.850 -2.4956454611e-01 4.4597431122e-01
3.850 -3.3369611666e-01 5.4073296215e-01
3.850 -2.4167002850e-01 5.3252656855e-01
3.850 -2.2968579338e-01 5.0385730156e-01
3.850 -2.1871165629e-01 4.8195725446e-01
3.850 -2.3987572714e-01 5.2845269864e-01
3.850 -2.1818326515e-01 3.9880272155e-01
3.850 -2.1243295139e-01 4.6340442656e-01
3.850 -2.5385637523e-01 5.3029285676e-01
3.850 -1.9522609814e-01 4.2994045395e-01
3.850 -1.9834722916e-01 4.2142657197e-01
3.850 -2.1389273480e-01 5.0548171368e-01
3.850 -2.8356372209e-01 4.9709980357e-01
3.850 -2.2935887223e-01 4.4912799392e-01
3.850 -1.5819175546e-01 4.1539604620e-01
3.850 -2.3170675093e-01 3.8226792746e-01
3.850 -2.2125958883e-01 3.5460792642e-01
3.850 -2.0439437595e-01 3.1816728437e-01
3.850 -2.4514495805e-01 2.9275821465e-01
3.850 -2.2077206895e-01 2.5916459377e-01
3.850 -1.1895637729e-01 2.0534515644e-01
3.850 -1.6328017630e-01 2.1760904804e-01
3.850 -1.9848985649e-01 2.9400552093e-01
3.850 -1.6564593811e-01 2.7527495373e-01
3.850 -1.9929580750e-01 3.0863280078e-01
3.850 -1.8222540191e-01 1.9564541377e-01
3.850 -1.9467027836e-01 1.4537746710e-01
3.850 -2.1175835268e-01 1.2755218382e-01
3.850 -2.0702881048e-01 1.6318602686e-02
3.850 -2.1674678739e-01 -3.0232547555e-02
3.850 -1.5910775847e-01 -1.3584254785e-01
3.850 -2.1826670204e-01 -7.1540640441e-02
3.850 -2.5401831298e-01 -1.1111585168e-01
3.850 -2.4612515808e-01 -4.3427245860e-02
3.850 -2.9469936105e-01 -4.6070901291e-02
3.850 -2.6788348114e-01 1.0586858279e-01
3.850 -1.9623641832e-01 -4.5753916340e-02
3.850 -2.3104408790e-01 -1.4235640668e-01
3.850 -1.9845086241e-01 -1.1673220268e-01
3.850 -2.4245069617e-01 -2.4980883712e-01
3.850 -2.6243179840e-01 -3.4584888401e-01
3.850 -2.3188858333e-01 -3.1507572802e-01
3.850 -2.8742197028e-01 -3.3492416529e-01
3.850 -2.8974916287e-01 -3.4663382089e-01
3.850 -2.6658600283e-01 -3.1668196161e-01
3.850 -2.2708286173e-01 -3.7913068627e-01
3.850 -2.3655524610e-01 -4.2620880199e-01
3.850 -2.2316440464e-01 -3.6286132331e-01
3.850 -2.0211152334e-01 -3.2113854279e-01
3.850 -2.1788215176e-01 -2.6261299786e-01
3.850 -1.5065746633e-01 -2.6094063001e-01
3.850 -1.6320835272e-01 -3.2977242378e-01
3.850 -2.2460162985e-01 -3.7100999856e-01
3.850 -1.6236327795e-01 -3.0393376310e-01
3.850 -1.6639962367e-01 -3.2987957734e-01
3.850 -2.1490417832e-01 -4.0201799616e-01
3.850 -1.4962740621e-01 -3.8442268967e-01
3.850 -1.8467154036e-01 -3.3965914170e-01
3.850 -2.0756321809e-01 -3.6132008425e-01
3.850 -1.7225337811e-01 -3.7625495050e-01
3.850 -2.8532701076e-01 -3.4313521011e-01
3.850 -1.7139062969e-01 -3.5841178293e-01
3.850 -2.2489591290e-01 -3.4808072701e-01
3.850 -2.6033826653e-01 -3.1880768705e-01
3.850 -1.6288730143e-01 -2.9453827808e-01
3.850 -1.6286495620e-01 -2.8303803057e-01
3.850 -1.9733316933e-01 -3.2713535662e-01
3.850 -1.9257866508e-01 -2.8261446764e-01
3.850 -1.7971813614e-01 -3.8877483693e-01
3.850 -1.6578543083e-01 -3.7454979240e-01
3.850 -1.6776851244e-01 -3.5334695780e-01
3.850 -2.2437508495e-01 -3.9221109314e-01
3.850 -1.7681897251e-01 -4.2158661382e-01
3.850 -2.2476480418e-01 -3.9016565085e-01
3.850 -1.8082389566e-01 -3.6106222784e-01
3.850 -2.0955154193e-01 -3.8595538867e-01
3.850 -1.8694772086e-01 -3.7703046285e-01
3.850 -2.6266412932e-01 -4.5643201142e-01
3.850 -2.3219451186e-01 -3.7215192096e-01
3.850 -2.3846382214e-01 -4.4917072607e-01
3.850 -2.3650779107e-01 -4.0076907836e-01
3.850 -2.8186899150e-01 -3.9689640579e-01
3.850 -2.9214697124e-01 -4.5225081381e-01
3.850 -2.8201699931e-01 -3.8509673106e-01
3.850 -2.4176035882e-01 -3.9409777613e-01
3.850 -2.9518375444e-01 -4.7675771637e-01
3.850 -2.5999083317e-01 -4.1342926593e-01
3.850 -2.8071766548e-01 -3.9888857195e-01
3.850 -2.2911333002e-01 -3.7376132242e-01
3.850 -2.5618115520e-01 -3.8731799043e-01
3.850 -2.5780312740e-01 -4.0152867801e-01
3.850 -2.8434477414e-01 -4.7417606762e-01
3.850 -2.7254881594e-01 -4.4246859100e-01
3.850 -3.0341154682e-01 -4.3421057640e-01
3.850 -3.5640817136e-01 -5.5556302826e-01
3.850 -3.0456510412e-01 -5.3507833937e-01
3.850 -3.5124151226e-01 -5.7070667840e-01
3.850 -3.0422205921e-01 -4.8046603331e-01
3.850 -1.8802679986e-01 -4.1650070977e-01
3.850 -2.2821301854e-01 -3.8952817754e-01
3.850 -2.3345829244e-01 -4.1640115509e-01
3.850 -2.4529337336e-01 -4.0416715066e-01
3.850 -3.1767697610e-01 -4.9112457243e-01
3.850 -3.0807973009e-01 -5.3839027886e-01
3.850 -2.9106279632e-01 -5.3445292890e-01
3.850 -2.9829774343e-01 -5.7313392288e-01
3.850 -2.5308391634e-01 -5.5370369052e-01
3.850 -2.7485552026e-01 -4.8359639001e-01
3.850 -3.1441849329e-01 -5.0779751323e-01
3.850 -3.2905513424e-01 -6.3386585769e-01
3.850 -3.5188807303e-01 -5.6525204764e-01
3.850 -3.1744882088e-01 -5.4751720268e-01
3.850 -2.8054519787e-01 -5.6570699670e-01
3.850 -2.5916041004e-01 -5.1107353292e-01
3.850 -2.5372363442e-01 -4.8399889432e-01
3.850 -2.3172795660e-01 -5.2724885480e-01
3.850 -2.7422634387e-01 -4.9923321981e-01
3.850 -2.9797556256e-01 -5.5555102663e-01
3.850 -3.6046676654e-01 -5.7739106412e-01
3.850 -3.0658147520e-01 -5.7802162359e-01
3.850 -3.0732582065e-01 -5.1198736329e-01
3.850 -3.1094343087e-01 -4.6129300458e-01
3.850 -2.7469644356e-01 -5.4148614365e-01
3.850 -2.6388034384e-01 -4.9615887021e-01
3.850 -2.6971600773e-01 -4.4405457685e-01
3.850 -3.0180207980e-01 -4.6605502958e-01
3.850 -2.8960012071e-01 -4.9583643067e-01
3.850 -2.9070594356e-01 -4.9996213608e-01
3.850 -2.7852597353e-01 -5.1089097058e-01
3.850 -2.4495499473e-01 -5.2341644784e-01
3.850 -2.8168179963e-01 -5.0752242475e-01
3.850 -2.3929650075e-01 -4.6566027803e-01
3.850 -1.8644067825e-01 -4.5518522002e-01
3.850 -2.7694526157e-01 -4.6175341086e-01
3.850 -2.4519415340e-01 -4.8085620009e-01
3.850 -2.4817409341e-01 -4.7230569914e-01
3.850 -2.5312821006e-01 -4.1842287248e-01
3.850 -3.1756306121e-01 -4.6642443512e-01
3.850 -3.0119674156e-01 -5.1892595675e-01
3.850 -2.1508137714e-01 -4.6895372284e-01
3.850 -1.9755139352e-01 -4.2543938193e-01
3.850 -2.5701884487e-01 -4.7935879247e-01
3.850 -2.7135402880e-01 -4.6972186404e-01
3.850 -2.7199240797e-01 -4.7667618149e-01
3.850 -2.3906069146e-01 -4.2898033441e-01
3.850 -1.5978109650e-01 -4.4926459207e-01
3.850 -2.0182743325e-01 -4.2805965599e-01
3.850 -1.9747635968e-01 -4.3976814793e-01
3.850 -2.3233866586e-01 -4.7886965341e-01
3.850 -3.2464838099e-01 -5.5491988741e-01
3.850 -3.3005037962e-01 -5.2175496334e-01
3.850 -3.2432760195e-01 -5.3789672810e-01
3.850 -2.8931454697e-01 -4.8712098842e-01
3.850 -2.5560790110e-01 -4.3052799657e-01
3.850 -2.9077341650e-01 -4.5917330642e-01
3.850 -2.7871799767e-01 -5.0497539394e-01
3.850 -2.8533167063e-01 -4.5785928347e-01
3.850 -3.1279026601e-01 -4.8763421884e-01
3.850 -2.5431847180e-01 -4.4004287370e-01
3.850 -1.8909841405e-01 -4.0724495938e-01
3.850 -1.6223425422e-01 -4.2851240633e-01
3.850 -2.2167012172e-01 -4.7764704780e-01
3.850 -2.5290658718e-01 -4.9169901727e-01
3.850 -2.0507436156e-01 -4.7334606807e-01
3.850 -2.0922118337e-01 -4.4304311186e-01
3.850 -2.6380439677e-01 -4.9869097975e-01
3.850 -1.6181954967e-01 -3.8629578457e-01
3.850 -2.1824637221e-01 -3.6545378739e-01
3.850 -1.0489709115e-01 -3.9575005022e-01
3.850 -1.5248956045e-01 -4.0096814784e-01
3.850 -1.5410257466e-01 -3.6811889991e-01
3.850 -1.5347570771e-01 -3.8127591200e-01
3.850 -1.9040087251e-01 -3.7270603159e-01
3.850 -1.6863971374e-01 -2.8794459412e-01
3.850 -1.0727690570e-01 -3.2589887688e-01
3.850 -1.7639551065e-01 -3.6895557893e-01
3.850 -2.5351963686e-01 -4.3593722818e-01
3.850 -2.4617861302e-01 -4.8846982430e-01
3.850 -2.4937628758e-01 -5.0495680802e-01
3.850 -2.3160174969e-01 -4.1783912626e-01
3.850 -1.7149005507e-01 -4.3907167041e-01
3.850 -1.9529572095e-01 -4.6058769262e-01
3.850 -2.0978260962e-01 -4.1503806351e-01
3.850 -2.1983388339e-01 -4.4768559499e-01
3.850 -1.7477344967e-01 -3.5407740880e-01
3.850 -2.6598628555e-01 -4.3373498335e-01
3.850 -2.2123500198e-01 -3.8662920282e-01
3.850 -2.0459707573e-01 -3.8567609373e-01
3.850 -1.7082565746e-01 -3.8590772160e-01
3.850 -1.5355945001e-01 -3.3133699050e-01
3.850 -1.7265564467e-01 -3.9149363229e-01
3.850 -1.9009500824e-01 -4.5936477618e-01
3.850 -2.1268570209e-01 -4.0771791952e-01
3.850 -1.7132081358e-01 -3.6464233614e-01
3.850 -1.8007914950e-01 -4.2620748120e-01
3.850 -2.3533069013e-01 -4.2703275511e-01
3.850 -2.2798691510e-01 -3.2714882659e-01
3.850 -1.8966074433e-01 -3.5116663415e-01
3.850 -2.1931195145e-01 -3.3306654252e-01
3.850 -2.9391434969e-01 -3.8568923953e-01
3.850 -2.9172760366e-01 -4.0222375129e-01
3.850 -2.2585178962e-01 -4.1120349759e-01
3.850 -2.6140451458e-01 -3.8837400504e-01
3.850 -2.7375064500e-01 -3.6788257768e-01
3.850 -3.0042239283e-01 -5.6628007232e-01
3.850 -1.7500277432e-01 -4.5587979126e-01
3.850 -2.8600746384e-01 -5.4484974786e-01
3.850 -2.8902083167e-01 -5.1671471131e-01
3.850 -3.2424280546e-01 -5.4845652082e-01
3.850 -3.1655967578e-01 -5.3942994495e-01
3.850 -2.9875401656e-01 -5.4016015406e-01
3.850 -2.8254748297e-01 -4.8301261546e-01
3.850 -2.7418338364e-01 -4.6820170923e-01
3.850 -3.5851683224e-01 -5.5509821030e-01
3.850 -3.6464728592e-01 -5.2395718326e-01
3.850 -3.1927984059e-01 -4.9333609391e-01
3.850 -3.1332448074e-01 -3.3188120090e-01
3.850 -2.5618675728e-01 -3.7149351464e-01
3.850 -2.3605134702e-01 -3.4849538236e-01
3.850 -2.5334358864e-01 -3.9700318878e-01
3.850 -2.8016250840e-01 -4.7680547389e-01
3.850 -2.7100392995e-01 -4.9767057585e-01
3.850 -2.8539203577e-01 -4.5557945848e-01
3.850 -2.1819204111e-01 -4.1164734086e-01
3.850 -1.9538566293e-01 -4.2235801977e-01
3.850 -2.6740718492e-01 -4.2230905839e-01
3.850 -2.0529986609e-01 -3.8070824955e-01
3.850 -2.4009053237e-01 -4.8589098909e-01
3.850 -2.7549348349e-01 -5.2962615618e-01
3.850 -2.8402961408e-01 -5.7616963171e-01
3.850 -2.8183778100e-01 -4.9971205562e-01
3.850 -2.8109789694e-01 -5.4205518162e-01
3.850 -3.3746173608e-01 -5.8640894859e-01
3.850 -3.4497305070e-01 -6.0940041423e-01
3.850 -3.3101365828e-01 -5.9228682508e-01
3.850 -3.4642945250e-01 -5.8263647483e-01
3.850 -3.1847909545e-01 -5.4065234008e-01
3.850 -3.2415290560e-01 -5.1403326399e-01
3.850 -3.8700010523e-01 -6.1359696221e-01
3.850 -3.3553436009e-01 -6.1889480129e-01
3.850 -3.4612694055e-01 -5.8035712930e-01
3.850 -3.0102793957e-01 -5.2223436953e-01
3.850 -2.9373615103e-01 -5.3966835670e-01
3.850 -2.9336015826e-01 -4.4129706059e-01
3.850 -2.7626759084e-01 -4.5270647915e-01
3.850 -2.9896409546e-01 -4.2637018691e-01
3.850 -2.7517614829e-01 -4.7089480719e-01
3.850 -2.8265824278e-01 -4.9245328618e-01
3.850 -3.1438022721e-01 -5.0949798719e-01
3.850 -2.7466139059e-01 -4.5114386254e-01
3.850 -2.8209179995e-01 -4.7379676045e-01
3.850 -2.6437692455e-01 -4.5091947745e-01
3.850 -2.5162102248e-01 -4.4579743911e-01
3.850 -2.4943005910e-01 -3.9879564360e-01
3.850 -1.8875515934e-01 -4.4234419682e-01
3.850 -1.7531847417e-01 -5.1911312940e-01
3.850 -2.3323178905e-01 -4.1333869607e-01
3.850 -2.3991848678e-01 -4.3378472598e-01
3.850 -2.2155583970e-01 -4.4014870002e-01
3.850 -2.1847432681e-01 -4.3881779945e-01
3.850 -1.4107084311e-01 -4.0550444079e-01
3.850 -1.8273055925e-01 -4.2043653045e-01
3.850 -1.3031450213e-01 -2.8532983588e-01
3.850 -1.3350036456e-01 -3.0217853929e-01
3.850 -1.3451131601e-01 -3.3225969455e-01
3.850 -2.0927309386e-01 -3.7294141847e-01
3.850 -1.7690336382e-01 -3.6525975241e-01
3.850 -2.0188469821e-01 -4.0249807966e-01
3.850 -1.9303853917e-01 -3.4839749581e-01
3.850 -1.0147329422e-01 -3.2488641906e-01
3.850 -1.5002715393e-01 -3.9176145155e-01
3.850 -1.3126957991e-01 -3.5814138065e-01
3.850 -1.4030283474e-01 -4.2427581626e-01
3.850 -1.9711873171e-01 -3.6387869088e-01
3.850 -1.2508442250e-01 -3.7838550177e-01
3.850 -1.9504419120e-01 -4.0810937587e-01
3.850 -2.1508396843e-01 -4.1597551014e-01
3.850 -1.6997197697e-01 -3.9471806578e-01
3.850 -1.6837058355e-01 -4.0580640176e-01
3.850 -2.2121957906e-01 -3.3944216181e-01
3.850 -2.0951830873e-01 -4.4743320920e-01
3.850 -1.7785775333e-01 -3.9878593554e-01
3.850 -1.8522875251e-01 -4.9102955650e-01
3.850 -2.8239389500e-01 -4.7167324527e-01
3.850 -2.9180742573e-01 -5.6291875961e-01
3.850 -2.3262386375e-01 -4.3574104121e-01
3.850 -2.6015249017e-01 -4.8258988863e-01
3.850 -2.5384151700e-01 -4.0428145226e-01
3.850 -2.5475894077e-01 -4.3024783283e-01
3.850 -2.3627833487e-01 -4.2676903838e-01
3.850 -2.4439800188e-01 -4.0872314327e-01
3.850 -2.0090259752e-01 -3.4902374086e-01
3.850 -1.8935844760e-01 -3.1166511634e-01
3.850 -2.2014008822e-01 -3.8595743043e-01
3.850 -1.5334358892e-01 -2.5771642034e-01
3.850 -1.2507914129e-01 -2.8132775552e-01
3.850 -1.4673152106e-01 -2.4716378622e-01
3.850 -7.5519065591e-02 -2.4748080471e-01
3.850 -5.9988270011e-02 -2.1788500087e-01
3.850 -8.2317591536e-02 -2.0290080760e-01
3.850 -1.1287065902e-01 -2.0825756587e-01
3.850 -1.4892851850e-01 -3.2346061353e-01
3.850 -1.0923844819e-01 -2.5141164865e-01
3.850 -1.1356817458e-01 -2.6077939833e-01
3.850 -7.4628860311e-02 -2.7894218128e-01
3.850 -1.6410103186e-01 -3.0118878787e-01
3.850 -2.0795116633e-01 -3.5729750653e-01
3.850 -1.5191542413e-01 -2.9125761316e-01
3.850 -1.7865192635e-01 -3.3189430167e-01
3.850 -2.3416010864e-01 -3.1465874216e-01
3.850 -1.6524320730e-01 -2.9742109490e-01
3.850 -1.8420663794e-01 -3.1310514514e-01
3.850 -1.6445377767e-01 -3.1832017515e-01
3.850 -2.0009352074e-01 -3.7273787391e-01
3.850 -2.9200835150e-01 -4.5035187557e-01
3.850 -2.9293581273e-01 -4.2709053161e-01
3.850 -2.6693910654e-01 -4.2238907246e-01
3.850 -2.5413349700e-01 -4.8773356536e-01
3.850 -2.0207742544e-01 -4.6971691434e-01
3.850 -1.7893126401e-01 -4.7624520336e-01
3.850 -1.8597002555e-01 -4.3218826078e-01
3.850 -1.8631064788e-01 -3.4214144532e-01
3.850 -1.9809134765e-01 -3.8353988804e-01
3.850 -2.1412638984e-01 -4.3990636178e-01
3.850 -2.4162518580e-01 -3.9885040340e-01
3.850 -1.8330572387e-01 -4.5450227117e-01
3.850 -2.4226185570e-01 -4.4529592519e-01
3.850 -1.9474529924e-01 -4.2979024477e-01
3.850 -1.4749461948e-01 -4.0749815393e-01
3.850 -7.9908066951e-02 -3.9573980712e-01
3.850 -7.7319077069e-02 -3.7488495160e-01
3.850 -1.9224345954e-01 -4.3355575192e-01
3.850 -1.6989825750e-01 -3.2067899695e-01
3.850 -1.7307972430e-01 -3.6839699090e-01
3.850 -1.5616621701e-01 -3.9571894107e-01
3.850 -1.1678504199e-01 -3.3216610879e-01
3.850 -1.3930257737e-01 -3.2133371753e-01
3.850 -1.1257792100e-01 -3.1843377359e-01
3.850 -1.6838331477e-01 -3.6603163127e-01
3.850 -1.9918911244e-01 -3.6671124450e-01
3.850 -2.5039051466e-01 -3.9517083631e-01
3.850 -2.2212239314e-01 -3.9302393953e-01
3.850 -2.1394142393e-01 -2.9554374432e-01
3.850 -2.1284544785e-01 -4.1072222877e-01
3.850 -1.8531697910e-01 -3.6039677390e-01
3.850 -1.6640532097e-01 -2.8113598343e-01
3.850 -1.0074463953e-01 -2.7462336232e-01
3.850 -1.0308202648e-01 -1.9858097826e-01
3.850 -3.8460059652e-02 -1.6440059715e-01
3.850 -1.1642067158e-01 -2.1205143485e-01
3.850 -1.2994925997e-01 -2.3962357752e-01
3.850 -8.1303282260e-02 -1.9579854534e-01
3.850 -9.1518910756e-02 -1.5094501154e-01
3.850 -1.0144316367e-01 -1.5214688135e-01
3.850 -1.3541686731e-01 -1.8912066876e-01
3.850 -1.2424793791e-01 -1.8169539216e-01
3.850 -1.3518546258e-01 -2.2471968974e-01
3.850 -1.6490030807e-01 -1.5359259119e-01
3.850 -1.3150274345e-01 -2.3375693409e-01
3.850 -1.3341016183e-01 -2.4220690800e-01
3.850 -8.1347710885e-02 -1.9067672525e-01
3.850 -1.1774206607e-01 -2.0551460220e-01
3.850 -7.2864928880e-02 -2.1445256114e-01
3.850 -9.4079727574e-02 -1.6813669535e-01
3.850 -9.9698660336e-02 -1.2185304550e-01
3.850 -1.1040155985e-01 -1.0141653704e-01
3.850 -1.6367620915e-01 -8.9734241504e-02
3.850 -6.8405352526e-02 -5.9740079198e-03
3.850 -5.3370429439e-02 -7.2248725337e-04
3.850 -1.7499874819e-01 4.5674704363e-02
3.850 -2.1398930926e-01 2.4749610489e-02
3.850 -2.0535683616e-01 6.4330463939e-02
3.850 -2.2778162176e-01 9.7621064280e-02
3.850 -2.1439453906e-01 5.1426448564e-02
3.850 -1.2187321308e-01 4.8728611428e-03
3.850 -1.2758514359e-01 -9.3081958403e-03
3.850 -8.3703936250e-02 7.3567160857e-03
3.850 -1.2960450328e-01 3.3243045910e-02
3.850 -1.2128077729e-01 -1.9977609988e-02
3.850 -1.2777712578e-01 3.1203439176e-02
3.850 -8.7413829015e-02 5.2663206377e-02
3.850 -1.6408481940e-01 2.9362602972e-02
3.850 -1.6171812835e-01 -7.3455600361e-02
3.850 -1.6980379031e-01 -5.6894185576e-02
3.850 -1.8095728213e-01 -2.0098354068e-02
3.850 -2.0063471023e-01 -8.2070964768e-03
3.850 -1.7292908346e-01 -9.4837273115e-02
3.850 -7.6986532896e-02 -5.9031283901e-02
3.850 -9.0704211178e-02 -6.6409561962e-02
3.850 -2.1548903942e-02 -2.0515969501e-02
3.850 9.7185814657e-03 -4.2979633909e-02
3.850 2.7283611568e-02 -4.9969292801e-02
3.850 -4.6821647872e-02 -8.3203856232e-02
3.850 -8.4703084705e-02 -1.5761394805e-01
3.850 -1.5123581207e-02 -1.6692859107e-01
3.850 -9.0715293222e-02 -1.2204372948e-01
3.850 -8.5695600865e-03 -1.3557501057e-01
3.850 -2.9861274142e-02 -1.6947773402e-01
3.850 -6.1276923975e-02 -1.8651773287e-01
3.850 -3.1402483899e-02 -1.3724247183e-01
3.850 -6.2757421135e-02 -1.6627833714e-01
3.850 -7.0914340358e-02 -1.2807521452e-01
3.850 -1.0282494829e-01 -1.8235308093e-01
3.850 -1.5145959448e-01 -2.0569924983e-01
3.850 -1.7029560812e-01 -1.6523239569e-01
3.850 -1.1401459267e-01 -1.2759174088e-01
3.850 -1.9609032537e-01 -1.7092920579e-01
3.850 -1.7113572541e-01 -1.4248486077e-01
3.850 -1.7696256145e-01 -1.0756401717e-01
3.850 -9.3354632522e-02 -5.1418383920e-02
3.850 -9.3365512272e-02 -6.6362391170e-02
3.850 -1.7024018577e-01 -4.9466930206e-02
3.850 -1.5019739873e-01 -5.3637697826e-02
3.850 -5.7422864505e-02 -4.6889853718e-02
3.850 -7.5098613214e-02 4.9722848943e-02
3.850 -1.7742909627e-01 -3.1212000522e-02
3.850 -3.7168866943e-02 3.0392999963e-02
3.850 -6.3624210108e-02 3.1838150525e-02
3.850 -8.8841419879e-02 6.9767968288e-02
3.850 -1.1770697855e-01 3.8886179064e-02
3.850 -9.2592961683e-02 3.9812933874e-02
3.850 -7.5914646013e-02 3.6179398935e-02
3.850 -5.8235423735e-02 1.0073881314e-01
3.850 -1.0883079490e-01 8.1426914780e-02
3.850 -1.8829033039e-01 2.3418225252e-02
3.850 -1.5858732945e-01 -4.7297346580e-02
3.850 -1.6459163010e-01 -4.4767094623e-02
3.850 -7.3044762824e-02 -2.5830050050e-02
3.850 -1.4312950196e-01 -4.7372053860e-02
3.850 -9.6116432842e-02 -2.8138778943e-02
3.850 -9.0465510866e-02 4.7251238383e-02
3.850 -8.6452059064e-02 6.4457371554e-03
3.850 -7.5863918495e-02 -2.5721839047e-03
3.850 -6.6389093799e-02 1.1089908706e-02
3.850 -7.9044493497e-02 3.5639703455e-02
3.850 -1.2682142711e-01 5.2701407299e-02
3.850 -9.2137022606e-02 1.2090328803e-01
3.850 -9.4206477290e-02 9.8970971842e-02
3.850 -9.4899484882e-02 1.0264789653e-01
3.850 -6.3994713219e-02 1.2666320736e-01
3.850 -9.9298316424e-02 1.0680663272e-01
3.850 -8.5037072821e-02 1.4453117532e-01
3.850 -9.7790035508e-02 9.2428762406e-02
3.850 -1.3448116517e-01 2.0772239129e-01
3.850 -1.7938946802e-01 2.8278910341e-01
3.850 -1.6836508891e-01 2.0443731269e-01
3.850 -1.5261402128e-01 2.1504380674e-01
3.850 -1.3203408906e-01 1.7301188862e-01
3.850 -1.3230660320e-01 2.4377923802e-01
3.850 -9.6572591456e-02 1.8289020129e-01
3.850 -1.5339313808e-01 1.4140795288e-01
3.850 -1.4172902934e-01 1.1416706433e-01
3.850 -1.4090912942e-01 1.7771491123e-01
3.850 -1.3223223424e-01 1.8381519148e-01
3.850 -1.3376576565e-01 1.6111873809e-01
3.850 -9.0655739846e-02 1.3955114965e-01
3.850 -1.4483043511e-01 1.8136246292e-01
3.850 -1.1675260890e-01 1.6276171109e-01
3.850 -8.4340184092e-02 2.3283401369e-01
3.850 -6.5040425327e-02 2.1756010252e-01
3.850 -1.1260993989e-01 1.9344793427e-01
3.850 -7.3114013343e-02 1.8638108971e-01
3.850 -1.8213831242e-02 1.5188396742e-01
3.850 -5.7085821994e-02 2.2112607662e-01
3.850 -1.2827030651e-01 2.5639617890e-01
3.850 -1.0247474236e-01 2.1665733331e-01
3.850 -1.5869361454e-02 1.4015869350e-01
3.850 -3.6293457706e-02 2.0551078965e-01
3.850 -1.6498787325e-02 2.3383052708e-01
3.850 7.2599056334e-03 2.3314476792e-01
3.850 -4.3484066688e-02 2.2956213281e-01
3.850 -3.0489848292e-02 7.4623288326e-02
3.850 -1.7409003993e-02 4.9778346495e-02
3.850 2.1873513691e-02 1.4785978299e-01
3.850 -8.7959566294e-02 1.2391697581e-01
3.850 -7.2673071068e-02 1.8930100227e-01
3.850 -1.9370926995e-02 2.4466779651e-01
3.850 -1.0250325238e-02 1.7244726702e-01
3.850 1.0333046445e-01 1.8532506963e-01
3.850 1.4363546924e-01 1.2074395485e-01
3.850 8.8622795693e-02 6.2759202449e-02
3.850 6.1104235117e-02 1.3074618670e-01
3.850 1.4581210634e-01 1.4054962120e-01
3.850 5.6254114023e-02 1.1894515026e-01
3.850 1.4889468947e-01 1.6046392657e-01
3.850 1.0835136678e-01 1.5129569571e-01
3.850 1.4202976164e-01 9.9326480230e-02
3.850 2.0066542981e-01 1.4539824753e-01
3.850 1.7517528409e-01 1.2979054571e-01
3.850 2.1883590434e-01 1.3883609185e-01
3.850 1.9765500607e-01 1.3175135302e-01
3.850 1.2452302166e-01 1.4467705752e-01
3.850 1.6192311272e-01 5.7441305518e-02
3.850 1.4504699417e-01 1.3492570830e-01
3.850 2.1950787075e-01 7.9706578394e-02
3.850 1.9681962431e-01 1.1209790859e-01
3.850 2.0224456452e-01 5.1431833328e-02
3.850 1.4609791092e-01 4.6922616556e-02
3.850 9.9410350485e-02 4.9634804045e-03
3.850 1.2655034448e-01 7.7265922377e-02
3.850 1.4455343462e-01 1.4398288704e-01
3.850 1.4026599882e-01 1.0881465963e-01
3.850 1.3246466996e-01 3.6377339807e-03
3.850 6.8499565977e-02 6.7660644547e-02
3.850 5.3288670318e-02 -3.6313994929e-03
3.850 1.3282751484e-01 -1.2976168367e-02
3.850 5.2472200704e-02 2.7435326812e-02
3.850 1.3806545972e-01 6.2774271475e-02
3.850 1.9901972251e-01 5.1853451874e-02
3.850 2.4550116850e-01 7.3674484356e-02
3.850 2.2269586630e-01 3.5887654802e-02
3.850 2.1641430832e-01 -2.2701628714e-02
3.850 1.8889339649e-01 -3.8626889494e-02
3.850 1.8841190646e-01 1.1373078558e-02
3.850 1.8249395637e-01 -2.4005684167e-02
3.850 1.3655198591e-01 1.0474342898e-03
3.850 2.2394609707e-01 -4.8595324493e-02
3.850 1.8026860154e-01 -7.9538782037e-02
3.850 1.2948319331e-01 -2.8432504993e-02
3.850 1.4215885643e-01 -7.7375547782e-02
3.850 1.3986837357e-01 -9.5571657979e-02
3.850 1.1323548380e-01 -9.5497641795e-02
3.850 9.1931142567e-02 -4.9215789989e-02
3.850 4.8332637391e-02 -1.0335405918e-01
3.850 1.5162486025e-01 -8.0616739961e-02
3.850 1.1558250506e-01 -1.0950224790e-01
3.850 9.2874782179e-02 -5.1768038567e-02
3.850 1.2680446121e-01 -4.0545197206e-02
3.850 1.5416585661e-01 -1.2030524357e-01
3.850 1.6460166612e-01 -1.1344732063e-01
3.850 1.2413445413e-01 -9.4179773191e-02
3.850 1.0040702507e-01 -1.5337380351e-01
3.850 6.7030134313e-02 -1.0741150193e-01
3.850 -2.5123605640e-02 -5.8447273906e-02
3.850 -2.2378884465e-02 -7.3141209408e-02
3.850 -3.5634641158e-02 -5.7072140577e-02
3.850 -2.9780601256e-02 -4.7470840446e-02
3.850 -3.5254810860e-02 -9.1205057719e-02
3.850 -6.7079627398e-02 -1.1183992624e-01
3.850 -6.7756055673e-02 -9.6222685708e-02
3.850 -1.2263611830e-01 -1.4251914593e-01
3.850 -1.4352199735e-01 -1.9948472417e-01
3.850 -1.3113552230e-01 -2.9824170141e-01
3.850 -2.1600341831e-02 -1.6733640036e-01
3.850 3.0190050206e-03 -1.9569435850e-01
3.850 -3.0861411464e-02 -2.2379017520e-01
3.850 7.1403066995e-03 -1.7114129661e-01
3.850 -7.7176480202e-02 -1.9528716632e-01
3.850 -6.8634863064e-03 -1.7692395880e-01
3.850 4.0599351078e-03 -1.3740745593e-01
3.850 5.6880831320e-02 -1.3213923468e-01
3.850 2.2647004219e-02 -8.5460267823e-02
3.850 3.7377975968e-02 -9.0414555224e-02
3.850 1.1507984581e-01 -9.6915780492e-02
3.850 1.8390814842e-01 -7.7741189565e-02
3.850 1.6531922037e-01 -9.5025010750e-02
3.850 1.1323792109e-01 -6.5945174855e-02
3.850 1.2711591146e-01 -6.5184187356e-02
3.850 1.3427825524e-01 -2.8585891141e-03
3.850 8.9130426613e-02 4.1533580773e-02
3.850 1.0849422502e-01 3.6387263129e-02
3.850 4.5911350860e-02 2.2812573218e-02
3.850 2.8684283108e-02 1.0060368596e-01
3.850 1.0646790348e-01 6.9552652381e-02
3.850 1.3440687645e-01 8.9172432296e-02
3.850 9.0473781997e-02 1.1705889040e-01
3.850 4.5922187332e-02 9.5207982738e-02
3.850 6.7975332762e-02 9.4252505413e-02
3.850 1.2513372842e-01 1.5151731913e-01
3.850 1.1446690413e-01 1.0201612157e-01
3.850 1.3338999718e-01 1.0657776727e-01
3.850 1.7198658332e-01 8.2704058590e-02
3.850 1.3540599135e-01 -1.9446377328e-02
3.850 6.2575306197e-02 -3.6669654492e-03
3.850 7.2984967515e-02 -1.9779765419e-02
3.850 5.7336336658e-02 -4.0516662714e-02
3.850 8.3730377237e-02 -2.3692185969e-03
3.850 6.4696221646e-02 -2.7806227754e-02
3.850 5.1037257685e-02 2.5510725932e-02
3.850 4.9437086059e-02 3.3488148918e-02
3.850 1.1577127152e-01 1.1026317927e-02
3.850 1.2676945071e-01 1.0854576943e-02
3.850 1.2992632947e-01 9.0458658481e-02
3.850 6.1377332154e-02 1.0693862530e-01
3.850 9.2221371073e-02 5.8525427333e-02
3.850 1.0879916849e-01 1.1319634801e-01
3.850 8.4551180025e-02 8.2195578165e-02
3.850 6.2452533445e-02 2.6159117244e-02
3.850 7.4127858058e-02 8.2717138288e-02
3.850 1.3233675442e-01 1.1804382958e-01
3.850 8.5117706244e-02 1.0501708232e-01
3.850 1.1220644739e-01 1.0159030084e-01
3.850 6.7882420964e-02 2.2117937644e-02
3.850 6.9363313119e-02 5.3931878665e-02
3.850 1.3707322660e-01 -4.3743460243e-02
3.850 1.7054554932e-01 -4.7055313671e-02
3.850 1.4150180700e-01 4.5082120850e-02
3.850 3.5891943382e-02 4.4800385267e-02
3.850 6.8130200787e-02 2.6316765418e-02
3.850 5.1482021557e-02 1.9270035352e-02
3.850 3.9697162403e-02 4.6271512183e-02
3.850 7.4066955225e-02 1.0981717396e-01
3.850 1.3866492940e-01 1.0750591782e-01
3.850 1.3989268198e-01 8.4339725693e-02
3.850 1.5733732005e-01 1.2154503570e-01
3.850 1.8962719289e-01 5.3402122354e-02
3.850 2.9501744500e-01 -3.4842794357e-03
3.850 2.5313556682e-01 -1.4641551276e-02
3.850 3.0776618320e-01 1.1614348999e-02
3.850 3.2222038527e-01 3.2019745991e-02
3.850 3.2812089241e-01 -2.4313848780e-03
3.850 3.9504935427e-01 -9.3128945136e-03
3.850 3.8966673497e-01 -1.1979091954e-02
3.850 3.4714266100e-01 -3.4289931577e-02
3.850 2.8302724108e-01 1.6682139663e-02
3.850 2.3100127850e-01 2.9219107754e-02
3.850 2.1650077341e-01 5.6812594770e-02
3.850 2.3929062544e-01 8.0076635497e-02
3.850 2.1811793051e-01 1.9154026018e-02
3.850 2.4855467618e-01 7.7837707489e-02
3.850 2.1945063647e-01 -2.1335695162e-02
3.850 2.3345167445e-01 3.6859585804e-02
3.850 1.9480809324e-01 3.4323213770e-02
3.850 1.8551570663e-01 1.8641015393e-02
3.850 1.5811306658e-01 4.8141739025e-02
3.850 2.0512424930e-01 2.5342254586e-02
3.850 1.8100440765e-01 4.0738180378e-03
3.850 3.2242005342e-01 2.0988729664e-02
3.850 2.9386698388e-01 7.8013155380e-03
3.850 2.6096772252e-01 5.8253145885e-02
3.850 3.3072904925e-01 2.7823216321e-02
3.850 2.3148018106e-01 5.5481135623e-03
3.850 3.0075451956e-01 3.5488032099e-02
3.850 2.6450943723e-01 3.5418506301e-02
3.850 2.3595211165e-01 3.3284479102e-02
3.850 3.6681505994e-01 8.8202174776e-02
3.850 4.2314089867e-01 5.8772922968e-02
3.850 3.6603229316e-01 2.6032186423e-02
3.850 3.9577395072e-01 5.7366513912e-02
3.850 3.7553544423e-01 -8.3980945110e-03
3.850 4.0630079227e-01 2.8544150688e-02
3.850 4.7144288519e-01 8.4630492158e-03
3.850 4.6792724705e-01 -2.4768482352e-02
3.850 4.9187845170e-01 -2.9364389222e-02
3.850 4.4199411079e-01 5.0215404904e-03
3.850 4.2780504436e-01 3.2119108912e-02
3.850 5.0739796369e-01 4.3412535118e-02
3.850 5.4947935847e-01 4.1711162769e-02
3.850 5.3490569894e-01 3.0519993909e-02
3.850 5.6814283558e-01 -7.3662426032e-03
3.850 6.4306223588e-01 2.0691977772e-02
3.850 6.4995330208e-01 -2.2353313173e-02
3.850 5.4080404577e-01 6.5027558885e-03
3.850 5.1805842068e-01 2.2608071723e-02
3.850 5.4057541424e-01 5.3791811483e-02
3.850 4.7348309431e-01 3.2725770491e-02
3.850 4.9207522609e-01 1.6771639734e-02
3.850 5.4231830573e-01 7.9146125522e-03
3.850 5.2460496349e-01 1.6904321708e-02
3.850 5.8882334850e-01 -3.2108049154e-03
3.850 5.9264422809e-01 -6.5742614057e-03
3.850 5.8141231006e-01 -2.1202096987e-02
3.850 6.0522822854e-01 2.7627459128e-02
3.850 7.5630099964e-01 -1.9691075879e-02
3.850 6.8992859024e-01 4.4745598047e-03
3.850 6.9462654441e-01 5.0401344752e-03
3.850 6.7341256701e-01 3.3931372718e-02
3.850 7.0391950926e-01 1.0050139761e-02
3.850 6.8465657164e-01 2.4670670788e-02
3.850 6.6313722104e-01 1.4447693868e-02
3.850 5.4502068981e-01 -1.9033709607e-02
3.850 5.4411843479e-01 2.9563497340e-02
3.850 5.2541761134e-01 7.3598609470e-04
3.850 4.7656161733e-01 -3.4690383600e-03
3.850 4.6304321927e-01 1.4139945320e-02
3.850 3.6681453157e-01 -1.4184490862e-02
3.850 2.3702232580e-01 -2.5594663059e-02
3.850 2.3041486700e-01 -2.7720841164e-02
3.850 2.2084858129e-01 -2.2840507952e-02
3.850 2.4512639357e-01 -6.2559494767e-02
3.850 2.7935609690e-01 -4.6524716998e-02
3.850 1.8580903677e-01 -4.9553048456e-02
3.850 2.0759917424e-01 -9.4471301660e-02
3.850 1.8747135847e-01 -4.9463419993e-02
3.850 1.8719285636e-01 -6.8058302540e-02
3.850 2.5377096417e-01 -2.9733750712e-02
3.850 2.9236163971e-01 -1.2456757310e-01
3.850 1.5713497836e-01 -7.7386296983e-02
3.850 1.3762196712e-01 -1.4266497701e-01
3.850 1.7082248516e-01 -9.6479187943e-02
3.850 1.7223555500e-01 -4.5397629244e-02
3.850 2.0110938719e-01 -3.3167502644e-02
3.850 1.9680335031e-01 -3.0733519880e-02
3.850 2.1064118437e-01 -1.1315518286e-02
3.850 2.8584787655e-01 -1.4868530885e-02
3.850 2.6148374179e-01 -6.9823258358e-02
3.850 2.7374227660e-01 -5.2865275226e-02
3.850 3.0329293177e-01 -9.0987828381e-02
3.850 2.9220127459e-01 -6.9268385317e-02
3.850 3.9352574700e-01 -3.4208146798e-02
3.850 4.1843396119e-01 -2.3337283937e-02
3.850 3.5172321724e-01 -5.6141331986e-02
3.850 3.2066052947e-01 -1.1894771758e-01
3.850 3.8676657100e-01 -4.8192912392e-02
3.850 3.5747653128e-01 -4.9488007989e-02
3.850 4.2710541252e-01 -3.5802616020e-02
3.850 4.3603771075e-01 -3.6581587932e-02
3.850 5.4398415279e-01 -8.6357469695e-03
3.850 4.8137021358e-01 -1.6064955514e-02
3.850 4.6276393246e-01 5.9188578070e-03
3.850 3.8403695684e-01 3.6382428035e-02
3.850 4.3826651153e-01 -1.6950159723e-02
3.850 4.7306053332e-01 -1.5673083257e-02
3.850 4.5975076340e-01 1.4102141448e-02
3.850 4.7128820234e-01 1.2131541271e-02
3.850 4.4512937489e-01 2.3742290211e-02
3.850 3.8922296850e-01 4.1527810370e-02
3.850 5.1378305034e-01 4.4597821284e-02
3.850 3.8817363200e-01 9.1408844630e-02
3.850 3.0872844582e-01 3.9522246600e-02
3.850 4.0085389119e-01 4.6159603269e-02
3.850 4.1499054776e-01 4.3024624440e-02
3.850 4.7225504664e-01 4.3004660141e-02
3.850 5.8567128132e-01 6.2320523248e-02
3.850 5.4023155525e-01 4.3334686729e-02
3.850 4.7013336221e-01 2.0230860785e-02
3.850 3.7619820495e-01 3.6696766806e-02
3.850 4.1549421940e-01 3.2254574387e-02
3.850 4.4375649820e-01 4.0305751370e-02
3.850 3.6844846690e-01 4.5677821994e-02
3.850 5.3868719266e-01 3.4934249201e-02
3.850 5.3596224370e-01 5.9438218791e-03
3.850 5.6047669764e-01 3.8574436343e-02
3.850 5.2887229185e-01 7.6635733891e-02
3.850 6.1780466012e-01 8.6839671712e-04
3.850 5.8990379757e-01 -8.4094531167e-04
3.850 5.2527820036e-01 5.5471122565e-02
3.850 5.8044309536e-01 2.1137911975e-02
3.850 6.0259560444e-01 1.9476313999e-02
3.850 7.1246534668e-01 -8.6127036229e-03
3.850 6.4761073702e-01 -1.3142898855e-02
3.850 6.5866092380e-01 -2.2045393459e-02
3.850 6.8987706287e-01 -1.5227365447e-02
3.850 6.8419450337e-01 1.6844731590e-04
3.850 6.3229032024e-01 -4.4140452412e-02
3.850 6.5843916470e-01 -3.8507340360e-02
3.850 6.6944320422e-01 -1.5358075598e-02
3.850 7.2061745623e-01 -1.2739506820e-02
3.850 6.9212185192e-01 2.5090224335e-04
3.850 6.2030264592e-01 2.1122070429e-02
3.850 6.1398358387e-01 4.8484893216e-02
3.850 6.6633490839e-01 3.4742417923e-02
3.850 6.1736999159e-01 1.0180115008e-02
3.850 5.6295008575e-01 -3.0314363275e-02
3.850 6.6063595928e-01 -7.5451568493e-03
3.850 6.9648264223e-01 -2.4097105441e-02
3.850 7.1911563763e-01 2.1061156045e-02
3.850 6.6487637702e-01 4.7120680802e-02
3.850 6.7834185137e-01 -2.1456442276e-02
3.850 6.7793385637e-01 8.9923565561e-03
3.850 7.0321422899e-01 1.6477602364e-02
3.850 6.4821635126e-01 -7.5410672939e-03
3.850 6.3930287017e-01 -4.0430007275e-03
3.850 5.8946914053e-01 1.0648888899e-02
3.850 5.7629885119e-01 -3.9200110039e-02
3.850 6.4954250204e-01 -3.0923640393e-03
3.850 6.6148930788e-01 -4.4208488884e-02
3.850 6.9825438161e-01 -1.6436368053e-02
3.850 7.1398063410e-01 -1.0342297986e-02
3.850 7.1206342970e-01 -4.1335831331e-02
3.850 6.8000692966e-01 -6.3205658853e-04
3.850 6.4168005277e-01 -3.4083114684e-02
3.850 6.3960491384e-01 -2.2617235229e-03
3.850 6.0019596319e-01 -2.2233843344e-02
3.850 5.7094330981e-01 2.3928945327e-02
3.850 4.8771457902e-01 -4.5107989929e-02
3.850 4.4897003108e-01 2.6642021226e-03
3.850 4.3692969360e-01 4.7987129636e-02
3.850 4.7820232008e-01 1.4278736406e-02
3.850 4.4424640725e-01 -2.0578282436e-02
3.850 5.2741506916e-01 -4.8546259163e-03
3.850 5.6772157442e-01 4.8249397855e-03
3.850 5.1673493162e-01 -7.8056984917e-03
3.850 5.2350598966e-01 -6.5673178051e-02
3.850 5.8093099567e-01 2.0947280203e-02
3.850 6.1535516657e-01 7.8546631726e-03
3.850 7.1653814438e-01 -1.1681014634e-02
3.850 6.8006988979e-01 2.4886025978e-02
3.850 6.2602186751e-01 2.0304130128e-02
3.850 6.0482162432e-01 -3.9459845921e-03
3.850 5.8205622923e-01 3.8938696691e-02
3.850 5.2431423717e-01 1.3104448326e-03
3.850 6.1906823504e-01 1.1748678595e-02
3.850 5.2119618172e-01 -2.0991971613e-02
3.850 5.4186349143e-01 -6.5166261645e-02
3.850 5.1312509294e-01 -8.2097390637e-03
3.850 3.9868786256e-01 -5.1708035644e-02
3.850 4.3439604160e-01 -7.1602544868e-02
3.850 4.1385699176e-01 -2.2641926370e-02
3.850 4.7436660176e-01 -8.0253789984e-02
3.850 3.9342778273e-01 -3.7746059521e-02
3.850 5.2167763621e-01 -4.1134272560e-02
3.850 5.3391186654e-01 -4.2633506439e-02
3.850 5.1141847967e-01 -1.4888136596e-02
3.850 4.7955245533e-01 2.2020886124e-02
3.850 4.8948561879e-01 -1.9669788684e-02
3.850 5.5964690785e-01 3.8255396253e-02
3.850 5.9326240386e-01 3.3276137128e-02
3.850 4.8593414167e-01 3.7218599756e-02
3.850 5.4860804648e-01 3.9921039736e-02
3.850 5.5404231760e-01 1.5040728519e-02
3.850 4.2075070513e-01 4.8308920851e-02
3.850 4.4267213011e-01 2.6749140721e-02
3.850 4.1921419351e-01 -1.2170885764e-02
3.850 3.9735267098e-01 -2.3007649948e-02
3.850 3.8340142734e-01 -4.6866902761e-02
3.850 3.3221719816e-01 5.0326897413e-03
3.850 3.0453843158e-01 1.0504179753e-02
3.850 3.2275162175e-01 4.1507106155e-02
3.850 3.6948088674e-01 3.9661110174e-02
3.850 3.9592596221e-01 2.5543088515e-02
3.850 4.1617727053e-01 -9.4022737080e-03
3.850 5.1834871029e-01 5.0330941157e-02
3.850 5.1784492772e-01 -2.5421881680e-02
3.850 4.4696926636e-01 -3.9000714285e-02
3.850 4.1069207622e-01 -2.4327858622e-02
3.850 4.9992471485e-01 -4.1950124335e-02
3.850 4.8691619764e-01 -4.7800037848e-02
3.850 5.2178846090e-01 3.0507879005e-03
3.850 4.9621668107e-01 -2.4076561165e-02
3.850 5.5096452442e-01 -4.1756350233e-02
3.850 4.8288574912e-01 -8.2748108298e-03
3.850 5.0906240502e-01 1.7921365258e-02
3.850 6.0086065493e-01 -1.2727626229e-02
3.850 5.1721945841e-01 4.7002706542e-03
3.850 4.7957453117e-01 3.5889973461e-02
3.850 5.2725340995e-01 -2.4552281720e-03
3.850 4.9798810116e-01 -2.8681689783e-02
3.850 4.6467957327e-01 -7.4278432380e-03
3.850 5.0019817763e-01 2.3929879742e-02
3.850 4.5379272202e-01 1.7566633928e-02
3.850 4.2514323499e-01 4.1767816640e-02
3.850 3.9122807116e-01 -2.0967186104e-02
3.850 3.5018642639e-01 -5.0095777824e-02
3.850 4.2551276946e-01 6.9334916589e-04
3.850 4.9123529158e-01 -1.1230010798e-02
3.850 4.5317260442e-01 5.2295789430e-02
3.850 4.4468262390e-01 -9.3055077932e-03
3.850 4.2182078742e-01 -8.8011328762e-03
3.850 4.7451851815e-01 5.0187517163e-03
3.850 4.7407510435e-01 -2.0481894112e-02
3.850 4.4739577847e-01 -3.5826453496e-02
3.850 5.5577794908e-01 1.3656835252e-02
3.850 4.9565760028e-01 2.1188843190e-02
3.850 5.3516605287e-01 -3.2943388019e-02
3.850 5.9341060281e-01 -2.3104394891e-03
3.850 5.4479368440e-01 -1.3541576191e-03
3.850 4.6250432275e-01 2.4334303936e-02
3.850 4.7458061676e-01 2.8375163819e-02
3.850 4.1122185105e-01 4.5671153548e-02
3.850 4.9108008860e-01 3.1649706679e-02
3.850 5.8482246019e-01 2.3479716974e-02
3.850 4.7524263003e-01 5.8173991405e-02
3.850 4.9644258624e-01 3.1291655874e-02
3.850 5.1187497632e-01 -6.1057467778e-03
3.850 4.4632541809e-01 2.1612426634e-02
3.850 5.2616253351e-01 -9.3365275661e-03
3.850 5.7276498483e-01 -1.9608191717e-02
3.850 5.8727213643e-01 3.2064425907e-02
3.850 4.4557749566e-01 -1.7836235270e-03
3.850 5.0524614169e-01 5.2445706012e-02
3.850 4.6533614382e-01 1.9873528222e-02
3.850 4.1923572047e-01 -5.7816762297e-02
3.850 3.1936927134e-01 4.4465262797e-02
3.850 4.3330114764e-01 4.0207617572e-02
3.850 4.4124551764e-01 1.1785854712e-02
3.850 4.2446148682e-01 6.1288720280e-02
3.850 4.3291423173e-01 4.3690653332e-02
3.850 4.8219462957e-01 1.9665530926e-02
3.850 5.1387233326e-01 -3.0526679601e-02
3.850 5.6318142981e-01 -1.9966191052e-02
3.850 5.6266539086e-01 -9.4194290336e-03
3.850 5.1468464697e-01 -2.2771114150e-02
3.850 4.6633141745e-01 -3.0559514272e-02
3.850 4.6591476798e-01 -3.6619461335e-02
3.850 5.2760918666e-01 -1.0561294423e-02
3.850 4.7537936934e-01 1.2871706825e-02
3.850 4.9335014841e-01 1.4893837087e-02
3.850 4.7918910390e-01 -1.4655649050e-02
3.850 4.9774884046e-01 -8.2542716809e-03
3.850 4.9218462332e-01 -4.5191898107e-02
3.850 4.0107087980e-01 2.2936208567e-02
3.850 4.7441114981e-01 2.6427427206e-02
3.850 4.1273345591e-01 1.2011663479e-02
3.850 4.9959390523e-01 1.7572662625e-02
3.850 4.9929789491e-01 5.4382693866e-02
3.850 4.8425155977e-01 1.6090025218e-02
3.850 6.3092688794e-01 3.9661011951e-03
3.850 6.0872030313e-01 6.6945913613e-03
3.850 5.9009639777e-01 2.6665707946e-03
3.850 6.4112700030e-01 2.6333018791e-02
3.850 5.5456443625e-01 2.5661470017e-02
3.850 5.9207864715e-01 -2.3810825205e-03
3.850 5.1796935382e-01 -1.7210995219e-02
3.850 5.6036746526e-01 8.6678152495e-03
3.850 6.2842316815e-01 8.7138033305e-03
3.850 5.5590023790e-01 1.5821281253e-02
3.850 6.6841657169e-01 1.3611436981e-02
3.850 7.1489229372e-01 2.0226461015e-02
3.850 6.2567163242e-01 2.7565349488e-02
3.850 6.1444234418e-01 2.7158140044e-02
3.850 6.2956357555e-01 2.3252742985e-03
3.850 6.4510725253e-01 -1.3841116743e-03
3.850 6.1673382560e-01 3.6284651569e-02
3.850 5.9423084487e-01 -5.4037316900e-03
3.850 5.1938109562e-01 -4.4748308689e-02
3.850 5.5494147308e-01 -6.1043010719e-03
3.850 6.2509202839e-01 -6.6340485091e-05
3.850 6.0653709653e-01 2.6636345235e-02
3.850 5.5455891816e-01 -1.2899196804e-03
3.850 5.5372310993e-01 4.5991760921e-02
3.850 6.1097348082e-01 -1.3625587067e-03
3.850 5.3784283255e-01 -1.4599188183e-02
3.850 4.8991165945e-01 -8.6935883786e-02
3.850 5.3799581004e-01 -2.3304295770e-02
3.850 4.4981794760e-01 -1.9849740185e-02
3.850 4.8732887548e-01 1.7950718834e-02
3.850 4.9782144311e-01 -9.8104479162e-03
3.850 4.8153000710e-01 -1.7676089356e-03
3.850 4.8886324331e-01 -1.7417249410e-02
3.850 4.2042831997e-01 -6.6046644583e-03
3.850 3.8050665671e-01 -1.7092687385e-02
3.850 4.5117243443e-01 -2.6487885205e-02
3.850 4.2686554629e-01 2.8947597328e-02
3.850 3.1287625828e-01 1.1793830048e-02
3.850 3.7095946507e-01 -6.8475171519e-02
3.850 3.7041107858e-01 1.6264266793e-02
3.850 3.2462105205e-01 1.7008688892e-03
3.850 2.9094807148e-01 -2.9762250678e-02
3.850 3.5711798870e-01 -4.8765485754e-02
3.850 2.6295624846e-01 -3.7076182586e-02
3.850 3.7160832135e-01 2.4993692257e-02
3.850 3.7732898252e-01 4.1015992125e-02
3.850 2.8900642964e-01 2.0036052343e-02
3.850 4.5528751123e-01 2.7601054829e-02
3.850 4.9728733380e-01 1.7454471870e-02
3.850 4.4545177176e-01 -2.6770933577e-02
3.850 5.1072387637e-01 4.7065057359e-02
3.850 4.9655436822e-01 2.3782446409e-02
3.850 3.6500416204e-01 1.2184091802e-02
3.850 4.0244033842e-01 -4.0903135382e-02
3.850 3.4475676652e-01 -2.7699524581e-02
3.850 3.5844439452e-01 -5.9606160530e-03
3.850 3.7540930794e-01 -7.7256549380e-03
3.850 4.4061013435e-01 1.7807569947e-02
3.850 4.4441509446e-01 -5.1974085800e-03
3.850 4.5714451797e-01 -2.1830943400e-02
3.850 4.5160753463e-01 -6.8776621269e-02
3.850 4.9747250042e-01 -4.0449475621e-02
3.850 5.1352720769e-01 -2.3982802571e-02
3.850 4.9125346879e-01 -2.4190827388e-02
3.850 5.3759095448e-01 1.4074485671e-03
3.850 4.3138848613e-01 3.0257257471e-02
3.850 5.1554684560e-01 -3.0739098041e-02
3.850 4.4014222456e-01 -1.9741115866e-03
3.850 4.7550130131e-01 -2.9672039972e-02
3.850 4.3767492331e-01 -2.7279891540e-02
3.850 5.2355360109e-01 -8.2502411740e-03
3.850 5.0770313979e-01 -5.7831883968e-02
3.850 5.0255557758e-01 -2.8636650627e-02
3.850 5.5265280351e-01 -5.5597646686e-02
3.850 5.9630598324e-01 -3.3329466818e-02
3.850 6.2946958394e-01 -4.8536688367e-02
3.850 6.1563992323e-01 -2.6431209318e-02
3.850 5.9556312403e-01 -1.7695335752e-02
3.850 5.8219177274e-01 -4.2649286220e-03
3.850 6.2826211211e-01 -4.9822446930e-02
3.850 6.4224108843e-01 1.9638750119e-02
3.850 6.2233865638e-01 1.7658282923e-04
3.850 6.5097832268e-01 -1.4754749329e-02
3.850 6.5963469905e-01 -1.1033086781e-02
3.850 5.5518557111e-01 -3.5400709631e-02
3.850 6.1392418271e-01 -2.4592849025e-02
3.850 6.1314798266e-01 -3.4204985443e-02
3.850 5.5765640262e-01 -3.4993919349e-02
3.850 4.3681849858e-01 -8.1362617002e-03
3.850 4.5503241627e-01 -2.5193801920e-02
3.850 4.7326801666e-01 4.1648253624e-02
3.850 4.9186687598e-01 1.8448405050e-02
3.850 3.8657511471e-01 -5.5207857984e-02
3.850 4.5118195660e-01 -8.9123300895e-03
3.850 4.0605089020e-01 -6.5674822689e-02
3.850 3.5571814579e-01 -6.7422427751e-02
3.850 4.6464788999e-01 -5.0847007231e-02
3.850 4.1357460696e-01 -5.9905392883e-02
3.850 3.8644863035e-01 -5.2035624703e-02
3.850 4.8843709663e-01 -5.0775823659e-02
3.850 4.5944616595e-01 -6.4990884968e-02
3.850 5.1752699200e-01 -5.7341636404e-02
3.850 4.3582610007e-01 -4.4009505133e-02
3.850 5.0461139637e-01 -2.0641283066e-02
3.850 5.2594092342e-01 -3.1406763321e-02
3.850 5.8051576613e-01 -2.0186043459e-02
3.850 5.3008633601e-01 -7.6389883166e-03
3.850 4.8315608214e-01 -5.3384595276e-03
3.850 3.5746578937e-01 3.4187618725e-02
3.850 3.6940046393e-01 -6.2041166231e-02
3.850 3.6620972979e-01 -2.2074724173e-02
3.850 4.0914182783e-01 -2.9563732730e-02
3.850 4.0675500995e-01 -2.3331954371e-02
3.850 4.0272020081e-01 -2.3696234081e-02
3.850 3.5281642125e-01 -1.6773560482e-02
3.850 3.2226043354e-01 -2.8832274890e-02
3.850 2.7188818404e-01 -3.7480462878e-02
3.850 2.2550088966e-01 -3.2443298545e-02
3.850 3.1543236189e-01 1.4131976179e-02
3.850 2.4742069335e-01 -5.3294191513e-02
3.850 2.6580452584e-01 -4.9217566694e-02
3.850 2.1361845192e-01 -4.5018017967e-02
3.850 2.0706189461e-01 -2.3172614983e-02
3.850 3.3275746171e-01 4.4370524704e-02
3.850 2.7366452486e-01 4.1270475312e-02
3.850 3.0450781135e-01 -4.0515889886e-02
3.850 3.4018605814e-01 -4.5270098306e-02
3.850 3.1145389483e-01 -2.9176631261e-02
3.850 3.4985721582e-01 9.5600919121e-03
3.850 3.5964864000e-01 1.0064779022e-02
3.850 3.7207410312e-01 -6.3086400769e-04
3.850 3.1545928587e-01 1.9056686429e-02
3.850 3.5828606427e-01 -3.0698945845e-02
3.850 3.6812850328e-01 -2.3726432495e-02
3.850 3.4069852542e-01 2.2071636038e-02
3.850 3.6036713422e-01 6.0587206909e-02
3.850 3.6844773800e-01 2.9404392024e-02
3.850 3.5429252848e-01 -7.9193953065e-03
3.850 3.7784614783e-01 3.7937242387e-03
3.850 4.0537081112e-01 -3.2763793121e-02
3.850 4.0016964088e-01 -2.0626000646e-02
3.850 3.9584981098e-01 1.6040607088e-03
3.850 3.3274559102e-01 5.0630287548e-02
3.850 3.7160091402e-01 2.1342445141e-02
3.850 3.2373336520e-01 7.2473686218e-02
3.850 2.8002996258e-01 2.2140249236e-02
3.850 3.2310388997e-01 2.7719013267e-02
3.850 3.2591069630e-01 7.5400630671e-02
3.850 1.8856133051e-01 4.0055183317e-02
3.850 1.6995810507e-01 1.0545052906e-01
3.850 2.2463870751e-01 6.5901092262e-02
3.850 1.5532333213e-01 7.3437903940e-02
3.850 1.9825782836e-01 1.3020402546e-01
3.850 2.2806897589e-01 9.4979587074e-02
3.850 2.6860501800e-01 9.1937187459e-02
3.850 3.3172455282e-01 6.0909277599e-02
3.850 3.9607787775e-01 7.3648285966e-02
3.850 2.4426368616e-01 3.9001544127e-02
3.850 3.2998416718e-01 7.3240037450e-02
3.850 3.0199549303e-01 4.3277098198e-02
3.850 2.8395017277e-01 1.3087379773e-02
3.850 3.2588021671e-01 6.7466672649e-03
3.850 2.7772426497e-01 2.0398426380e-02
3.850 2.9550845043e-01 3.5817261978e-02
3.850 4.0293158448e-01 1.3779116739e-02
3.850 2.5951777523e-01 1.1307706278e-01
3.850 2.8162448764e-01 7.3283663652e-02
3.850 1.6951089941e-01 7.4295229845e-02
3.850 1.9285185695e-01 1.4003100331e-01
3.850 1.8964188746e-01 7.8702313060e-02
3.850 1.5457562234e-01 1.6346977282e-01
3.850 1.5269327858e-01 1.5340245089e-01
3.850 1.0410703452e-01 1.3191100430e-01
3.850 8.5619289215e-02 2.1723028623e-01
3.850 4.6684961796e-02 2.3222629198e-01
3.850 1.8912369757e-02 2.9249819453e-01
3.850 4.8222878232e-02 2.0710890172e-01
3.850 1.1825354634e-01 1.3972075763e-01
3.850 1.4858334698e-01 1.5327395334e-01
3.850 5.8655204344e-02 1.0873284230e-01
3.850 9.8558513436e-02 1.4107482794e-01
3.850 1.1934863136e-01 3.3287822767e-02
3.850 2.2055932329e-01 8.2012022262e-02
3.850 2.3403529445e-01 8.1368129388e-02
3.850 2.4227332114e-01 3.1611986287e-02
3.850 3.2396151986e-01 7.5632620293e-02
3.850 3.1432974369e-01 8.4127697642e-02
3.850 3.0290212533e-01 4.9459782900e-02
3.850 2.9778974024e-01 6.1728075387e-02
3.850 3.5382245122e-01 1.9793526383e-02
3.850 2.4895028609e-01 -3.3194761497e-02
3.850 2.2974391157e-01 1.6353813642e-02
3.850 1.8639323254e-01 1.1562837135e-01
3.850 2.7886152491e-01 3.4619642503e-02
3.850 2.1888055079e-01 2.3799984326e-02
3.850 2.0003569189e-01 1.7739992013e-02
3.850 1.9750037621e-01 4.8335995072e-02
3.850 2.6846752058e-01 7.0434582925e-02
3.850 3.0416128925e-01 1.0354105776e-01
3.850 2.4930444586e-01 4.7573814804e-02
3.850 1.7619009256e-01 6.2511258352e-02
3.850 2.0006545873e-01 -1.3507554404e-02
3.850 1.6410530864e-01 -4.7684556437e-02
3.850 1.9559954872e-01 2.0115158263e-02
3.850 2.4230912291e-01 4.0702577562e-02
3.850 1.8906863774e-01 6.2884026222e-02
3.850 3.1226959988e-01 -1.9024135830e-02
3.850 2.5037224924e-01 -2.2697859792e-02
3.850 2.8048793265e-01 -1.4672485526e-02
3.850 2.6542570070e-01 -2.4372130060e-02
3.850 3.1649790403e-01 3.0255494820e-02
3.850 3.7636468148e-01 -3.9298842075e-02
3.850 3.9684178017e-01 -2.7033776270e-02
3.850 2.4257411202e-01 -3.3090355249e-02
3.850 3.4471754012e-01 -6.5674528811e-02
3.850 3.5062977866e-01 -6.4275112694e-02
3.850 4.0006737201e-01 -7.4319764963e-02
3.850 4.1392121855e-01 -1.8147873773e-02
3.850 3.6648978893e-01 -3.2181772871e-02
3.850 4.0402310322e-01 -7.0882260787e-02
3.850 4.2876784416e-01 1.1770992285e-02
3.850 3.7037758139e-01 -3.1360436524e-03
3.850 4.2707439735e-01 7.3725976747e-03
3.850 4.8205499824e-01 4.5533968261e-02
3.850 4.5184902476e-01 2.6309340964e-02
3.850 5.2596183081e-01 -3.5366148241e-02
3.850 4.6734625533e-01 1.4281134411e-02
3.850 4.7060628705e-01 3.2088560345e-03
3.850 5.1048430213e-01 1.0082960906e-02
3.850 5.9073441794e-01 3.1997276961e-02
3.850 6.1781164852e-01 2.9873949266e-02
3.850 5.9896273831e-01 2.0757301555e-02
3.850 5.2018777697e-01 -4.6479635449e-02
3.850 4.6567471475e-01 9.1941797109e-06
3.850 4.0285759914e-01 -2.6077702776e-02
3.850 4.2235713889e-01 -3.0793497654e-03
3.850 4.7132168199e-01 -2.2804247530e-02
3.850 4.9377748216e-01 -1.2084685271e-02
3.850 5.1212174367e-01 3.4620934134e-02
3.850 4.0563347055e-01 1.5499618407e-02
3.850 3.6974366595e-01 3.7501654810e-02
3.850 2.8378536002e-01 -6.8275069957e-03
3.850 3.6625461898e-01 1.0135255298e-02
3.850 4.6953132857e-01 2.1380673676e-02
3.850 5.1983409016e-01 1.0478349477e-02
3.850 5.9129124408e-01 5.4218943401e-02
3.850 5.4819522626e-01 7.1682121607e-03
3.850 5.5835152728e-01 -8.0838149056e-03
3.850 6.2391097997e-01 -6.3733229754e-03
3.850 6.2328497616e-01 9.9411533288e-03
3.850 5.8733590533e-01 1.7764096166e-02
3.850 5.7167452045e-01 3.8301429594e-02
3.850 6.3770975704e-01 1.8792157821e-02
3.850 5.6162790924e-01 -6.0579398155e-03
3.850 6.0337712496e-01 -4.1097245327e-02
3.850 6.0035148089e-01 -3.4503109937e-02
3.850 6.3044247067e-01 -3.1499111780e-02
3.850 5.3450386693e-01 3.9924629932e-03
3.850 7.0066423764e-01 -3.1723423528e-02
3.850 5.8375223254e-01 -2.8267930144e-02
3.850 6.7386914367e-01 -2.5725157584e-03
3.850 6.8391114910e-01 1.8142856233e-02
3.850 7.0835769231e-01 2.1319351075e-02
3.850 6.8182695415e-01 -7.9263706791e-03
3.850 6.9293978102e-01 -3.5826878325e-02
3.850 7.8093663648e-01 -1.5919601360e-02
3.850 6.9335810937e-01 -1.6999218167e-02
3.850 7.0994731300e-01 -1.0189559409e-02
3.850 7.1599045201e-01 5.7128229661e-02
3.850 7.3066056369e-01 1.1281039941e-02
3.850 6.3700353200e-01 -1.2329806977e-02
3.850 6.6428836524e-01 1.0747703011e-02
3.850 6.7243229958e-01 -2.6113552543e-02
3.850 7.2216454370e-01 -8.3550474769e-03
3.850 6.2628411732e-01 -7.7212917681e-03
3.850 6.0291584186e-01 -5.9893915492e-02
3.850 5.8603389097e-01 -4.2553879832e-02
3.850 5.3266904262e-01 4.9000797208e-03
3.850 5.2549098817e-01 8.2234819793e-03
3.850 4.9431508775e-01 -6.7001362459e-04
3.850 5.1676345027e-01 -2.4669339707e-02
3.850 4.1102253010e-01 2.9093297536e-02
3.850 4.5308498786e-01 -1.5412172731e-02
3.850 4.0353483314e-01 4.5995678179e-03
3.850 5.1757641539e-01 2.7316557887e-02
3.850 4.1204052471e-01 -4.1068271519e-02
3.850 4.3712061983e-01 -3.8475387059e-02
3.850 5.3391482008e-01 -2.2940426749e-02
3.850 5.3696500092e-01 -4.5595514570e-02
3.850 5.0603487045e-01 -6.2468516344e-03
3.850 4.6209309097e-01 -4.9437292621e-02
3.850 4.5987694185e-01 -5.9183949089e-02
3.850 4.5832849987e-01 -6.4823654810e-02
3.850 5.2093684129e-01 -1.9709173095e-02
3.850 4.8508050513e-01 -2.3521817123e-02
3.850 4.3372243226e-01 1.6184345947e-02
3.850 4.0689922275e-01 -1.3294319663e-02
3.850 4.3104983255e-01 -3.2548390782e-02
3.850 5.2921459827e-01 2.7574994612e-02
3.850 4.5102126307e-01 1.0541194858e-02
3.850 4.9761855758e-01 6.0147158329e-02
3.850 4.8234064393e-01 -2.5682929449e-02
3.850 5.2081775488e-01 2.5895474008e-02
3.850 5.0736795215e-01 7.1857203429e-02
3.850 4.6843337719e-01 1.2771653453e-02
3.850 5.0959054439e-01 2.2566159012e-02
3.850 4.7541998110e-01 2.1152162341e-02
3.850 5.1399414007e-01 1.5212285760e-02
3.850 5.2684421715e-01 -3.6287571917e-02
3.850 7.0799755135e-01 3.1881451879e-02
3.850 6.5215897663e-01 -2.8762701882e-03
3.850 6.7890542394e-01 2.1790548897e-02
3.850 6.8879511872e-01 -3.0033244937e-02
3.850 7.2321934117e-01 -7.0083921682e-03
3.850 5.8937803834e-01 7.3714475338e-03
3.850 5.9172270062e-01 -2.6076213238e-02
3.850 6.2112296071e-01 -6.9849274302e-02
3.850 6.0659184617e-01 -3.6117809930e-02
3.850 6.0736667209e-01 -2.8508276167e-02
3.850 6.4750790893e-01 -4.4697390980e-02
3.850 6.2614139020e-01 -5.6440737979e-02
3.850 6.3706802849e-01 -5.1384016797e-04
3.850 6.6080313869e-01 -3.6070683578e-02
3.850 7.0800181511e-01 9.3910492019e-03
3.850 7.7153022655e-01 -5.3808888870e-03
3.850 7.0488457284e-01 -8.9529512773e-03
3.850 6.8259252888e-01 4.6620524336e-02
3.850 7.3527487521e-01 2.3014846634e-02
3.850 6.2007472363e-01 1.3056374021e-02
3.850 6.9810634098e-01 -2.0809044747e-02
3.850 7.1657070431e-01 5.9343156609e-03
3.850 6.8046815134e-01 -4.2585596730e-03
3.850 6.7107236349e-01 -1.0689143194e-02
3.850 7.2922148059e-01 -3.2735552782e-03
3.850 6.2902769299e-01 2.3120908795e-03
3.850 6.8444609434e-01 -2.2375967349e-02
3.850 6.8358951319e-01 -2.0818181973e-02
3.850 6.8090787473e-01 4.7886734210e-03
3.850 7.0970726073e-01 -1.3116471109e-05
3.850 7.4268987257e-01 -2.6235151094e-02
3.850 6.7999522959e-01 -2.0167292059e-03
3.850 7.0537309775e-01 1.2564739322e-02
3.850 6.0246238544e-01 -6.0438058113e-03
3.850 5.8191484711e-01 3.5682713078e-02
3.850 5.5175007240e-01 1.1077518502e-04
3.850 6.2043394708e-01 -9.9015644651e-04
3.850 5.0472868928e-01 2.3362372145e-02
3.850 5.3146489360e-01 3.3226639044e-02
3.850 5.7827795469e-01 -5.0560475779e-03
3.850 5.6244327679e-01 -3.4359129999e-02
3.850 4.9607185424e-01 9.4286582244e-03
3.850 4.3355892549e-01 -1.1261660802e-03
3.850 4.5245721645e-01 -4.3521035986e-03
3.850 5.4037835525e-01 -5.6221497689e-03
3.850 5.1060363957e-01 -1.1940071458e-02
3.850 4.6541080797e-01 -3.7331747376e-02
3.850 5.5264752550e-01 -4.2502534195e-02
3.850 5.5224125301e-01 -2.0629199213e-02
3.850 5.5754131905e-01 -3.0395167246e-02
3.850 6.1584041134e-01 5.3630761431e-03
3.850 6.3885373673e-01 1.3540415884e-02
3.850 6.0124154433e-01 5.8573183118e-02
3.850 6.9155490373e-01 -2.4391103207e-02
3.850 5.6488420051e-01 -9.7593513542e-03
3.850 6.0915891053e-01 -4.8363802328e-02
3.850 6.5232939149e-01 -1.0415714031e-02
3.850 6.6499164659e-01 -1.4031228261e-03
3.850 6.5306390748e-01 -4.1766639136e-02
3.850 6.3523385996e-01 -3.9055104268e-02
3.850 6.3653855038e-01 -2.4138518873e-02
3.850 6.3910968331e-01 1.7206617464e-02
3.850 7.0866390182e-01 7.1991959762e-03
3.850 6.9589571726e-01 -3.2991135949e-02
3.850 6.9443846935e-01 -1.3484342796e-02
3.850 6.7768795605e-01 -1.7389184402e-02
3.850 6.5087547066e-01 -5.8609974315e-02
3.850 5.5178295655e-01 -3.8081913407e-02
3.850 5.3501091339e-01 -6.4271182151e-02
3.850 5.2090405355e-01 -4.1171151767e-02
3.850 4.8411718338e-01 -7.4967212544e-02
3.850 5.5187341269e-01 3.0270812013e-02
3.850 4.4673736862e-01 1.0920868629e-02
3.850 4.4640395564e-01 1.2314065243e-03
3.850 4.4803958150e-01 2.7062916184e-02
3.850 5.3526089880e-01 -2.9798289728e-02
3.850 4.3862321251e-01 -3.2159763068e-02
3.850 4.6625632096e-01 -3.9822623798e-02
3.850 4.7044080964e-01 -3.3082794364e-02
3.850 5.1033464261e-01 -6.2871111095e-03
3.850 5.0725191763e-01 1.1686777808e-02
3.850 4.7439415262e-01 -3.8490718225e-04
3.850 5.2383932286e-01 -1.5499651776e-02
3.850 5.2431670218e-01 -1.1167792843e-02
3.850 5.1692329236e-01 -4.9621008276e-02
3.850 5.0301172541e-01 -3.4565749664e-02
3.850 4.9262317842e-01 -5.9943084716e-02
3.850 4.4746381489e-01 -1.4736814823e-02
3.850 5.4284647261e-01 -1.6704705315e-02
3.850 5.5436759651e-01 9.3442641773e-03
3.850 4.9366537071e-01 -9.2471672488e-03
3.850 4.3270003247e-01 1.7812577677e-02
3.850 4.0814497857e-01 -2.0621422695e-02
3.850 4.2969451012e-01 -6.0080863760e-02
3.850 4.2742648226e-01 -4.3938920226e-02
3.850 4.6057005674e-01 -2.4841974497e-02
3.850 4.7284343526e-01 -4.1023961211e-02
3.850 4.3521047726e-01 -2.5841466536e-02
3.850 4.5956602442e-01 2.4158553751e-02
3.850 4.5055280817e-01 -1.1718059511e-02
3.850 5.0852149874e-01 -2.2122006546e-02
3.850 5.2323489378e-01 -6.8029320003e-02
3.850 5.0324410511e-01 -5.2414691165e-02
3.850 5.4058408876e-01 -3.4155258236e-03
3.850 5.9012537283e-01 -1.1212091212e-02
3.850 5.9575657691e-01 1.1377641878e-02
3.850 5.4668526240e-01 -4.9283087137e-03
3.850 6.7933222398e-01 -2.0371318852e-02
3.850 6.0346846330e-01 -5.2273196603e-02
3.850 6.2977955214e-01 1.7123931375e-03
3.850 6.3675290415e-01 1.3570858602e-02
3.850 6.1652870470e-01 -1.8067360125e-02
3.850 6.0903642386e-01 -2.4751377620e-02
3.850 4.8579735201e-01 -8.2792974063e-03
3.850 6.3276974817e-01 -1.0770494270e-02
3.850 6.1224118890e-01 -2.0672057303e-03
3.850 5.3186108803e-01 -2.0108851595e-02
3.850 5.8711725355e-01 -1.2893194440e-02
3.850 6.1800724228e-01 -1.7968141348e-02
3.850 6.9890816372e-01 -4.5885892905e-03
3.850 6.3368535089e-01 -1.8451395254e-02
3.850 5.8486474729e-01 1.9914562989e-02
3.850 5.9829764913e-01 3.4514589410e-02
3.850 6.1802345008e-01 -2.5820388312e-02
3.850 5.7034992135e-01 -1.0102479230e-02
3.850 5.8570248010e-01 -1.7031073717e-02
3.850 6.1880159616e-01 -2.9218370274e-02
3.850 6.6283463135e-01 -1.9930205994e-02
3.850 6.7524934662e-01 1.7329864101e-02
3.850 7.7804573336e-01 1.0492872329e-03
3.850 7.1040533759e-01 4.3122115098e-02
3.850 7.0095234424e-01 2.8940740878e-02
3.850 7.2295848624e-01 -9.8757640685e-03
3.850 6.6707262976e-01 1.1275020015e-03
3.850 6.4370096346e-01 6.3168589668e-03
3.850 6.6202520162e-01 -7.8469677187e-03
3.850 6.6519142423e-01 -8.0608122735e-03
3.850 7.1826767661e-01 -2.0498865024e-02
3.850 6.6830402217e-01 2.1195283056e-02
3.850 6.5939531498e-01 -1.5063846833e-02
3.850 6.3881969918e-01 -1.4384182212e-02
3.850 5.9864078437e-01 -2.6137553269e-02
3.850 5.6537088504e-01 -2.2359160575e-03
3.850 5.4947782334e-01 6.2013154848e-03
3.850 6.4602084876e-01 -5.4150278329e-03
3.850 6.5086266290e-01 -2.7083689843e-02
3.850 6.7140091452e-01 -1.4837540280e-02
3.850 6.4397524737e-01 -4.6505421072e-02
3.850 6.2468885583e-01 -1.7318849350e-02
3.850 6.5995711277e-01 1.3218186868e-02
3.850 5.5442615313e-01 -8.6251606845e-03
3.850 5.4724807184e-01 5.7901235137e-03
3.850 5.8764258863e-01 4.1351602827e-02
3.850 6.4851890350e-01 -2.0244426614e-03
3.850 5.8234426729e-01 1.0787147606e-02
3.850 5.8802753431e-01 -3.1668487370e-02
3.850 6.1957586335e-01 8.8564166974e-03
3.850 6.0914520685e-01 1.5674468837e-02
3.850 5.8520141935e-01 -3.7834653773e-02
3.850 5.7203241884e-01 -9.6997416676e-04
3.850 4.8081364208e-01 -5.1019698817e-03
3.850 4.5650438419e-01 -1.8594656955e-02
3.850 5.0581823871e-01 2.6870818450e-02
3.850 4.4205582306e-01 -4.3443910375e-02
3.850 4.5295477410e-01 -6.3464937285e-02
3.850 4.7103563645e-01 4.2832132313e-02
3.850 4.6837723811e-01 2.0390919382e-02
3.850 4.9185116827e-01 5.4654854528e-02
3.850 5.1289498073e-01 -1.0553388845e-02
3.850 5.5213660043e-01 -3.7589963708e-02
3.850 5.1817713675e-01 9.9027649180e-03
3.850 5.5293885579e-01 -4.1231055911e-04
3.850 6.0370308501e-01 -5.4647607235e-03
3.850 6.5847395114e-01 1.7977281719e-02
3.850 7.6515785064e-01 9.9975982421e-03
3.850 7.4173938114e-01 1.3181707373e-02
3.850 7.0831217289e-01 -1.5584234502e-02
3.850 7.3008355789e-01 -1.7220066490e-02
3.850 6.6899606587e-01 -3.4588034460e-02
3.850 6.4032308376e-01 2.4027849321e-02
3.850 6.2807961171e-01 -8.5101610280e-03
3.850 5.6880380908e-01 5.8683644746e-02
3.850 5.5328685077e-01 -1.8120811645e-02
3.850 4.4106087497e-01 -2.7713646708e-02
3.850 5.1691050659e-01 1.9173573158e-02
3.850 4.8977163578e-01 -4.2317086354e-03
3.850 4.3312290910e-01 -2.6990966686e-02
3.850 5.2233822651e-01 -1.4137024043e-02
3.850 5.5663401322e-01 -1.6993518803e-02
3.850 5.9306072994e-01 -1.9863716498e-02
3.850 6.0427916926e-01 -2.2820430668e-02
3.850 5.4694015500e-01 -1.4217704247e-02
3.850 5.5144329880e-01 1.2993300848e-02
3.850 4.3033289540e-01 -3.7285301117e-02
3.850 4.0584872225e-01 -1.6316680189e-02
3.850 4.4642574763e-01 2.2274570977e-02
3.850 4.8026526719e-01 4.3398461226e-02
3.850 4.5502732729e-01 -1.2675311909e-02
3.850 3.9258463053e-01 1.4896250019e-02
3.850 4.3539996005e-01 -4.1048424926e-02
3.850 4.3055357098e-01 -2.1583967377e-03
3.850 2.7125394384e-01 1.8299583531e-02
3.850 3.5316995869e-01 6.1245670263e-03
3.850 3.7809921082e-01 -5.4196078490e-02
3.850 4.8714267315e-01 -2.0516720236e-02
3.850 5.0146874876e-01 -5.0968695355e-02
3.850 5.6986063679e-01 -3.1391722852e-02
3.850 6.1679239791e-01 -1.3439391178e-02
3.850 5.4592596946e-01 -1.1897966234e-02
3.850 5.1064073020e-01 -3.6350652244e-02
3.850 5.8220075464e-01 -2.7562035940e-02
3.850 5.2567841869e-01 3.8388315555e-02
3.850 5.7249423863e-01 -1.6887895308e-03
3.850 6.8839992761e-01 5.7924967127e-03
3.850 6.7568409210e-01 -7.4938678172e-03
3.850 6.8346169773e-01 2.5672382621e-02
3.850 6.7343692988e-01 3.4127225808e-02
3.850 6.0044865742e-01 4.9520526836e-03
3.850 5.8616595173e-01 -3.7055117210e-02
3.850 5.7128913423e-01 -3.1909481130e-02
3.850 5.9752969431e-01 -1.1989997854e-02
3.850 6.6482853827e-01 1.7218381746e-02
3.850 6.8595556449e-01 3.4726401118e-02
3.850 7.7678625286e-01 -8.2409218912e-03
3.850 6.1038471419e-01 8.7475963014e-03
3.850 5.8687447848e-01 -1.8397697276e-02
3.850 5.9672443151e-01 -3.6715037606e-02
3.850 6.3687602634e-01 1.1501233318e-02
3.850 7.2220463163e-01 -1.1688727803e-02
3.850 7.0463220508e-01 -1.4282129865e-02
3.850 6.1153074868e-01 -2.8434774431e-02
3.850 5.4538601932e-01 -5.7636784135e-02
3.850 5.5177132029e-01 3.2823565012e-02
3.850 5.7849847820e-01 1.8860082767e-02
3.850 5.2420929077e-01 -4.6568850132e-02
3.850 5.0173297831e-01 -6.4323388622e-02
3.850 5.4723917127e-01 -3.0302132713e-02
3.850 5.4476417765e-01 -3.8547057271e-02
3.850 6.3716434681e-01 4.2061707518e-03
3.850 6.0754509233e-01 1.6191019577e-03
3.850 6.3621747020e-01 3.5841710431e-02
3.850 5.8154016320e-01 4.5541463658e-02
3.850 6.0038873853e-01 8.7152793075e-02
3.850 6.9227550942e-01 3.9116098419e-02
3.850 6.3311617204e-01 9.3878689245e-03
3.850 5.3939007036e-01 -3.5735362658e-03
3.850 5.6044685412e-01 2.2079661378e-02
3.850 5.7677315266e-01 4.5159981511e-02
3.850 6.3804041989e-01 -1.0137213951e-02
3.850 6.4887594007e-01 7.6338032814e-03
3.850 6.0130465769e-01 2.8738629971e-02
3.850 6.0415112436e-01 3.8005893773e-02
3.850 5.3555714102e-01 1.5711922993e-02
3.850 6.5337448959e-01 3.0034604525e-02
3.850 7.3647225740e-01 3.1868399047e-02
3.850 7.1978756256e-01 7.1701010115e-03
3.850 6.7213845402e-01 1.5275607703e-02
3.850 6.0049787223e-01 1.3748820556e-02
3.850 5.1672734510e-01 1.1190478869e-02
3.850 5.6194408064e-01 -5.5265407354e-03
3.850 5.5294158508e-01 -7.8621259672e-04
3.850 5.3955355751e-01 3.8843963384e-03
3.850 4.9040991326e-01 -1.8770958283e-02
3.850 5.1412143539e-01 -1.7986299219e-02
3.850 5.0903543284e-01 3.2643769515e-02
3.850 5.2739908449e-01 6.8809686218e-04
3.850 3.7451926859e-01 -4.1650984267e-03
3.850 4.2254909165e-01 2.6319275927e-02
3.850 3.6628371659e-01 -2.1989406289e-02
3.850 3.4416595765e-01 -5.6510920749e-03
3.850 3.1915031339e-01 1.4881913005e-02
3.850 2.8545916732e-01 4.5052478973e-02
3.850 2.0960261254e-01 7.1679463514e-02
3.850 2.7359331900e-01 -3.1290845118e-03
3.850 4.1053360710e-01 2.4902124524e-02
3.850 3.9844505902e-01 4.8247301207e-02
3.850 3.3563490759e-01 1.4248469769e-02
3.850 2.2505112324e-01 3.7337742078e-02
3.850 2.1934391468e-01 -1.8677972933e-02
3.850 2.5618859517e-01 -6.7030292689e-02
3.850 2.8705698015e-01 -5.1669307973e-03
3.850 3.0331801040e-01 -6.3015144251e-02
3.850 2.2783707609e-01 -8.8115385309e-02
3.850 1.7503320644e-01 1.9816773165e-03
3.850 1.8551094181e-01 -1.7153619484e-02
3.850 6.2875493502e-02 -5.8102239046e-02
3.850 4.0656075777e-02 -8.2603023870e-02
3.850 1.1399046709e-01 -3.9282775408e-02
3.850 1.4352949009e-01 -2.4140464110e-02
3.850 1.0606572263e-01 -2.5322233546e-03
3.850 1.1334305424e-01 2.4100515471e-02
3.850 9.8363038805e-02 -4.0512196673e-02
3.850 -3.5108937882e-03 -1.5687209361e-02
3.850 9.3936926392e-02 -1.2105424301e-02
3.850 5.7307039879e-02 3.3407885039e-03
3.850 5.4861200608e-02 -5.9744417104e-04
3.850 -4.8906004403e-02 7.1589204148e-02
3.850 -2.0441501753e-02 6.0589851501e-02
3.850 -2.4447036931e-02 2.8136496815e-02
3.850 -6.2731044916e-02 1.4429730539e-01
3.850 -1.0784032325e-01 1.2225552354e-01
3.850 -1.7025222056e-01 2.1958775056e-01
3.850 -2.0641658506e-01 2.1675268631e-01
3.850 -1.9267606097e-01 1.6939728580e-01
3.850 -2.1243013459e-01 1.5888559214e-01
3.850 -1.4616233557e-01 2.1858364539e-01
3.850 -1.0212936969e-01 1.6495595692e-01
3.850 -1.0017917840e-01 1.4875914390e-01
3.850 -1.0088078136e-01 1.0132694425e-01
3.850 -7.8993287162e-02 9.5478046946e-02
3.850 -9.3091118168e-02 5.5385996072e-02
3.850 2.2032662569e-02 5.6981644137e-02
3.850 1.0126121105e-01 3.0916478805e-02
3.850 5.9910417708e-03 7.4928996131e-02
3.850 -1.3300247008e-02 1.5352023905e-01
3.850 3.1907857357e-02 1.1575197539e-01
3.850 9.7847634278e-02 7.3065502729e-03
3.850 7.8489481316e-02 1.2610089344e-02
3.850 1.2484610279e-01 1.4002168059e-03
3.850 -1.4222824429e-02 -3.6593704624e-02
3.850 3.5737442972e-03 -1.7051922026e-02
3.850 -9.0030159349e-03 -2.4984860196e-02
3.850 -8.8216057695e-02 -1.4959208792e-02
3.850 -1.3410848368e-02 4.4081573118e-02
3.850 -7.5643800575e-02 8.2896305821e-02
3.850 -2.6769368421e-02 7.8777012775e-02
3.850 -3.5228727936e-02 5.2773766692e-02
3.850 -7.1236291802e-02 8.3147764963e-02
3.850 -2.2255081603e-02 1.1376531075e-01
3.850 -1.2360689767e-01 8.8321164927e-02
3.850 -1.2940827863e-01 1.0746704095e-01
3.850 -1.0018797404e-01 6.6847176473e-02
3.850 -8.2574071744e-02 1.2299041064e-01
3.850 -6.1868393696e-02 1.2703281903e-01
3.850 -1.3607736647e-01 5.3041751797e-02
3.850 -1.3549797271e-01 1.0295593626e-01
3.850 -1.2312639776e-01 8.1288872090e-02
3.850 -1.1315284901e-01 8.7790685450e-02
3.850 -1.6744488684e-01 6.5305144499e-02
3.850 -1.0801934677e-01 -6.6615069136e-03
3.850 -1.6495283401e-01 3.4176800700e-03
3.850 -1.3835226759e-01 1.7566164524e-02
3.850 -1.4359979348e-01 -3.2781275922e-04
3.850 -1.6491929500e-01 -4.5705390773e-02
3.850 -1.0445482812e-01 -2.9741529333e-02
3.850 -1.3145740259e-01 -1.0868320343e-01
3.850 -1.2486736204e-01 -3.8084842182e-02
3.850 -1.1073218142e-01 -1.3826206481e-01
3.850 -1.0781015323e-01 -4.9996806674e-02
3.850 -1.6904584422e-01 -1.2884696868e-01
3.850 -8.5301870820e-02 -7.7797347036e-02
3.850 -1.5882788196e-01 -3.9113184114e-02
3.850 -1.5287242734e-01 -5.5838034331e-02
3.850 -1.3863025504e-01 -1.4993180160e-01
3.850 -1.3711050784e-01 -9.5091067096e-02
3.850 -1.0153236638e-01 -6.7754034646e-02
3.850 -1.0190774763e-01 -5.1981848600e-02
3.850 -1.0265955558e-01 -7.8557094552e-02
3.850 -9.8972172965e-02 -9.2369561183e-02
3.850 -1.4499373743e-01 -2.1041883159e-02
3.850 -1.0553240705e-01 -1.1595934633e-01
3.850 -1.1769819330e-01 -1.6475675521e-01
3.850 -8.2718249387e-02 -1.7451263233e-01
3.850 -5.8197953686e-03 -1.9480967421e-01
3.850 2.2051787579e-02 -1.7609249534e-01
3.850 1.4175028838e-01 -1.0112816132e-01
3.850 8.9590121840e-02 -1.9054061303e-01
3.850 2.0055331716e-02 -2.3320946852e-01
3.850 4.0288394145e-02 -1.4182235063e-01
3.850 4.9655048633e-03 -1.3501858505e-01
3.850 -5.4762778191e-03 -9.1228466551e-02
3.850 -1.0092411242e-02 -1.2729733970e-01
3.850 6.7954533652e-03 -1.2293742244e-01
3.850 -8.4634984751e-03 -9.1170807576e-02
3.850 4.0724692874e-02 1.2406106289e-02
3.850 4.9152915667e-02 -1.8002929157e-02
3.850 5.1181703103e-02 -6.7856125943e-02
3.850 -9.0908496704e-03 -4.1210857143e-02
3.850 -2.7697009291e-03 5.2627195941e-02
3.850 -3.9502721006e-04 3.9778942672e-02
3.850 1.6940346087e-02 8.8590002965e-02
3.850 2.6153905930e-02 1.7478606432e-02
3.850 -1.5186403004e-02 2.0031719344e-02
3.850 5.6987032085e-02 -3.6422968956e-02
3.850 -1.9401747657e-02 1.2397234524e-02
3.850 -7.1750509196e-03 -4.4539941989e-03
3.850 -1.2537839554e-02 1.4232229884e-02
3.850 7.1097438281e-03 7.2114286731e-02
3.850 9.7546988909e-03 -1.6116881770e-03
3.850 1.6580015377e-02 3.8914706747e-03
3.850 -2.2951966596e-02 4.3878937149e-02
3.850 -3.4221381471e-02 2.5645300074e-02
3.850 -3.2019404978e-02 1.1384467101e-02
3.850 1.0920676936e-02 -4.7590436149e-02
3.850 2.8836221656e-02 3.5007642326e-02
3.850 5.3367861522e-02 1.3101381024e-01
3.850 -1.6977030711e-02 1.5270774787e-01
3.850 4.6916021418e-02 1.2801562501e-01
3.850 1.0999085547e-01 1.9943428678e-01
3.850 7.5332935305e-02 1.3628006707e-01
3.850 1.5961248621e-02 7.1551894591e-02
3.850 -8.2795032471e-02 1.4911317161e-01
3.850 -7.4361477691e-02 9.3395372547e-02
3.850 -8.1043135578e-02 1.4531021672e-01
3.850 -2.6918689527e-02 9.5038758026e-02
3.850 -5.2247394494e-02 1.4183657995e-01
3.850 -9.5772303269e-02 1.1737185638e-01
3.850 -5.2510128718e-02 1.3023670888e-01
3.850 -7.7101900817e-02 2.0469025621e-01
3.850 -1.5529948598e-01 2.2117272424e-01
3.850 -7.1555285452e-02 1.6937675614e-01
3.850 -9.5781508833e-02 9.9043602638e-02
3.850 2.5383774925e-02 1.0683713244e-01
3.850 -9.8831357300e-02 1.0593210042e-01
3.850 -8.5290028807e-02 1.1793366122e-01
3.850 -2.1430118145e-02 1.3243759603e-01
3.850 -1.4631372098e-02 8.9591815740e-02
3.850 -3.8742198553e-02 1.0196836146e-01
3.850 -9.3709040426e-02 9.5327414165e-02
3.850 -1.3930193358e-01 1.1814985796e-01
3.850 -1.1459056742e-01 1.2026059633e-01
3.850 -6.8868801210e-02 8.6440753314e-02
3.850 -8.9606890460e-03 1.3095371678e-01
3.850 -8.1653197906e-02 2.3967114188e-01
3.850 -9.6421873362e-02 1.7593669780e-01
3.850 -4.3011483371e-02 1.5853289786e-01
3.850 -9.3370285121e-02 1.5791577998e-01
3.850 -8.5870923946e-02 2.1630998918e-01
3.850 8.1350088176e-03 1.5966376478e-01
3.850 -7.8569901312e-02 1.0062079092e-01
3.850 -9.1810322049e-02 1.2593090694e-01
3.850 -1.9872368156e-02 5.5093028514e-02
3.850 -1.1813288225e-01 1.7269888231e-03
3.850 4.6977517050e-02 1.4788962442e-02
3.850 4.0717487347e-02 3.4879848547e-02
3.850 -3.5507936191e-02 -9.9210415483e-02
3.850 -2.5855317289e-02 -5.8390646629e-02
3.850 -8.5365901332e-03 -4.7377458923e-02
3.850 4.6533921079e-03 -1.4563120762e-01
3.850 1.4076692723e-03 -1.1533076875e-01
3.850 -7.7285925086e-02 -8.5522438761e-02
3.850 -9.1389357979e-02 -1.1914666940e-01
3.850 -1.0368699728e-01 -1.0792795944e-01
3.850 -1.0754277098e-01 -1.2211997712e-01
3.850 -1.1241526970e-01 -4.8423642750e-02
3.850 -1.5394774539e-01 -1.2929869704e-01
3.850 -1.0148166200e-01 -6.8369446607e-02
3.850 -2.0712847167e-01 -2.0173743560e-01
3.850 -1.6363068183e-01 -1.9828369000e-01
3.850 -1.6998383523e-01 -1.9619720825e-01
3.850 -1.5468929110e-01 -1.9154865181e-01
3.850 -2.0594749213e-01 -2.0040769008e-01
3.850 -1.8630039865e-01 -1.6526104113e-01
3.850 -2.1003136992e-01 -2.2864106009e-01
3.850 -2.4300618790e-01 -1.9275438040e-01
3.850 -2.6522454354e-01 -2.0751674686e-01
3.850 -2.2209777086e-01 -2.1852941537e-01
3.850 -2.0153979639e-01 -2.7711972708e-01
3.850 -1.9794703758e-01 -2.5804376221e-01
3.850 -2.0852398992e-01 -2.8504326665e-01
3.850 -1.6330714034e-01 -2.4891653306e-01
3.850 -2.0154399561e-01 -3.0977303789e-01
3.850 -2.6822698083e-01 -2.6868428173e-01
3.850 -2.1824866740e-01 -3.4798773416e-01
3.850 -2.2904278211e-01 -3.2269181259e-01
3.850 -1.6958165585e-01 -2.9050891492e-01
3.850 -2.0266910276e-01 -3.9223873063e-01
3.850 -2.1911405183e-01 -4.2301696755e-01
3.850 -2.3464780834e-01 -4.1739594458e-01
3.850 -1.8570619931e-01 -4.2389396828e-01
3.850 -2.1247789551e-01 -4.4917518641e-01
3.850 -1.6102981719e-01 -3.5035220379e-01
3.850 -1.8692399991e-01 -3.1363459942e-01
3.850 -1.3615509124e-01 -2.4750718389e-01
3.850 -2.0439885804e-01 -3.3018390787e-01
3.850 -1.5555345809e-01 -3.0028492164e-01
3.850 -1.7364831047e-01 -2.7865224500e-01
3.850 -6.8473252474e-02 -1.7460971218e-01
3.850 -1.0482112112e-01 -2.2072024897e-01
3.850 -9.4582536548e-02 -2.5990362247e-01
3.850 -7.8542674512e-02 -2.3921082224e-01
3.850 -1.5925124913e-01 -2.5060328783e-01
3.850 -1.0781265645e-01 -2.3422322064e-01
3.850 -8.8728610271e-02 -2.4664715496e-01
3.850 -1.4877217572e-01 -2.9485525506e-01
3.850 -1.0644780245e-01 -2.6696146181e-01
3.850 -1.4714613463e-01 -2.4260395967e-01
3.850 -1.3668494154e-01 -3.2249333271e-01
3.850 -6.9327458926e-02 -3.4189980038e-01
3.850 -1.2401039408e-01 -3.3272672804e-01
3.850 -8.1456487683e-02 -2.9600067386e-01
3.850 -1.2897368713e-01 -3.6176200973e-01
3.850 -1.3209209837e-01 -3.5876963977e-01
3.850 -1.1816629451e-01 -3.0462763972e-01
3.850 -1.0138002128e-01 -2.4938369507e-01
3.850 -1.7300785914e-01 -3.3753906486e-01
3.850 -2.1094131471e-01 -3.7268901451e-01
3.850 -1.9227574177e-01 -3.9737347339e-01
3.850 -1.8471102027e-01 -3.4119082152e-01
3.850 -1.7759233637e-01 -4.3495210904e-01
3.850 -3.2145137607e-01 -5.0756583332e-01
3.850 -2.3188381925e-01 -4.2894316204e-01
3.850 -2.7766687316e-01 -4.3367430696e-01
3.850 -2.9358460303e-01 -4.9919494351e-01
3.850 -3.1956765779e-01 -5.0489487338e-01
3.850 -3.4988036454e-01 -6.1493540701e-01
3.850 -3.6138487582e-01 -5.6723042417e-01
3.850 -3.6721131767e-01 -6.2470437792e-01
3.850 -3.3727302494e-01 -5.5703039593e-01
3.850 -3.8077391503e-01 -6.5935395052e-01
3.850 -3.3835991105e-01 -6.6560897185e-01
3.850 -3.5738334240e-01 -6.5475325781e-01
3.850 -3.4706967891e-01 -6.1094416039e-01
3.850 -3.1130469962e-01 -5.8686811284e-01
3.850 -3.4297931797e-01 -5.2397073405e-01
3.850 -3.1769195952e-01 -4.7984232274e-01
3.850 -3.1425473656e-01 -5.6422263300e-01
3.850 -3.5476531563e-01 -6.0923635134e-01
3.850 -2.7571714004e-01 -4.9980804251e-01
3.850 -2.8004356559e-01 -4.6973216372e-01
3.850 -2.2884954981e-01 -5.1715375517e-01
3.850 -3.3320384688e-01 -5.3928589317e-01
3.850 -3.4870903238e-01 -5.7307233008e-01
3.850 -3.0475900424e-01 -5.4938376124e-01
3.850 -3.1320181808e-01 -5.3271518621e-01
3.850 -2.8856466734e-01 -5.1286802811e-01
3.850 -3.0794180306e-01 -4.3645620772e-01
3.850 -2.7708561491e-01 -4.6301812790e-01
3.850 -2.8438585557e-01 -5.2909301255e-01
3.850 -3.3675197806e-01 -6.0626960299e-01
3.850 -3.7790632130e-01 -5.5736378349e-01
3.850 -3.8788655231e-01 -5.9819689195e-01
3.850 -2.5728303142e-01 -5.8613643113e-01
3.850 -3.2837711200e-01 -5.9684371112e-01
3.850 -3.0461919393e-01 -5.5897968062e-01
3.850 -3.1728098968e-01 -5.5852154626e-01
3.850 -3.1058807370e-01 -5.3946407478e-01
3.850 -3.0149585363e-01 -5.5179726935e-01
3.850 -3.2851408835e-01 -5.3946936522e-01
3.850 -2.8447700793e-01 -5.1505026643e-01
3.850 -2.3456488007e-01 -5.3440745476e-01
3.850 -2.9063275492e-01 -4.8488732335e-01
3.850 -3.9093681583e-01 -7.0792782857e-01
3.850 -4.3226462860e-01 -7.1887166009e-01
3.850 -3.7115067010e-01 -6.0791608576e-01
3.850 -3.2427340162e-01 -5.7970247981e-01
3.850 -4.1273751670e-01 -6.2020942519e-01
3.850 -3.8130550910e-01 -6.0288688872e-01
3.850 -3.1067279054e-01 -6.0265415504e-01
3.850 -3.6766969362e-01 -5.8640964859e-01
3.850 -2.8646354142e-01 -4.4292753617e-01
3.850 -2.8191677577e-01 -5.1139073198e-01
3.850 -2.8729298380e-01 -5.2609403932e-01
3.850 -2.4580989201e-01 -4.6928560502e-01
3.850 -2.5784038116e-01 -5.4088931661e-01
3.850 -2.8776178883e-01 -5.7886160944e-01
3.850 -2.9240011885e-01 -5.9612119677e-01
3.850 -2.8058184529e-01 -5.2674264668e-01
3.850 -2.9714054697e-01 -5.4014543859e-01
3.850 -2.7489545465e-01 -5.3181983931e-01
3.850 -2.6799323107e-01 -5.2041684905e-01
3.850 -3.7120948189e-01 -5.3337990869e-01
3.850 -3.4996323965e-01 -5.7361078086e-01
3.850 -2.9061388587e-01 -4.6906290568e-01
3.850 -2.6770117286e-01 -5.2415601818e-01
3.850 -2.5164347104e-01 -5.7792463115e-01
3.850 -2.8885877846e-01 -5.2621716310e-01
3.850 -2.5480378515e-01 -5.0121584518e-01
3.850 -2.8896228061e-01 -4.9932911488e-01
3.850 -3.0526285388e-01 -4.7504457809e-01
3.850 -3.2150377453e-01 -5.0347175211e-01
3.850 -2.8745650314e-01 -5.0541802323e-01
3.850 -2.8849284821e-01 -5.1068389736e-01
3.850 -3.4023310538e-01 -5.9789291866e-01
3.850 -3.2275918084e-01 -5.0002390948e-01
3.850 -3.6342239589e-01 -5.9944385072e-01
3.850 -3.3390549261e-01 -6.2656677569e-01
3.850 -3.6499583528e-01 -6.3633685811e-01
3.850 -3.4015967659e-01 -4.7373224621e-01
3.850 -3.4089829007e-01 -4.8934937519e-01
3.850 -3.1002218724e-01 -5.5976290195e-01
3.850 -3.2561191296e-01 -5.1223686612e-01
3.850 -2.9910221026e-01 -4.6131564899e-01
3.850 -2.9220415495e-01 -4.7562794575e-01
3.850 -3.0891676866e-01 -5.1157466951e-01
3.850 -2.9836572604e-01 -5.6841799594e-01
3.850 -3.2780885980e-01 -5.1115339047e-01
3.850 -2.6313701191e-01 -5.0563994208e-01
3.850 -3.1082012244e-01 -4.6854410670e-01
3.850 -3.1624859413e-01 -5.1008727759e-01
3.850 -3.2321727377e-01 -4.4075453147e-01
3.850 -2.8060240948e-01 -5.1691957390e-01
3.850 -3.6120648294e-01 -6.0852593043e-01
3.850 -3.2542497474e-01 -5.6226144414e-01
3.850 -2.9693771485e-01 -5.0906894275e-01
3.850 -2.7113433793e-01 -4.9955801552e-01
3.850 -2.8516622116e-01 -4.8555855579e-01
3.850 -2.5701929774e-01 -5.0964994705e-01
3.850 -3.0936960401e-01 -5.4255425996e-01
3.850 -2.2726924813e-01 -4.4271428374e-01
3.850 -2.4128011548e-01 -4.0698243947e-01
3.850 -2.7604094441e-01 -5.0640816412e-01
3.850 -3.0465727182e-01 -5.3721666989e-01
3.850 -3.0575834480e-01 -5.7361350222e-01
3.850 -3.2086209178e-01 -5.8691975352e-01
3.850 -3.6448295501e-01 -6.1880001973e-01
3.850 -3.0788534052e-01 -5.3007012039e-01
3.850 -3.2204268376e-01 -5.6635891164e-01
3.850 -2.8051820002e-01 -5.1867683039e-01
3.850 -3.0985309933e-01 -5.4499550594e-01
3.850 -3.2257241338e-01 -5.7228178262e-01
3.850 -2.7501096112e-01 -5.5419214415e-01
3.850 -3.2423576416e-01 -5.1565134049e-01
3.850 -2.6247430085e-01 -4.4229404872e-01
3.850 -2.5127618175e-01 -4.2782000404e-01
3.850 -2.1893694792e-01 -4.1345224632e-01
3.850 -1.6796104969e-01 -4.0352297173e-01
3.850 -1.8661144399e-01 -3.6201640883e-01
3.850 -1.7561112275e-01 -3.1155197907e-01
3.850 -1.7800698865e-01 -3.6530565717e-01
3.850 -1.8287642441e-01 -3.3712157340e-01
3.850 -1.6237845375e-01 -3.0047559540e-01
3.850 -1.6758898092e-01 -2.7769126365e-01
3.850 -2.4645592838e-01 -3.5250778853e-01
3.850 -2.2723709346e-01 -2.9590661449e-01
3.850 -2.4001148771e-01 -2.5694752714e-01
3.850 -2.4052420231e-01 -3.6194361167e-01
3.850 -2.3788253786e-01 -4.0980994266e-01
3.850 -2.2076512814e-01 -3.8255071139e-01
3.850 -1.9615832550e-01 -3.7589847881e-01
3.850 -1.9889873048e-01 -3.5393591047e-01
3.850 -2.0565986837e-01 -2.9340125215e-01
3.850 -2.2933234686e-01 -3.5468656592e-01
3.850 -2.1305688905e-01 -2.4901891978e-01
3.850 -1.8254290071e-01 -3.3373327738e-01
3.850 -1.3096994907e-01 -2.5974980885e-01
3.850 -1.5976008404e-01 -2.8522989336e-01
3.850 -2.2601890222e-01 -2.6682665003e-01
3.850 -2.5106750037e-01 -1.8377026816e-01
3.850 -2.3583388688e-01 -1.4612001288e-01
3.850 -1.7467972127e-01 -1.9891050596e-01
3.850 -1.7796725021e-01 -2.4520841006e-01
3.850 -1.8267572271e-01 -3.1227440050e-01
3.850 -1.9274945602e-01 -2.8979281604e-01
3.850 -1.9149869688e-01 -3.1880741159e-01
3.850 -2.6555097986e-01 -4.2643878979e-01
3.850 -2.6712640384e-01 -5.1581355042e-01
3.850 -2.2005614731e-01 -3.5110718174e-01
3.850 -2.8905078808e-01 -4.3779282877e-01
3.850 -3.1494103598e-01 -5.2215835031e-01
3.850 -3.6032865144e-01 -5.1531509271e-01
3.850 -3.4423772488e-01 -4.4485850533e-01
3.850 -2.7053469936e-01 -5.1976874568e-01
3.850 -2.7637414028e-01 -3.7733521265e-01
3.850 -2.9797893170e-01 -4.8563462460e-01
3.850 -2.8545728040e-01 -4.8913366733e-01
3.850 -2.9101786560e-01 -5.9195828403e-01
3.850 -3.5089739570e-01 -5.8423340839e-01
3.850 -3.5167164249e-01 -5.5142258349e-01
3.850 -3.0957279763e-01 -4.9598425870e-01
3.850 -2.7701245923e-01 -5.4206346581e-01
3.850 -3.5030165221e-01 -6.1044920301e-01
3.850 -3.6281415560e-01 -5.8629562380e-01
3.850 -3.1360620353e-01 -5.4830208442e-01
3.850 -3.1536854737e-01 -4.6358967788e-01
3.850 -2.4678702234e-01 -5.1296102138e-01
3.850 -2.9625969818e-01 -4.8986988684e-01
3.850 -3.2265851054e-01 -4.6944172883e-01
3.850 -2.9663547478e-01 -5.1467682531e-01
3.850 -2.9307559316e-01 -5.1605272924e-01
3.850 -3.2487315822e-01 -5.2499615332e-01
3.850 -2.7350737798e-01 -5.5287358831e-01
3.850 -2.5804716547e-01 -4.8122795088e-01
3.850 -2.3062442489e-01 -4.3026363196e-01
3.850 -2.1330124895e-01 -3.7292914055e-01
3.850 -2.4056833020e-01 -4.1094620611e-01
3.850 -2.0410455368e-01 -3.6914389068e-01
3.850 -1.8835769796e-01 -3.3622724053e-01
3.850 -1.6682288424e-01 -2.8987573760e-01
3.850 -1.8900817764e-01 -3.2241339564e-01
3.850 -1.9901607764e-01 -3.3750680075e-01
3.850 -1.1313322263e-01 -3.6048860239e-01
3.850 -1.8412349282e-01 -3.4509494283e-01
3.850 -1.9032920897e-01 -3.4077790193e-01
3.850 -2.6913304212e-01 -4.7607475973e-01
3.850 -2.5046573483e-01 -4.7036147710e-01
3.850 -2.5251173817e-01 -4.4040852436e-01
3.850 -2.4612863720e-01 -4.4384283387e-01
3.850 -2.0122328349e-01 -3.4057979736e-01
3.850 -2.4678856142e-01 -3.1704561284e-01
3.850 -2.3555790910e-01 -3.5256123532e-01
3.850 -2.7159034676e-01 -4.2897143092e-01
3.850 -2.5891851470e-01 -4.5276078559e-01
3.850 -1.8995801244e-01 -4.4142357436e-01
3.850 -1.6227821703e-01 -3.7828172217e-01
3.850 -1.9943223011e-01 -3.1960831704e-01
3.850 -1.7332623326e-01 -3.5448213524e-01
3.850 -2.1641844680e-01 -3.5199508173e-01
3.850 -2.3015110741e-01 -3.3543497803e-01
3.850 -2.0352480521e-01 -2.9788103909e-01
3.850 -1.8538705106e-01 -2.6841257929e-01
3.850 -1.7531539172e-01 -2.6614967512e-01
3.850 -1.8226943995e-01 -3.0178790624e-01
3.850 -1.7377397949e-01 -3.5524113768e-01
3.850 -1.6550595664e-01 -3.7688785515e-01
3.850 -1.9013197691e-01 -3.0782383495e-01
3.850 -1.9590880511e-01 -3.2454718822e-01
3.850 -2.5597857499e-01 -3.6518927447e-01
3.850 -2.2942589660e-01 -3.0466552657e-01
3.850 -2.3834023326e-01 -3.5892215787e-01
3.850 -2.2789051061e-01 -4.2151843211e-01
3.850 -2.5596504024e-01 -4.3106421129e-01
3.850 -2.4685846810e-01 -4.6333019890e-01
3.850 -2.3772641044e-01 -3.8262331707e-01
3.850 -2.3764510184e-01 -3.7185092138e-01
3.850 -3.1034758905e-01 -4.5326947112e-01
3.850 -3.0892108303e-01 -5.1415984572e-01
3.850 -3.8514672173e-01 -6.3871937092e-01
3.850 -3.1685816316e-01 -6.3038462635e-01
3.850 -3.4864690755e-01 -6.3354360515e-01
3.850 -2.8953405535e-01 -5.5257343782e-01
3.850 -3.0078289532e-01 -4.3011601870e-01
3.850 -3.0104775862e-01 -4.9887654342e-01
3.850 -2.6449064859e-01 -5.0448663029e-01
3.850 -3.0404718023e-01 -5.0570916206e-01
3.850 -2.8681989302e-01 -5.0612997854e-01
3.850 -2.9734348319e-01 -5.4397115152e-01
3.850 -2.1812235147e-01 -5.1387520426e-01
3.850 -2.2694390791e-01 -5.0463248911e-01
3.850 -2.3951044526e-01 -4.3464650297e-01
3.850 -1.9849076209e-01 -4.8533899807e-01
3.850 -2.3323707485e-01 -4.5402334645e-01
3.850 -2.0332944145e-01 -4.5500492249e-01
3.850 -2.5663669956e-01 -4.8344815029e-01
3.850 -2.1265742883e-01 -4.4084316150e-01
3.850 -2.2549648212e-01 -3.9270407834e-01
3.850 -2.4373251233e-01 -4.5880536714e-01
3.850 -2.2848826852e-01 -4.3130950567e-01
3.850 -3.0019843364e-01 -5.2900290374e-01
3.850 -3.1065311116e-01 -5.5619662943e-01
3.850 -2.9055565762e-01 -5.6485780201e-01
3.850 -3.0747024418e-01 -4.9668267291e-01
3.850 -2.8462772887e-01 -5.2336878274e-01
3.850 -3.4047490206e-01 -5.5483446422e-01
3.850 -2.9799234270e-01 -4.8089909120e-01
3.850 -2.4174099283e-01 -4.3272763985e-01
3.850 -1.7570396633e-01 -3.4528793006e-01
3.850 -1.8208610773e-01 -3.1833654494e-01
3.850 -1.8470162370e-01 -3.2235815357e-01
3.850 -1.9158975368e-01 -4.2480459948e-01
3.850 -1.5990992931e-01 -3.7274224016e-01
3.850 -2.2050460725e-01 -4.3316490452e-01
3.850 -2.0417571836e-01 -3.7847437943e-01
3.850 -2.2706311720e-01 -4.1650279647e-01
3.850 -2.4257261761e-01 -4.0686913058e-01
3.850 -2.4539875250e-01 -3.9436154969e-01
3.850 -2.5751369298e-01 -3.6025343089e-01
3.850 -2.3087684072e-01 -4.6192992326e-01
3.850 -1.6263481401e-01 -3.3453322308e-01
3.850 -2.2974140298e-01 -3.7352665133e-01
3.850 -2.9399500327e-01 -5.0993757340e-01
3.850 -3.1058363954e-01 -5.4589822309e-01
3.850 -2.9325153553e-01 -5.0474353832e-01
3.850 -3.2843100419e-01 -5.7132347672e-01
3.850 -2.9963161474e-01 -5.6050430105e-01
3.850 -3.1523478278e-01 -5.5663638359e-01
3.850 -2.3881765691e-01 -4.7644193652e-01
3.850 -3.0188943845e-01 -5.3247955582e-01
3.850 -3.1043373912e-01 -4.2230687219e-01
3.850 -3.0306983970e-01 -4.9902946467e-01
3.850 -2.8700499606e-01 -4.5268343075e-01
3.850 -3.0241546766e-01 -4.6725718677e-01
3.850 -2.9638611223e-01 -4.9341407027e-01
3.850 -2.9085095205e-01 -4.5009872770e-01
3.850 -3.3618607833e-01 -5.3854917288e-01
3.850 -3.0488594398e-01 -5.1919470299e-01
3.850 -3.3592201760e-01 -5.9497893733e-01
3.850 -3.0643888000e-01 -5.3089158102e-01
3.850 -3.1514702800e-01 -5.1945615184e-01
3.850 -3.1602987411e-01 -4.8975694062e-01
3.850 -2.8186011334e-01 -4.9890167016e-01
3.850 -2.7211829344e-01 -4.5732423441e-01
3.850 -2.6478295364e-01 -4.2584202666e-01
3.850 -3.0568317795e-01 -4.5774560677e-01
3.850 -2.7303224185e-01 -4.4225016306e-01
3.850 -2.7026474672e-01 -4.3200744420e-01
3.850 -2.5833026709e-01 -4.4148065989e-01
3.850 -2.8491758773e-01 -4.3817269899e-01
3.850 -2.8908620390e-01 -4.7438497095e-01
3.850 -3.2708964063e-01 -4.8009196754e-01
3.850 -3.2617868756e-01 -4.7323479259e-01
3.850 -2.9097620158e-01 -5.5650257823e-01
3.850 -2.9419698625e-01 -5.3751089616e-01
3.850 -3.3370898672e-01 -5.2973181316e-01
3.850 -2.7710296879e-01 -4.7317181967e-01
3.850 -2.6818373317e-01 -4.5560068522e-01
3.850 -2.6411175458e-01 -4.0298687308e-01
3.850 -2.7132169607e-01 -4.0645037861e-01
3.850 -2.7450873133e-01 -3.6070268431e-01
3.850 -2.6876489108e-01 -4.5959721299e-01
3.850 -1.9813392904e-01 -4.0976808169e-01
3.850 -1.9410112220e-01 -4.1768449015e-01
3.850 -2.1807519400e-01 -4.4976577426e-01
3.850 -3.0475457122e-01 -4.2781425030e-01
3.850 -2.7135653894e-01 -4.1244811739e-01
3.850 -3.4499343140e-01 -5.6748410213e-01
3.850 -3.3668600049e-01 -5.3295531210e-01
3.850 -2.9068097056e-01 -4.8603179612e-01
3.850 -2.4040559205e-01 -4.3233703797e-01
3.850 -3.1032004500e-01 -4.6852887962e-01
3.850 -3.2336165644e-01 -4.8508384354e-01
3.850 -2.8209677532e-01 -4.3701916024e-01
3.850 -2.3893942642e-01 -4.6022342763e-01
3.850 -2.4686411121e-01 -3.9815275376e-01
3.850 -2.5640713522e-01 -4.2870442784e-01
3.850 -2.4370488565e-01 -3.6915508817e-01
3.850 -2.6233061085e-01 -3.9012283019e-01
3.850 -2.7021923423e-01 -4.0685739595e-01
3.850 -2.2087912317e-01 -3.4166578444e-01
3.850 -2.4917558406e-01 -3.8074077128e-01
3.850 -2.5480952270e-01 -4.1847502913e-01
3.850 -2.7289820050e-01 -4.5560149098e-01
3.850 -2.3576049081e-01 -4.3468538512e-01
3.850 -2.2475157236e-01 -3.8745912089e-01
3.850 -2.8429915130e-01 -4.1001737756e-01
3.850 -2.8913894262e-01 -4.6612305306e-01
3.850 -2.5824699170e-01 -3.9704941323e-01
3.850 -2.0449362326e-01 -3.5786465302e-01
3.850 -2.1908534602e-01 -3.4842507463e-01
3.850 -2.3669942354e-01 -3.6159128825e-01
3.850 -2.7989414289e-01 -3.9596694863e-01
3.850 -1.7909495721e-01 -3.2424827004e-01
3.850 -2.2763221012e-01 -3.1216675286e-01
3.850 -2.0380434693e-01 -2.6500010029e-01
3.850 -2.0511901354e-01 -2.8987533158e-01
3.850 -1.9291746533e-01 -2.8301699445e-01
3.850 -2.6191351079e-01 -3.5297796272e-01
3.850 -1.6308737890e-01 -3.4656954369e-01
3.850 -2.2184899285e-01 -3.5142982397e-01
3.850 -2.6722696400e-01 -2.7290460741e-01
3.850 -2.0988139198e-01 -3.8439631779e-01
3.850 -1.9565025668e-01 -3.4638760098e-01
3.850 -1.9776256914e-01 -3.1403832468e-01
3.850 -9.3321740889e-02 -2.7499091423e-01
3.850 -1.8418586965e-01 -3.5544822399e-01
3.850 -1.9215948027e-01 -3.0667810054e-01
3.850 -1.2927440793e-01 -3.2401275749e-01
3.850 -1.2724813749e-01 -3.6145226976e-01
3.850 -1.5672771896e-01 -4.1088525757e-01
3.850 -1.7197798904e-01 -3.2966568489e-01
3.850 -1.3818470994e-01 -2.2654011249e-01
3.850 -1.8442098366e-01 -2.3564331981e-01
3.850 -1.7184689480e-01 -2.1284593244e-01
3.850 -1.4253325928e-01 -2.2373398158e-01
3.850 -1.4928350579e-01 -1.9902497770e-01
3.850 -1.1027656160e-01 -9.4572079330e-02
3.850 -7.8805175075e-02 -5.8030663639e-02
3.850 -1.3483401444e-01 -1.5871474408e-02
3.850 -8.9421657901e-02 -1.1435874817e-02
3.850 -1.0998730832e-01 9.5578536320e-04
3.850 -5.8915484110e-02 -1.2819488094e-01
3.850 -1.0094248400e-01 -9.5346390157e-02
3.850 -3.9749308762e-02 -4.2672112641e-02
3.850 -9.7928215950e-02 -8.5932922129e-02
3.850 -1.7294656761e-02 -3.4365062447e-02
3.850 -2.7065704671e-02 -6.1633700340e-02
3.850 -2.8863415101e-02 -5.1680314178e-02
3.850 -3.0346488553e-02 -6.2811887969e-02
3.850 4.9163273742e-02 -2.5564728314e-02
3.850 5.5384571850e-02 2.4491328317e-02
3.850 8.8667258915e-02 8.0026453444e-02
3.850 1.1398398069e-01 9.3442944959e-02
3.850 1.9455764624e-01 8.7384272421e-02
3.850 2.6684128624e-01 4.6162077400e-02
3.850 2.9691184649e-01 5.7893304732e-02
3.850 2.3545039946e-01 1.2197858325e-01
3.850 2.1460202553e-01 7.4707960438e-02
3.850 1.5545238045e-01 1.1388983164e-01
3.850 2.4157566945e-01 8.7550004693e-02
3.850 2.5700192554e-01 7.9135482917e-02
3.850 2.4183868057e-01 9.6530841774e-02
3.850 2.2115795375e-01 2.9797838168e-02
3.850 3.0587062964e-01 7.4469967623e-02
3.850 2.8562772515e-01 4.8455586601e-02
3.850 3.1345167565e-01 5.0294874311e-02
3.850 3.2640682897e-01 1.9843558671e-03
3.850 2.3987678533e-01 1.2641293742e-03
3.850 3.0995159535e-01 -2.3046908054e-03
3.850 3.4468158197e-01 -2.1422796858e-02
3.850 2.4219050453e-01 -4.4174908631e-02
3.850 2.4202948825e-01 -2.9196546633e-02
3.850 2.7834256174e-01 2.3464970591e-03
3.850 3.0674238127e-01 9.3975057498e-03
3.850 3.4846190483e-01 -1.4476726474e-02
3.850 3.2567808918e-01 -3.9172080350e-02
3.850 3.6808034929e-01 7.1710812599e-03
3.850 4.0188935636e-01 7.9997236066e-03
3.850 3.7926485912e-01 1.8273613032e-02
3.850 3.7361420014e-01 3.9935547107e-02
3.850 4.2981253956e-01 -1.3930904156e-03
3.850 3.7180575875e-01 -2.7973940597e-02
3.850 3.4862203953e-01 -4.6333932069e-03
3.850 3.2757086875e-01 1.0180379634e-02
3.850 3.6713661847e-01 -1.3672731216e-02
3.850 5.0581351879e-01 4.5880524555e-02
3.850 4.3311808412e-01 1.6499171834e-03
3.850 5.4557881320e-01 -5.9907300033e-03
3.850 4.5884269813e-01 6.4030337268e-02
3.850 3.6711812738e-01 3.3200956977e-02
3.850 3.7628921083e-01 4.1273129149e-02
3.850 3.4906544133e-01 2.8367044986e-02
3.850 3.9807451576e-01 4.7884127917e-02
3.850 5.0344282352e-01 7.0281147955e-03
3.850 5.3065152598e-01 4.5248908136e-03
3.850 4.8508327796e-01 1.8400726461e-02
3.850 4.7494460252e-01 -1.3199925615e-04
3.850 5.7408033101e-01 -2.7526949489e-03
3.850 5.9744194474e-01 -1.3579217833e-02
3.850 5.9185122342e-01 -3.5380961333e-02
3.850 5.9372989475e-01 -9.8468938777e-03
3.850 6.1794749189e-01 -5.4918635159e-02
3.850 6.2552315599e-01 -7.3281894129e-04
3.850 6.5751709099e-01 1.2418650701e-03
3.850 6.1505123363e-01 5.0598822963e-03
3.850 6.1309529800e-01 1.6138662420e-02
3.850 5.0062928778e-01 2.6992318826e-02
3.850 3.8058944100e-01 1.4775787395e-02
3.850 3.2679391378e-01 4.3839899601e-02
3.850 4.3165863852e-01 3.6593815529e-02
3.850 4.8989383367e-01 3.3058476576e-02
3.850 5.2927035097e-01 2.2383052492e-02
3.850 4.6090259400e-01 1.5459579101e-02
3.850 5.4882637106e-01 -1.8499235007e-03
3.850 5.3826425620e-01 -1.2295465276e-03
3.850 5.8739309238e-01 -3.3272726142e-02
3.850 5.7888994603e-01 3.5109075861e-03
3.850 5.4259358912e-01 -1.0136247342e-02
3.850 6.0755181893e-01 -1.5758523046e-02
3.850 6.0449455427e-01 3.3660691629e-03
3.850 5.5265995872e-01 -1.8655986546e-02
3.850 5.7519432612e-01 -2.3183858953e-02
3.850 6.2962389994e-01 -2.6879442087e-02
3.850 6.6050812175e-01 2.0002034018e-02
3.850 6.3034198981e-01 1.1123921799e-03
3.850 7.0452765334e-01 5.9176014643e-03
3.850 6.8607999143e-01 -9.5967950660e-03
3.850 6.4940490255e-01 3.0173165031e-02
3.850 6.5352340818e-01 8.5123055296e-03
3.850 6.1161342252e-01 -1.0739955972e-02
3.850 5.8638428106e-01 -1.6083387512e-02
3.850 6.0983848144e-01 2.7458699519e-02
3.850 5.5085420889e-01 1.7390947960e-05
3.850 5.5277884186e-01 -3.6886928468e-02
3.850 6.2464843660e-01 2.3136915825e-03
3.850 6.1631941339e-01 4.8626412471e-02
3.850 6.9656962184e-01 -5.1312307733e-04
3.850 6.7568259410e-01 -3.4327916466e-02
3.850 5.9635588051e-01 1.5325024224e-03
3.850 6.3865703169e-01 4.5248369415e-03
3.850 7.0333318013e-01 6.7724728551e-03
3.850 7.2786787704e-01 2.9017173387e-02
3.850 6.3296483891e-01 3.5357829101e-03
3.850 6.7741912497e-01 3.8148472725e-02
3.850 6.0238064514e-01 3.5052358650e-02
3.850 6.1800699897e-01 -1.1238766003e-02
3.850 5.6144982680e-01 8.7125753435e-03
3.850 6.5603116729e-01 -1.6364951242e-02
3.850 6.5152287325e-01 2.4960464848e-02
3.850 6.5938183167e-01 2.7074481438e-02
3.850 6.2732671987e-01 -3.6643835716e-02
3.850 5.8205675841e-01 6.5616765810e-03
3.850 5.9598993287e-01 -5.9684284906e-03
3.850 5.2473496485e-01 6.4599012439e-03
3.850 4.9328894830e-01 3.7888464602e-02
3.850 5.6444084789e-01 -2.3505008800e-02
3.850 5.3204998409e-01 -2.0463285907e-02
3.850 5.2622457925e-01 -2.9208891816e-02
3.850 5.6471056536e-01 -4.0718329251e-02
3.850 4.8556391409e-01 5.7165409101e-02
3.850 5.6783885966e-01 -3.8031887061e-04
3.850 5.7024104899e-01 9.3930618464e-03
3.850 5.6967960910e-01 4.0101360904e-02
3.850 6.2078854914e-01 3.1884805986e-02
3.850 5.5250014428e-01 3.5442415056e-02
3.850 6.1450256462e-01 2.0248458799e-02
3.850 6.0403736279e-01 3.9023843033e-03
3.850 6.6793348108e-01 -1.3785837139e-02
3.850 5.9693259746e-01 2.8991891583e-02
3.850 6.4642845236e-01 -8.6899383434e-03
3.850 5.7601315696e-01 -2.5677623622e-02
3.850 5.8383945428e-01 1.9145401101e-02
3.850 5.7083473752e-01 4.9813687487e-02
3.850 6.6822976572e-01 -1.9582743253e-03
3.850 6.7379298271e-01 9.7429420903e-03
3.850 6.5038017516e-01 1.1267092914e-02
3.850 6.0703512563e-01 2.5264773530e-02
3.850 5.5986075471e-01 6.2089075788e-02
3.850 5.9188128462e-01 1.8111715262e-02
3.850 6.1253328731e-01 -1.8024036881e-02
3.850 5.6743389306e-01 -7.1756294051e-03
3.850 4.6095969004e-01 -3.2076076820e-02
3.850 6.1648617007e-01 -1.7995499345e-02
3.850 6.2185274545e-01 -5.0994772443e-02
3.850 5.4563682999e-01 7.4515463270e-03
3.850 5.4797908102e-01 6.1601628449e-03
3.850 4.4957969156e-01 -5.3252643750e-02
3.850 5.4077271078e-01 -2.5498668587e-02
3.850 4.2735558993e-01 -5.5848452707e-03
3.850 4.5404948934e-01 -3.1421470650e-02
3.850 4.6776856499e-01 -4.3244696159e-02
3.850 4.8199462764e-01 -5.4329517122e-02
3.850 4.4571780846e-01 1.9844844205e-02
3.850 5.2218579100e-01 8.6251917119e-03
3.850 4.8147486911e-01 -9.6777082485e-03
3.850 4.8359485634e-01 1.5037197900e-02
3.850 4.4775854761e-01 -2.7488096018e-02
3.850 5.3901427321e-01 -2.6315804287e-02
3.850 4.9964024740e-01 -3.5163839002e-03
3.850 4.8899850089e-01 2.4613430862e-02
3.850 3.7709019953e-01 -1.8742202382e-02
3.850 3.9627862118e-01 -5.8217138999e-03
3.850 3.9298695690e-01 2.9463326300e-02
3.850 4.0770648291e-01 -1.2492874790e-02
3.850 4.4005901468e-01 1.9071083288e-02
3.850 4.4008550106e-01 -3.2374676007e-03
3.850 4.4079276073e-01 -3.7509147091e-02
3.850 5.5682592774e-01 1.4274134159e-02
3.850 6.5951003463e-01 -1.2268805498e-02
3.850 5.7018221401e-01 -5.0118209997e-02
3.850 5.6424338432e-01 -4.9115472975e-03
3.850 4.3090371827e-01 -3.2047763371e-02
3.850 4.2431407703e-01 -3.5037891579e-02
3.850 4.7002300621e-01 4.4202395648e-03
3.850 4.8765243501e-01 -1.1478528989e-02
3.850 4.9669130580e-01 -4.3077527139e-02
3.850 4.5877087337e-01 -3.6465501616e-02
3.850 5.9020320740e-01 -7.2000530836e-03
3.850 5.6308674030e-01 -1.1374627082e-02
3.850 5.1771251559e-01 -5.6052210060e-02
3.850 4.7488012021e-01 -2.9675051920e-02
3.850 5.9939720303e-01 -4.6939356608e-02
3.850 5.9505594934e-01 -3.5594641380e-02
3.850 6.3142282601e-01 1.3960004367e-02
3.850 5.4347120191e-01 1.5390336582e-02
3.850 5.9975473006e-01 4.6223758345e-02
3.850 5.9861789688e-01 -2.1503376252e-02
3.850 5.9317586682e-01 2.0391055453e-02
3.850 5.2858663785e-01 -9.4018703248e-04
3.850 6.0677158397e-01 3.2554202098e-02
3.850 5.6792369337e-01 9.2722925792e-03
3.850 6.3402707812e-01 8.3880933430e-03
3.850 6.7693920303e-01 9.0309244913e-03
3.850 5.8601770141e-01 -5.0488327365e-02
3.850 6.2595388664e-01 -1.5128595185e-02
3.850 6.4739416032e-01 -1.2565662087e-02
3.850 6.0556098058e-01 -1.7722007078e-03
3.850 5.8455515052e-01 1.8673285356e-02
3.850 6.7057094029e-01 1.8554083017e-02
3.850 6.3978757074e-01 -1.3940016458e-02
3.850 6.1178653188e-01 -6.2956879361e-02
3.850 5.7320322768e-01 7.7719311262e-03
3.850 5.2005165919e-01 5.5171687836e-02
3.850 6.3588926885e-01 3.1477296238e-02
3.850 6.3521800775e-01 2.6728779682e-02
3.850 5.6444595390e-01 -4.7532566991e-03
3.850 7.0958700876e-01 -8.0939811246e-03
3.850 7.0619679721e-01 3.2211494570e-02
3.850 6.9347019402e-01 -3.4003641359e-02
3.850 6.2342319146e-01 -3.0460642453e-02
3.850 6.2443009861e-01 -3.1872752012e-02
3.850 5.9937065979e-01 -2.3552216857e-02
3.850 6.0458521872e-01 -5.6187787412e-02
3.850 6.0036471270e-01 2.3312685286e-02
3.850 7.3203605441e-01 8.9602580108e-03
3.850 6.7916706295e-01 2.6944616402e-02
3.850 6.4963923777e-01 -4.5910064450e-03
3.850 6.8929960512e-01 3.0636130695e-02
3.850 7.3407101119e-01 2.7847756378e-02
3.850 5.9067608528e-01 -6.6539026016e-03
3.850 4.9173610656e-01 9.8791206847e-03
3.850 6.1169689757e-01 3.9042474187e-02
3.850 6.0711147582e-01 -1.4214543557e-02
3.850 6.1563498770e-01 1.8674931276e-02
3.850 6.9293593914e-01 3.0223278522e-02
3.850 6.9078053604e-01 -1.6442315753e-02
3.850 7.4054901863e-01 6.4840185719e-03
3.850 6.1327561835e-01 -1.2952878950e-02
3.850 5.5964124196e-01 -3.7258676634e-02
3.850 5.9695551271e-01 -1.5620577180e-02
3.850 4.9399621221e-01 3.3107055006e-02
3.850 5.9467088450e-01 5.0406272554e-02
3.850 5.9576310153e-01 3.3961509850e-02
3.850 5.4687456728e-01 1.6739805018e-02
3.850 5.8310693632e-01 1.3149761658e-03
3.850 6.2586504537e-01 -2.1007011130e-02
3.850 5.7081561129e-01 1.8134611787e-02
3.850 5.6757338037e-01 -6.5283239025e-02
3.850 5.2640856301e-01 -1.7793159112e-02
3.850 6.2017661295e-01 2.2712079604e-02
3.850 5.6348003900e-01 3.6942688395e-02
3.850 5.7946927807e-01 -6.5938236085e-03
3.850 5.7002813763e-01 -3.5635086369e-02
3.850 5.3615985858e-01 -5.6338762867e-02
3.850 4.9587947208e-01 -8.2758367680e-03
3.850 4.9685069450e-01 -2.7374495645e-02
3.850 4.9781065681e-01 -2.1480822566e-02
3.850 4.9199962561e-01 -1.0885428315e-02
3.850 5.2542282653e-01 -1.6846631192e-03
3.850 5.8476572779e-01 -1.6030526910e-02
3.850 5.2904847362e-01 -1.2405380266e-02
3.850 5.5698628580e-01 -1.0021963476e-03
3.850 5.2199871467e-01 2.3927856638e-02
3.850 6.4562529919e-01 -1.5193002273e-03
3.850 6.4920029563e-01 -1.9897519487e-02
3.850 5.8027900134e-01 5.6249277341e-03
3.850 5.6256602186e-01 2.2958213389e-02
3.850 6.2388879812e-01 1.5144773452e-02
3.850 4.9125166040e-01 -5.0612265100e-02
3.850 4.8266414608e-01 -4.4676351006e-02
3.850 4.5554632540e-01 -3.8425559612e-02
3.850 5.0061891974e-01 -2.3550366026e-02
3.850 5.3140889116e-01 -3.0143085460e-02
3.850 4.8571535292e-01 8.9848222265e-03
3.850 5.5345626057e-01 -2.2792821728e-02
3.850 5.1230762698e-01 -1.4219612233e-02
3.850 4.3687112156e-01 -2.3886104683e-02
3.850 5.3422088773e-01 -1.9482989295e-02
3.850 5.9230205465e-01 -5.5911121518e-02
3.850 5.9018491464e-01 -4.7457496900e-02
3.850 7.5322954436e-01 1.8253725777e-02
3.850 6.8575910724e-01 -2.8635012504e-02
3.850 6.6843296825e-01 -3.4445265055e-04
3.850 5.7670563106e-01 3.9418642103e-02
3.850 5.1353931257e-01 5.1980264604e-02
3.850 5.7605452908e-01 2.5718067189e-02
3.850 5.1295975721e-01 2.5333769344e-02
3.850 5.1121578868e-01 5.2397137085e-02
3.850 6.2894978280e-01 2.1742784254e-02
3.850 6.9449616860e-01 7.1255088642e-03
3.850 5.4972620695e-01 5.6122310721e-02
3.850 5.2585063814e-01 3.6202387868e-02
3.850 4.3294309486e-01 1.8296278445e-02
3.850 5.5454278950e-01 2.8715869321e-02
3.850 6.0267876275e-01 4.1506677780e-02
3.850 5.4965699133e-01 4.0603120451e-02
3.850 6.0253647610e-01 2.3092152960e-02
3.850 5.5754180479e-01 3.2049292352e-02
3.850 5.8243882154e-01 4.1245710539e-02
3.850 6.2437645162e-01 1.2396211843e-02
3.850 6.5132763371e-01 -4.1133665269e-02
3.850 6.7588886891e-01 -5.0003331535e-04
3.850 5.9381536695e-01 2.5807780435e-03
3.850 6.0640980803e-01 -3.2506199937e-03
3.850 6.9215114552e-01 -2.5881101571e-03
3.850 6.3787639808e-01 -6.0664713442e-03
3.850 6.2934403642e-01 1.0480696464e-02
3.850 6.6283307592e-01 -2.1271938636e-02
3.850 6.5271396825e-01 -4.0003866493e-03
3.850 7.4103060004e-01 -1.5073396828e-02
3.850 6.8123993139e-01 1.5400267735e-02
3.850 6.5566402689e-01 -2.0990034672e-02
3.850 6.2666985316e-01 -2.5794644375e-03
3.850 6.2530742978e-01 -1.5404653593e-02
3.850 5.8704707332e-01 1.2837345064e-02
3.850 6.2313902385e-01 -1.2999747159e-02
3.850 5.8524704106e-01 -3.4879748899e-02
3.850 5.2195242366e-01 -4.3732693831e-02
3.850 4.8808673011e-01 -2.3571033198e-03
3.850 6.2864441209e-01 2.2665186966e-02
3.850 6.3206149322e-01 1.4762230347e-02
3.850 6.4868114947e-01 3.7779444836e-02
3.850 6.3313001889e-01 9.7310968958e-03
3.850 5.7162725571e-01 -2.6583544141e-02
3.850 5.5449677400e-01 1.8422451695e-02
3.850 5.3222498534e-01 -9.6668815595e-03
3.850 6.1590818068e-01 -3.5079338346e-02
3.850 6.2048975834e-01 2.4661229729e-02
3.850 5.5520682560e-01 1.0864824536e-02
3.850 5.6830479577e-01 1.0577405077e-02
3.850 6.0033661290e-01 2.4447296643e-02
3.850 5.4173970837e-01 -2.5839441005e-03
3.850 5.0154265026e-01 3.7812467838e-02
3.850 4.4968879407e-01 5.3725728525e-02
3.850 5.1412322243e-01 2.8214387151e-02
3.850 5.5905073591e-01 -2.5453538789e-02
3.850 5.9663369624e-01 -4.5911214926e-02
3.850 5.2313148712e-01 -1.0555981889e-02
3.850 5.7279709431e-01 7.4290314715e-03
3.850 5.9813470553e-01 1.6322923204e-02
3.850 5.2261580053e-01 2.5047827162e-03
3.850 5.7085011996e-01 5.3916881488e-02
3.850 6.6535555754e-01 1.8943458243e-02
3.850 6.7086008746e-01 7.6483476259e-03
3.850 6.2405413581e-01 -8.1008023762e-03
3.850 6.8941471486e-01 3.4212509454e-03
3.850 6.8037743365e-01 1.6936599541e-03
3.850 5.3111203535e-01 -2.1427697017e-02
3.850 5.4507491804e-01 1.0522753017e-02
3.850 5.0903341287e-01 2.3177776846e-02
3.850 4.9278272551e-01 2.2997332613e-02
3.850 5.6598105609e-01 3.0880408553e-02
3.850 5.1459081997e-01 -2.9023603070e-02
3.850 4.6582189913e-01 3.4355647867e-03
3.850 5.3362304634e-01 -1.6335510867e-02
3.850 5.0641702046e-01 1.5855039644e-02
3.850 5.1831428005e-01 -7.9883369764e-02
3.850 5.1154658349e-01 -1.2829627199e-02
3.850 4.6357994159e-01 -5.8851635579e-02
3.850 5.4191068613e-01 -3.6010763832e-02
3.850 4.6652006318e-01 -3.5525230178e-02
3.850 5.2245381595e-01 -3.0222309905e-02
3.850 4.9545925461e-01 -3.4797300054e-02
3.850 5.5584189361e-01 1.4250959985e-03
3.850 6.2560710691e-01 5.5628140462e-03
3.850 6.0020961059e-01 5.6801686084e-02
3.850 5.8507349575e-01 2.4864468808e-02
3.850 5.7445682052e-01 -8.4782654981e-03
3.850 5.5258222340e-01 -1.1051378866e-02
3.850 5.1505732217e-01 2.5841659343e-02
3.850 5.5299086200e-01 2.9387626362e-02
3.850 6.9536541664e-01 -1.0630178529e-02
3.850 5.8676631981e-01 1.1710987400e-02
3.850 5.9098712137e-01 -1.5124111575e-02
3.850 6.4323794903e-01 -1.5685432191e-02
3.850 6.0629660082e-01 -4.4984817087e-02
3.850 5.5310587565e-01 -6.6148488195e-03
3.850 5.0186358500e-01 3.2839221891e-02
3.850 4.7987834239e-01 3.3109379358e-02
3.850 4.6276653448e-01 5.2753266367e-02
3.850 4.3082900152e-01 2.2027065632e-02
3.850 4.4432449298e-01 2.8344455901e-02
3.850 4.3889144392e-01 -4.2523989004e-02
3.850 4.2183775700e-01 2.1884925482e-02
3.850 4.9822084715e-01 7.7126271379e-02
3.850 4.6605535469e-01 1.8470450466e-02
3.850 5.2069692045e-01 9.6250904821e-03
3.850 4.3971188424e-01 -3.3417740942e-03
3.850 4.0133807985e-01 -1.3850987143e-03
3.850 4.4256139499e-01 5.5508327895e-02
3.850 3.5561326674e-01 2.7214190806e-02
3.850 3.9365442496e-01 -2.8269749449e-02
3.850 4.4472911478e-01 2.3802250953e-02
3.850 4.8340266330e-01 -1.2673543030e-02
3.850 5.7812197318e-01 -4.3651217765e-02
3.850 4.8429946926e-01 3.0797766901e-02
3.850 5.1095535148e-01 -4.6173330800e-02
3.850 5.2511366753e-01 -2.1021035187e-02
3.850 5.9255758752e-01 -4.6608681965e-02
3.850 5.3132210955e-01 -6.2507819533e-02
3.850 5.0936136048e-01 4.6237340669e-02
3.850 5.0883727045e-01 -1.1703251316e-02
3.850 4.0489227833e-01 3.5567706736e-03
3.850 4.8180490197e-01 -3.0948647764e-02
3.850 5.0931698407e-01 4.0204894799e-03
3.850 5.2958719732e-01 -2.0618425885e-02
3.850 5.8184939304e-01 -8.9710099664e-03
3.850 6.9804869641e-01 2.7909684926e-02
3.850 6.8908943082e-01 2.6310057532e-02
3.850 6.6301515696e-01 -2.8893612815e-02
3.850 4.7549142331e-01 -1.1622461935e-02
3.850 5.8336290388e-01 -2.0390767225e-02
3.850 5.7959387299e-01 -1.7747785897e-02
3.850 5.4788233591e-01 -3.3082405212e-02
3.850 5.2857026762e-01 -3.2336608001e-04
3.850 5.7594569344e-01 -3.7426062410e-02
3.850 5.5837279468e-01 3.7116752237e-03
3.850 5.4005088947e-01 2.9086187995e-02
3.850 5.6556929200e-01 3.5786554396e-02
3.850 5.8302998746e-01 7.2593337374e-02
3.850 6.0636324199e-01 1.5866041667e-02
3.850 6.2071023502e-01 6.7074489539e-04
3.850 6.5438762157e-01 2.8933487607e-02
3.850 6.6769441549e-01 -1.9262983348e-02
3.850 6.3198303390e-01 -2.7978655142e-02
3.850 6.1728390605e-01 -6.6563595519e-03
3.850 4.8724585321e-01 -2.5260530256e-02
3.850 5.0721684603e-01 -9.9507469460e-02
3.850 6.1497110000e-01 -5.2172323970e-02
3.850 5.2315514753e-01 -1.7001070246e-03
3.850 5.2783301110e-01 -3.3814733425e-02
3.850 5.6202568532e-01 1.4409211985e-02
3.850 5.7088374150e-01 1.8327686250e-02
3.850 5.3311568116e-01 -4.8385061943e-03
3.850 4.4078571478e-01 1.0162375018e-02
3.850 4.2474948880e-01 -3.9769271330e-02
3.850 4.3696096169e-01 5.0392440698e-05
3.850 5.1497790627e-01 -1.6006317120e-02
3.850 5.8490729934e-01 5.1897369567e-03
3.850 5.3725855666e-01 3.5747523598e-03
3.850 5.9537886070e-01 9.0426876045e-03
3.850 5.0680502510e-01 7.7416722706e-03
3.850 4.9760528013e-01 -2.3717647328e-02
3.850 4.3172738390e-01 7.5763255159e-03
3.850 3.5454329816e-01 -5.1764286563e-03
3.850 2.7253406794e-01 -3.9276715685e-02
3.850 3.1124715617e-01 -7.2992934149e-02
3.850 3.5297551727e-01 -7.8253255949e-02
3.850 4.4410186411e-01 -4.7841186166e-02
3.850 4.0262096186e-01 -2.7955915171e-02
3.850 3.4287344807e-01 -6.2338855031e-02
3.850 4.2542812049e-01 -9.4645119209e-02
3.850 4.2067704301e-01 -5.5796458179e-02
3.850 4.6460253125e-01 -1.5925201189e-02
3.850 4.6522531176e-01 1.8420143752e-02
3.850 4.8943698727e-01 1.2112530221e-03
3.850 4.7846274222e-01 -7.0882099526e-03
3.850 4.5376523212e-01 -1.5172853374e-02
3.850 4.6186169851e-01 2.8560079580e-02
3.850 4.9949961711e-01 -1.2196756488e-03
3.850 5.8742774631e-01 -4.1709381389e-02
3.850 4.6703675414e-01 4.6394714859e-03
3.850 4.2600850924e-01 6.3250058081e-02
3.850 3.8670405390e-01 1.9855882170e-02
3.850 4.1106962770e-01 8.6632618504e-03
3.850 4.5584460524e-01 1.3780445963e-02
3.850 4.7448373743e-01 3.4000877020e-02
3.850 4.2014834812e-01 5.9902947188e-02
3.850 5.9414521789e-01 5.6229422662e-03
3.850 5.1304687617e-01 2.3091307125e-02
3.850 6.1797452966e-01 1.6054496944e-02
3.850 5.0600395115e-01 1.5169959985e-02
3.850 5.6816036651e-01 3.3396168019e-02
3.850 4.6421401134e-01 -2.6227346285e-02
3.850 4.8295230943e-01 -6.4921916952e-02
3.850 4.4173852114e-01 -4.8149138630e-02
3.850 4.3012235494e-01 -3.9725124648e-02
3.850 4.6162803174e-01 -1.8609439584e-02
3.850 3.6142103324e-01 -8.0343492749e-02
3.850 3.3428479549e-01 1.5555470885e-02
3.850 3.5299052966e-01 4.4574500453e-02
3.850 3.6086085710e-01 1.1959961288e-02
3.850 3.3728208365e-01 4.2480722641e-05
3.850 4.6127725089e-01 7.0477821941e-03
3.850 5.4654099173e-01 3.0879255185e-02
3.850 4.8163110927e-01 -2.3206246002e-02
3.850 4.1229878527e-01 -5.6791012312e-02
3.850 4.6923181177e-01 -6.3301668639e-02
3.850 5.2522738087e-01 -9.2175554843e-02
3.850 4.7716052183e-01 -6.5048213880e-02
3.850 4.8254206485e-01 -3.2766871261e-02
3.850 3.0943594614e-01 -5.3409226219e-02
3.850 2.7947437959e-01 -6.2749329679e-02
3.850 3.0234466849e-01 -5.4108429873e-02
3.850 3.1537757062e-01 -3.3043122435e-02
3.850 3.7782783222e-01 1.0674364117e-02
3.850 3.4835050387e-01 -1.0448704955e-02
3.850 4.0008620527e-01 3.9284305404e-02
3.850 3.2750684536e-01 4.7418507673e-02
3.850 2.5469057570e-01 8.2874258762e-02
3.850 2.6185257435e-01 7.5592606633e-02
3.850 2.7040131742e-01 9.8093977885e-02
3.850 2.5172469500e-01 8.7497112632e-02
3.850 2.6650738575e-01 7.0177485305e-02
3.850 2.2129489112e-01 5.6629406527e-02
3.850 2.7454472829e-01 7.7241858344e-04
3.850 2.5054832339e-01 2.2799704749e-02
3.850 2.5890245228e-01 3.2526756349e-02
3.850 3.6979606347e-01 6.0675302829e-02
3.850 4.2171198882e-01 5.1439828231e-02
3.850 4.7088568830e-01 8.7478598525e-03
3.850 5.1135461164e-01 3.0183577490e-02
3.850 5.9160449162e-01 2.1290212795e-02
3.850 4.3581809596e-01 6.0851598741e-02
3.850 4.8901895651e-01 3.4545031519e-02
3.850 4.5898033631e-01 -1.9971685181e-02
3.850 2.9502173733e-01 1.4801894185e-02
3.850 2.9097411095e-01 -9.5205471739e-03
3.850 3.3985694466e-01 -1.4004413367e-02
3.850 3.2971750080e-01 -2.9932494695e-02
3.850 3.7023491080e-01 -5.9374067540e-02
3.850 3.4789828290e-01 -4.1776599276e-02
3.850 3.1363125014e-01 -3.4428196952e-02
3.850 1.8411155215e-01 -6.2203947440e-02
3.850 1.8485661026e-01 -2.4088227920e-02
3.850 2.4072327360e-01 -2.3300408439e-02
3.850 3.1210439019e-01 -3.4009582607e-02
3.850 3.5344619458e-01 9.5848375508e-03
3.850 3.7455996624e-01 -8.6359284551e-03
3.850 3.7380451665e-01 8.2716841353e-03
3.850 4.3249660660e-01 -5.5414684990e-02
3.850 6.0180845213e-01 -2.3438074353e-02
3.850 5.9558197061e-01 9.9297837623e-03
3.850 5.6794020119e-01 -6.0115633505e-03
3.850 5.9660256848e-01 4.4695765500e-03
3.850 5.5914404493e-01 -4.9136149578e-02
3.850 5.6155606604e-01 4.1069580745e-02
3.850 6.0684736765e-01 -1.2448841351e-02
3.850 6.1717105775e-01 3.1894689444e-02
3.850 5.8711951302e-01 3.8693605806e-02
3.850 5.3097648564e-01 1.1083446208e-02
3.850 5.5577484617e-01 2.3055298797e-02
3.850 5.4414065709e-01 -1.1777750689e-02
3.850 5.5520959327e-01 -1.0755969045e-02
3.850 5.8470271760e-01 2.0749660248e-02
3.850 6.1167091017e-01 -1.3391672439e-02
3.850 6.0357814576e-01 -4.1639932996e-02
3.850 5.6713800331e-01 -3.1462456443e-02
3.850 5.5198039795e-01 -1.6923894700e-03
3.850 5.4555902011e-01 -1.4222280337e-02
3.850 5.3132832061e-01 -1.6705015510e-02
3.850 4.8405215269e-01 -3.9905208082e-03
3.850 4.2562568695e-01 1.3741835816e-02
3.850 4.3242684052e-01 3.2813536631e-02
3.850 4.0018913257e-01 -1.6749803991e-02
3.850 4.3918057675e-01 -6.1406300392e-03
3.850 5.7602988189e-01 -1.9207021032e-02
3.850 5.8284797613e-01 -1.6526785725e-02
3.850 6.1505776681e-01 3.3602139111e-02
3.850 5.9583934441e-01 -8.5355353667e-03
3.850 5.1311045023e-01 -1.7566724409e-02
3.850 5.8965588308e-01 -1.4124232908e-02
3.850 6.1806014188e-01 -3.0370714100e-02
3.850 6.0649331784e-01 -5.6758028768e-04
3.850 6.2049665400e-01 1.2575298298e-02
3.850 5.6906929832e-01 1.8498559960e-02
3.850 6.2450336984e-01 2.8443929449e-02
3.850 5.9434765707e-01 -1.5660945587e-02
3.850 5.1982451443e-01 -5.2863725663e-02
3.850 5.7716036158e-01 4.5772509393e-03
3.850 6.3751450266e-01 2.1720182349e-03
3.850 5.9904806563e-01 -1.0642809053e-02
3.850 6.4542836894e-01 -1.0111377323e-02
3.850 6.4116850587e-01 -5.7305208811e-03
3.850 7.0577173509e-01 1.3335250881e-02
3.850 7.2868053752e-01 -1.5564050980e-02
3.850 6.7347643173e-01 2.4961110578e-02
3.850 6.0103596276e-01 4.4468772159e-02
3.850 6.1248819300e-01 -7.0599515675e-04
3.850 7.1033966005e-01 -9.2730253305e-03
3.850 7.0584448824e-01 1.3696085708e-02
3.850 7.2783488791e-01 1.6943696999e-02
3.850 7.2096766343e-01 1.9177029774e-03
3.850 7.7603133420e-01 1.0598504711e-02
3.850 6.9078523071e-01 1.1238173952e-02
3.850 7.0298622632e-01 3.9183561121e-03
3.850 6.7882379553e-01 -2.4280850776e-02
3.850 6.3158638871e-01 -2.2867216479e-02
3.850 6.9132365681e-01 -1.5265475170e-02
3.850 6.5275386451e-01 3.1806397219e-02
3.850 7.0317102516e-01 1.9951889672e-02
3.850 6.3628750750e-01 -9.2393937643e-03
3.850 5.6875945604e-01 -2.8059245804e-02
3.850 5.5613900329e-01 -1.1294400785e-02
3.850 6.1415412551e-01 2.8749480880e-02
3.850 5.5911370337e-01 -4.1629752091e-02
3.850 5.7377522523e-01 -1.3566234908e-02
3.850 6.0898754669e-01 -4.8149540453e-04
3.850 5.8746922925e-01 3.2899514064e-02
3.850 5.8530839938e-01 4.6359080570e-02
3.850 5.4162298838e-01 -1.9873765403e-02
3.850 4.3933727971e-01 9.9908649045e-03
3.850 5.1274533191e-01 -2.9962403932e-02
3.850 4.4689230546e-01 -3.1117750901e-02
3.850 5.6427333154e-01 2.5011471484e-02
3.850 6.1987995132e-01 -9.8802949042e-03
3.850 6.0802704139e-01 1.8930951591e-02
3.850 6.2590321073e-01 1.0960217167e-02
3.850 6.2668149421e-01 4.3374566803e-03
3.850 6.7240360177e-01 -6.1173038398e-03
3.850 6.1936269772e-01 -7.2696666639e-03
3.850 5.9113187703e-01 -5.3256608023e-02
3.850 5.2306538683e-01 -2.0892405755e-02
3.850 5.5051343137e-01 -4.1811749685e-02
3.850 4.9514696159e-01 2.7782938741e-04
3.850 5.3688566388e-01 2.8716477118e-03
3.850 5.4067119438e-01 1.8854522561e-02
3.850 6.4457712477e-01 2.1884651053e-02
3.850 6.7281171316e-01 -5.8156387086e-03
3.850 5.9029702130e-01 2.8291235012e-03
3.850 6.8297973178e-01 -1.0546068008e-02
3.850 6.8665180923e-01 1.8713247545e-02
3.850 7.1763803983e-01 -2.8056844568e-02
3.850 6.8038713770e-01 4.4356975268e-03
3.850 6.8965415645e-01 -1.7865803588e-02
3.850 6.6374477591e-01 -2.9512824058e-03
3.850 6.6889585419e-01 2.2830535218e-03
3.850 6.3497511017e-01 -5.8436402719e-03
3.850 5.7672612517e-01 3.5299061747e-03
3.850 5.6219321715e-01 3.1651641938e-02
3.850 5.4132254360e-01 -1.2045825806e-02
3.850 5.0850848023e-01 -8.5811136796e-04
3.850 5.0275823737e-01 1.6390542379e-02
3.850 5.3018181800e-01 -6.3764341064e-03
3.850 4.9279427103e-01 -2.6591441634e-02
3.850 4.1239853391e-01 -6.9409191737e-02
3.850 4.8547741241e-01 -7.4190771776e-02
3.850 4.4322861095e-01 2.3854860899e-02
3.850 4.0767771955e-01 -2.9973922347e-02
3.850 4.1309332371e-01 -7.0362871550e-02
3.850 4.2794295083e-01 -6.2857717195e-02
3.850 4.2722549581e-01 -4.6805028019e-02
3.850 4.3130079722e-01 -5.1856942919e-03
3.850 3.4744652513e-01 -1.4480546011e-02
3.850 3.8569179440e-01 -4.4003927397e-02
3.850 3.6638075767e-01 2.4855313920e-02
3.850 3.3189628621e-01 3.7373820557e-02
3.850 4.5753922569e-01 2.1202350890e-02
3.850 4.6135322877e-01 7.7480762952e-03
3.850 4.4535824680e-01 5.0007392950e-02
3.850 4.2194545726e-01 1.5853499972e-02
3.850 3.9014332094e-01 6.6110836160e-03
3.850 4.1846234712e-01 -3.7762649408e-03
3.850 4.3093752690e-01 -2.8817962707e-03
3.850 4.3421317857e-01 4.5475903496e-02
3.850 4.5733267398e-01 -7.9391460804e-04
3.850 4.0837363956e-01 5.3008140345e-02
3.850 6.0843090079e-01 1.4634081063e-02
3.850 6.3785195464e-01 1.5866230683e-02
3.850 5.8223981939e-01 -4.3845395071e-02
3.850 5.2204212908e-01 -2.2587399729e-02
3.850 4.0820989186e-01 -1.0858003956e-02
3.850 3.4223970619e-01 -3.4846420149e-02
3.850 4.4196039759e-01 6.6666259695e-03
3.850 4.3315926133e-01 -1.2610197542e-02
3.850 3.9149771594e-01 -1.3000742325e-02
3.850 4.6699092670e-01 -4.6543635203e-03
3.850 5.5579354305e-01 3.7782595113e-02
3.850 6.8045726282e-01 2.7248927781e-02
3.850 7.5061708285e-01 -1.9229995530e-02
3.850 7.0966748173e-01 4.9133163284e-03
3.850 7.1503807424e-01 -1.7724237492e-02
3.850 5.7236134116e-01 -8.8079282334e-03
3.850 5.7348244485e-01 1.4084971088e-02
3.850 6.2428125720e-01 6.8307341076e-03
3.850 6.6442060662e-01 1.8131155663e-02
3.850 6.5328605021e-01 4.1372868240e-02
3.850 5.7021990451e-01 -3.6042167076e-03
3.850 7.1758258445e-01 3.4729456667e-02
3.850 7.1338431195e-01 -2.3385935919e-02
3.850 6.7407862053e-01 1.0058573191e-02
3.850 6.7800277546e-01 1.8796073384e-02
3.850 6.6693340816e-01 1.6004833176e-02
3.850 6.6834786163e-01 4.9163264100e-02
3.850 6.6001662781e-01 1.5754087157e-02
3.850 6.5658274880e-01 1.2321203050e-02
3.850 6.8440008569e-01 -1.1325706086e-02
3.850 6.0145199784e-01 3.0287446734e-03
3.850 5.1785334398e-01 4.5342271178e-03
3.850 5.7277615681e-01 5.1673024923e-03
3.850 5.8923098785e-01 -1.4869699216e-03
3.850 5.3408386270e-01 2.9856234585e-02
3.850 5.6206868879e-01 -4.6742296799e-03
3.850 6.2120403331e-01 2.1786038185e-02
3.850 5.5856257069e-01 -1.4141552891e-02
3.850 5.2026569124e-01 2.5149153505e-02
3.850 5.1638736960e-01 -2.0370028597e-03
3.850 5.4619031321e-01 -1.7805230415e-02
3.850 4.3290795835e-01 -4.0153603616e-02
3.850 5.9008085486e-01 -3.4242044786e-02
3.850 5.5469963289e-01 -3.3220337152e-02
3.850 5.2512848148e-01 3.1183235283e-02
3.850 5.1996073623e-01 -2.1341880652e-02
3.850 5.2062215591e-01 -2.9703104784e-02
3.850 4.7457614954e-01 -2.7304832191e-02
3.850 5.2380010199e-01 -6.2497599835e-02
3.850 5.8166584271e-01 -1.5346895681e-02
3.850 6.5385737509e-01 -1.8129357886e-04
3.850 5.8163116477e-01 6.0956408652e-03
3.850 5.7260860712e-01 -1.1482591517e-02
3.850 5.0235491963e-01 1.1304799993e-02
3.850 5.3389912856e-01 3.9426745157e-02
3.850 5.8144425159e-01 4.0016780692e-02
3.850 6.2707803029e-01 2.6910453215e-02
3.850 5.8850204123e-01 -1.4601200764e-03
3.850 5.7838162939e-01 -5.1944496918e-03
3.850 4.6652788833e-01 -1.1589713358e-04
3.850 5.5920024152e-01 2.1499162246e-02
3.850 4.3585217169e-01 -1.5939181053e-02
3.850 3.6291275040e-01 -2.3242343270e-02
3.850 3.4394591132e-01 3.2443294438e-02
3.850 3.4649218664e-01 -6.6153388707e-04
3.850 3.3569432458e-01 -1.0466075602e-02
3.850 3.3756134931e-01 -4.2279541899e-02
3.850 4.2701214470e-01 5.2019148943e-03
3.850 3.8255507305e-01 3.0784304124e-02
3.850 2.9496875351e-01 1.3663185826e-02
3.850 3.6275660029e-01 1.1159995632e-02
3.850 2.9622754465e-01 3.7071289061e-02
3.850 3.0994238342e-01 -3.9222917473e-02
3.850 2.6537596586e-01 -1.8612215061e-02
3.850 2.8014964679e-01 -8.4387838779e-03
3.850 3.5565250146e-01 -5.5245826351e-02
3.850 4.1067158827e-01 1.1041839791e-02
3.850 3.5319125384e-01 4.1939529472e-03
3.850 4.1520672199e-01 -9.3669224693e-03
3.850 3.3179439211e-01 -1.1468810971e-02
3.850 3.7133360373e-01 1.6371935237e-02
3.850 3.6787379692e-01 1.4792583288e-02
3.850 4.4693173823e-01 3.0070781358e-02
3.850 2.8823730026e-01 1.9154732839e-02
3.850 3.7518958245e-01 5.7180114977e-02
3.850 3.5811899218e-01 2.9635735249e-02
3.850 3.6715370818e-01 2.2978685652e-02
3.850 3.1234125650e-01 -2.4734959552e-03
3.850 2.6706507014e-01 3.9819326200e-02
3.850 3.0281336899e-01 3.7251989019e-02
3.850 2.6205370545e-01 -2.2515120055e-02
3.850 3.5428985900e-01 -2.5881115938e-02
3.850 3.0290459119e-01 -3.1829055047e-02
3.850 3.4670746457e-01 -2.2364046256e-02
3.850 2.5067397420e-01 -2.8516313760e-02
3.850 2.8130845289e-01 -1.6060558751e-03
3.850 3.5408789511e-01 -4.3284929872e-02
3.850 3.3799056580e-01 -5.2633991344e-02
3.850 3.5745149319e-01 -8.1735616360e-02
3.850 3.9197125043e-01 -6.8313791176e-02
3.850 3.6357159893e-01 1.8811396723e-02
3.850 3.8266425991e-01 1.9445105486e-03
3.850 4.5073458599e-01 2.3801642742e-02
3.850 4.9520757586e-01 4.9618430809e-02
3.850 4.2864072114e-01 1.4667786928e-02
3.850 4.2408565237e-01 1.7725524576e-03
3.850 4.5880717694e-01 -4.7580057233e-02
3.850 4.5576501732e-01 -5.0560322546e-02
3.850 4.6001920012e-01 -7.5137616575e-02
3.850 4.2665588959e-01 -4.5920464751e-02
3.850 5.0131483748e-01 1.1160039450e-02
3.850 4.1560133554e-01 2.4229434915e-02
3.850 4.2671848688e-01 -2.6354556966e-02
3.850 4.7836147578e-01 -3.8882015583e-02
3.850 3.2791377364e-01 -5.2203567457e-03
3.850 3.5006279782e-01 2.5616244957e-02
3.850 3.7664251769e-01 -3.6807470127e-02
3.850 3.1554357169e-01 -3.5097001586e-02
3.850 3.7496871976e-01 -2.5603980852e-02
3.850 3.4346567148e-01 -3.2754785090e-02
3.850 3.2635667417e-01 -3.0289779864e-02
3.850 3.7282572614e-01 -4.7998715677e-02
3.850 4.6465373209e-01 -1.7378145998e-02
3.850 5.2759392422e-01 -1.8983021188e-02
3.850 4.6827116956e-01 -2.1402880336e-02
3.850 4.4323964202e-01 2.0147247790e-02
3.850 4.6459364132e-01 1.9388024044e-02
3.850 4.7015231985e-01 4.2666327999e-02
3.850 5.0229411711e-01 6.2398126131e-02
3.850 5.5579082477e-01 6.9532445886e-02
3.850 5.4747244115e-01 4.8508662151e-02
3.850 5.8337592191e-01 2.5264195564e-02
3.850 5.7005304562e-01 -8.0197522434e-03
3.850 6.2292984441e-01 -4.3693928794e-02
3.850 5.8265489488e-01 -1.4123330789e-02
3.850 5.1613382501e-01 8.1937187442e-03
3.850 5.5493739223e-01 -3.0794304878e-02
3.850 4.6545927474e-01 -2.1639374401e-02
3.850 4.6553120987e-01 -2.3325504767e-02
3.850 5.6867768013e-01 1.1504007103e-02
3.850 4.7523263117e-01 -1.0772693568e-03
3.850 4.9100402922e-01 -1.5594726460e-02
3.850 4.7080846365e-01 -4.3011052657e-02
3.850 5.0657169366e-01 -2.3257182545e-02
3.850 5.3504279794e-01 7.2973660008e-04
3.850 5.2823532181e-01 4.9850336699e-02
3.850 5.3892565823e-01 2.7612304587e-02
3.850 5.1839422533e-01 1.0819821943e-02
3.850 5.3605330440e-01 -7.0687469288e-03
3.850 4.7185837816e-01 1.5029103740e-02
3.850 4.8679136052e-01 1.1493116866e-02
3.850 4.7686401814e-01 1.2927727863e-02
3.850 4.9480234884e-01 2.2526186738e-02
3.850 4.6266935400e-01 -9.6393820691e-03
3.850 4.4780563741e-01 -4.2435568535e-02
3.850 5.2499598450e-01 -1.4909522733e-02
3.850 5.0252246301e-01 -2.9205877063e-02
3.850 5.4452069044e-01 3.3396195241e-02
3.850 4.8301294894e-01 6.2891694303e-02
3.850 5.7435902373e-01 4.8102069097e-02
3.850 5.1942637402e-01 -7.7318835183e-03
3.850 4.4712185035e-01 1.3452869598e-02
3.850 5.3419707477e-01 -2.8625909076e-03
3.850 5.2448326083e-01 -6.1995439683e-04
3.850 6.0660003328e-01 1.9393459634e-03
3.850 5.1588596096e-01 2.6364540653e-02
3.850 5.8732703328e-01 -1.7872855819e-02
3.850 5.5604930926e-01 4.2571179465e-02
3.850 5.2864298647e-01 -1.2678085563e-02
3.850 5.7344740616e-01 -1.7755125989e-02
3.850 5.5284240369e-01 -2.6761727757e-02
3.850 5.9241632915e-01 4.0514352601e-02
3.850 5.6145339119e-01 1.2359361358e-03
3.850 5.5075222550e-01 7.2866280041e-03
3.850 5.9374541218e-01 6.8043765000e-03
3.850 5.9002107883e-01 -2.5289674816e-02
3.850 5.4377885376e-01 3.0172000836e-02
3.850 6.0078332818e-01 -2.5037924087e-02
3.850 6.1012199535e-01 -1.1833781305e-02
3.850 5.4159410017e-01 1.1694492164e-02
3.850 5.9368348891e-01 -1.1352821915e-02
3.850 5.2013260061e-01 -2.2999289245e-03
3.850 5.6675575586e-01 -2.6215657791e-02
3.850 5.0802970558e-01 -5.9902936428e-03
3.850 4.9950911420e-01 -1.1779837458e-02
3.850 4.2476149939e-01 -5.9063873001e-02
3.850 3.7024121113e-01 -8.2758789661e-02
3.850 4.3155528614e-01 -6.9986522833e-02
3.850 5.5516431877e-01 -4.9499595543e-03
3.850 5.2611982767e-01 4.0518050420e-02
3.850 5.7156499521e-01 -7.9783744159e-03
3.850 5.2698163686e-01 -2.5603447192e-02
3.850 5.1660909867e-01 -4.6234206869e-02
3.850 5.4238549052e-01 -1.6171005661e-02
3.850 5.5184138784e-01 -9.5389905096e-04
3.850 5.5125206242e-01 -3.0956793398e-03
3.850 5.4347792498e-01 1.4281119444e-02
3.850 5.4776793286e-01 -2.3918880937e-02
3.850 5.4199415560e-01 -4.1473214649e-03
3.850 5.8593936358e-01 -4.5890442609e-02
3.850 6.4117276579e-01 -4.6666666062e-02
3.850 5.3929288323e-01 -5.9729923892e-02
3.850 4.5562146905e-01 -5.9515002895e-03
3.850 4.6785842672e-01 -4.2503584133e-02
3.850 4.1446787856e-01 -1.2803555958e-02
3.850 4.0934675750e-01 -3.8288218767e-02
3.850 4.4353399821e-01 -3.0053099728e-02
3.850 4.5157254509e-01 -3.5845596039e-02
3.850 4.4977237789e-01 -5.7689247319e-02
3.850 3.7794435218e-01 -3.8375928233e-02
3.850 3.6573018635e-01 -5.8813905739e-02
3.850 3.5190211799e-01 1.6553481074e-02
3.850 3.3966261561e-01 -4.6578644303e-02
3.850 4.5461997499e-01 -3.4052187093e-02
3.850 4.3829061908e-01 8.1819910647e-03
3.850 3.9346588857e-01 3.7584412285e-02
3.850 2.3815434723e-01 7.8155918924e-02
3.850 2.5207263435e-01 4.3466804428e-02
3.850 2.8419249022e-01 -1.4658239154e-02
3.850 2.2765818457e-01 -1.5372924208e-02
3.850 2.7374306391e-01 9.0953878366e-03
3.850 2.4035473110e-01 -3.3549287662e-02
3.850 2.4442477603e-01 -1.8546336670e-02
3.850 3.2379729922e-01 -1.1574506401e-01
3.850 2.8060575637e-01 -2.4449191988e-02
3.850 3.0177565934e-01 -6.3707068950e-02
3.850 2.3990692518e-01 -3.2497309825e-02
3.850 2.3381368581e-01 -5.0237419907e-02
3.850 2.2751455556e-01 -6.2302911738e-03
3.850 2.5620200546e-01 1.3338703745e-02
3.850 2.5560379080e-01 2.0352887797e-02
3.850 2.4232364444e-01 1.3058798730e-02
3.850 1.9402319634e-01 5.4951550501e-02
3.850 2.4963046047e-01 8.8497038354e-02
3.850 3.3724941301e-01 3.9530063605e-02
3.850 4.6244992985e-01 3.8450338028e-02
3.850 4.3422200778e-01 1.6879313697e-02
3.850 4.4518944024e-01 3.8974817391e-02
3.850 4.8112389984e-01 5.4061640416e-02
3.850 4.2696172059e-01 -1.0548099242e-02
3.850 4.2754776650e-01 4.5741706787e-02
3.850 4.3592455803e-01 -1.1119238989e-02
3.850 4.5770716822e-01 -5.4148924567e-02
3.850 4.7252291725e-01 -2.1318441834e-02
3.850 4.9965362905e-01 -3.7401617619e-03
3.850 5.1354962445e-01 2.8671487671e-02
3.850 5.4791979627e-01 1.2816166790e-02
3.850 5.4211427502e-01 3.2441718589e-02
3.850 4.9505908897e-01 8.2805725485e-02
3.850 4.6688006161e-01 5.1988994941e-02
3.850 4.6615870335e-01 2.7023953993e-02
3.850 4.7321074864e-01 -3.2490020557e-02
3.850 4.6511945715e-01 -9.7302949448e-03
3.850 4.7652733528e-01 7.6283556632e-03
3.850 5.2032776923e-01 5.0502113809e-03
3.850 4.9856187199e-01 2.9087142776e-02
3.850 5.1885402278e-01 1.6767728250e-02
3.850 5.4056713444e-01 2.4054296549e-02
3.850 5.3051054524e-01 2.9546030625e-02
3.850 5.3524744157e-01 -2.2943480452e-02
3.850 5.6119044106e-01 2.8418009813e-03
3.850 6.4091950853e-01 1.4074771118e-02
3.850 7.0250737948e-01 1.3200993521e-02
3.850 6.3260317608e-01 -3.0743519123e-03
3.850 5.7865800001e-01 -5.5608409539e-03
3.850 6.2192480297e-01 -5.7195738100e-04
3.850 5.8426142799e-01 4.0896262917e-02
3.850 5.6143823047e-01 3.6609572649e-02
3.850 5.9783422089e-01 7.3441446576e-02
3.850 4.7364097578e-01 9.2976176830e-02
3.850 5.4663614665e-01 -7.6919262119e-04
3.850 5.5416530328e-01 6.9876682094e-02
3.850 5.4137535878e-01 2.8926732223e-02
3.850 5.5833720449e-01 -1.9960320257e-02
3.850 6.4711405331e-01 1.6285914435e-02
3.850 6.6990505865e-01 -2.2054942868e-02
3.850 6.2222880247e-01 -1.1536877032e-02
3.850 5.2841905678e-01 -3.2729901259e-03
3.850 5.6875029684e-01 1.3989475343e-02
3.850 5.9859911730e-01 3.8184250127e-02
3.850 5.7313615386e-01 4.0832019702e-02
3.850 6.9874518053e-01 -1.4838635665e-02
3.850 6.8141302139e-01 1.2409150921e-02
3.850 6.3121115704e-01 1.2518164748e-02
3.850 6.6788493948e-01 2.5761855456e-02
3.850 5.6203472634e-01 6.3154119844e-03
3.850 6.2922668806e-01 4.4464277329e-02
3.850 6.8751368018e-01 -9.4886284046e-03
3.850 6.3717437040e-01 -3.5938061190e-02
3.850 6.4510650213e-01 1.7405536607e-02
3.850 6.4772465382e-01 -2.1918971809e-03
3.850 6.2256707379e-01 5.4023705652e-03
3.850 6.2155305088e-01 -5.6873054671e-02
3.850 5.7195890621e-01 -2.0248139318e-02
3.850 7.1042936353e-01 -1.4978748980e-02
3.850 6.3520810371e-01 1.2120132535e-02
3.850 6.1825082518e-01 2.7412782756e-03
3.850 6.1081955192e-01 2.2986948947e-02
3.850 5.3756090254e-01 3.9397931032e-03
3.850 5.6660947891e-01 -5.0415010307e-02
3.850 5.8346369152e-01 -4.7500781674e-02
3.850 6.4016529327e-01 -3.3948418798e-02
3.850 7.2370334239e-01 -6.1929942285e-04
3.850 7.2641408540e-01 5.7736464512e-03
3.850 7.0466577377e-01 2.8759781063e-02
3.850 7.4243881986e-01 -3.4282925432e-02
3.850 7.6164815852e-01 -2.6910535158e-02
3.850 6.8085380289e-01 2.5897933852e-02
3.850 7.0157068152e-01 2.3748264231e-02
3.850 6.5760219030e-01 -1.3004333200e-02
3.850 6.4222598638e-01 2.6138926340e-02
3.850 6.7217248812e-01 2.7635051163e-02
3.850 6.6915152166e-01 1.3090269403e-02
3.850 6.4085386315e-01 4.3595092234e-03
3.850 5.9515717079e-01 -1.8621614480e-02
3.850 4.9720762482e-01 -2.6014325330e-02
3.850 5.4433250213e-01 -7.3543539374e-03
3.850 5.1594209319e-01 -1.9877072754e-02
3.850 6.2089822657e-01 3.6390189224e-02
3.850 5.0209833530e-01 -2.0630410022e-02
3.850 5.8845505650e-01 1.5658009761e-02
3.850 6.1177310326e-01 -4.3534715363e-02
3.850 5.6720569817e-01 -1.0399756967e-02
3.850 6.3481788180e-01 -3.2185388882e-03
3.850 6.2587225866e-01 7.9694011740e-03
3.850 6.0512235347e-01 1.1756972789e-02
3.850 6.2783948375e-01 1.5809470957e-02
3.850 5.9142354373e-01 1.0698437861e-02
3.850 5.8248951761e-01 1.5779928981e-03
3.850 5.9638494718e-01 -1.0271284820e-02
3.850 6.5492340554e-01 1.2694682481e-02
3.850 6.4838695742e-01 -1.7337997697e-02
3.850 6.3935106656e-01 1.0130232924e-02
3.850 5.8972699996e-01 -4.5422847423e-02
3.850 5.9265884564e-01 -1.8745387227e-02
3.850 6.7801002869e-01 -4.0840636159e-02
3.850 5.8680668328e-01 -2.3790389800e-02
3.850 5.8645942302e-01 3.1199484656e-03
3.850 6.2202293890e-01 -1.6926904287e-02
3.850 6.1750407257e-01 -8.9048670495e-03
3.850 6.4335834830e-01 -5.2444018558e-02
3.850 5.7814167858e-01 -2.5830038285e-02
3.850 6.0370328523e-01 -7.8183645942e-03
3.850 6.5884172601e-01 5.7223554027e-03
3.850 6.7761181962e-01 -1.0717181499e-02
3.850 6.4444618934e-01 -1.5220243515e-02
3.850 5.6509435447e-01 -2.7869380114e-02
3.850 6.6536992581e-01 -1.1214108616e-02
3.850 6.0892664954e-01 1.6200890398e-02
3.850 5.0574009786e-01 3.1312060449e-02
3.850 5.4639529800e-01 -5.1571247552e-02
3.850 5.0043183688e-01 1.8752908036e-02
3.850 5.5065577121e-01 4.7493391456e-02
3.850 5.7387916237e-01 -2.3908188316e-02
3.850 5.3028905576e-01 1.5977616657e-02
3.850 5.6511301494e-01 3.3147619322e-02
3.850 4.8535694407e-01 1.3901157436e-02
3.850 5.1383786520e-01 5.8232179897e-02
3.850 5.0880644851e-01 9.4042307593e-02
3.850 4.0692441679e-01 1.5988329063e-02
3.850 4.3995932096e-01 9.4820210762e-02
3.850 4.8469518015e-01 5.4172944163e-02
3.850 4.8518883595e-01 -4.6144493149e-03
3.850 5.3211967713e-01 2.6273608863e-02
3.850 6.2548454180e-01 1.6285734555e-02
3.850 6.2077683363e-01 -1.0545796898e-02
3.850 6.6949902301e-01 -2.6690228583e-03
3.850 6.8314961297e-01 -4.1985393091e-03
3.850 6.2249588720e-01 6.3997197694e-03
3.850 5.5326994163e-01 -5.9369254050e-03
3.850 5.7736642166e-01 -4.2244798099e-02
3.850 6.0129094808e-01 -3.2956608165e-03
3.850 5.3804379385e-01 3.3614434334e-02
3.850 6.5915716551e-01 6.0018207605e-03
3.850 6.3037636713e-01 9.6516213644e-03
3.850 6.2502822708e-01 2.4289196881e-03
3.850 7.5544274648e-01 -7.5414617991e-03
3.850 6.9882241894e-01 -1.2937278134e-03
3.850 6.2395681514e-01 1.2533865336e-02
3.850 6.4976667025e-01 5.3859665479e-02
3.850 7.7106407874e-01 1.1803395614e-02
3.850 7.6570584517e-01 1.1065990620e-02
3.850 6.4489165024e-01 -6.3004294807e-03
3.850 6.2969775702e-01 1.2985397570e-02
3.850 6.6235983960e-01 4.6152601647e-02
3.850 6.8891968511e-01 -3.6511631538e-03
3.850 5.9767121228e-01 4.2484627360e-02
3.850 6.5618996894e-01 5.5852039400e-03
3.850 6.6950978842e-01 -3.9920757638e-02
3.850 6.2757285977e-01 -7.6641993273e-03
3.850 6.1390467519e-01 -3.6463220777e-03
3.850 5.9854463640e-01 -1.6400976429e-02
3.850 6.0502793115e-01 -2.8038095465e-02
3.850 6.4331880937e-01 -8.1355009152e-03
3.850 5.0567608473e-01 -3.4556367531e-02
3.850 5.2337881442e-01 -2.5518882057e-02
3.850 5.2716615460e-01 9.1526706769e-03
3.850 5.5563802107e-01 -2.2197299879e-02
3.850 5.5388676433e-01 -1.7562391845e-03
3.850 5.2297128604e-01 -1.2215463970e-02
3.850 4.7607551991e-01 -3.5774480621e-03
3.850 4.8949125903e-01 -5.9662211643e-03
3.850 4.1541301678e-01 5.1071142643e-02
3.850 4.2965754502e-01 -1.0462656375e-02
3.850 3.4699211531e-01 -3.3711751333e-02
3.850 2.7675801705e-01 -5.2830127424e-02
3.850 3.1558282447e-01 -1.0036140381e-01
3.850 4.2324725512e-01 -6.3839956686e-02
3.850 4.6465216942e-01 -1.2126861255e-01
3.850 4.9776618401e-01 -6.8932735076e-02
3.850 4.9710316116e-01 -6.8135809301e-02
3.850 5.1139747157e-01 -7.2513092604e-02
3.850 5.4788941810e-01 -9.0315243087e-03
3.850 4.3710884804e-01 -1.9500885435e-02
3.850 5.0395681228e-01 -7.4164491832e-03
3.850 5.1181982944e-01 -1.6616401650e-02
3.850 4.6982169961e-01 -2.5706561762e-02
3.850 5.0606851148e-01 -1.5749482864e-02
3.850 4.0456714407e-01 -6.9522547177e-02
3.850 3.1057318971e-01 -8.6163597590e-02
3.850 3.4092833877e-01 -2.5821451960e-02
3.850 3.8201425458e-01 -8.8157082017e-02
3.850 3.7250832728e-01 -7.4684859631e-02
3.850 4.8947067282e-01 -2.6275117631e-02
3.850 5.1943120170e-01 -4.9842185291e-02
3.850 5.3040398932e-01 -5.2022278754e-02
3.850 4.9250613980e-01 -3.8789023878e-02
3.850 4.7629480329e-01 2.1046603858e-02
3.850 4.0709971698e-01 -2.4873321836e-02
3.850 4.2565890199e-01 -3.9263643922e-02
3.850 4.1171739105e-01 -4.8106957951e-02
3.850 4.1955725130e-01 8.4018869165e-03
3.850 3.4151152685e-01 -2.2846816170e-02
3.850 4.6513064665e-01 -2.6823706505e-02
3.850 4.5309613354e-01 -6.4220572384e-02
3.850 3.8786118871e-01 -5.3135849907e-02
3.850 4.0909879564e-01 -4.9634799507e-02
3.850 3.8649054454e-01 -2.2928140708e-02
3.850 4.7104329481e-01 -1.9601670915e-02
3.850 3.5955098855e-01 2.4237229881e-02
3.850 3.1089382556e-01 -7.8077007174e-04
3.850 3.2948643384e-01 -5.2635055135e-03
3.850 3.3412562621e-01 4.0151791563e-02
3.850 2.5295209261e-01 3.4719775373e-02
3.850 2.8520087026e-01 1.8114774607e-02
3.850 2.7103180419e-01 -2.4919061124e-02
3.850 2.4923613336e-01 6.6346320764e-02
3.850 2.6513407341e-01 6.8400158864e-02
3.850 3.4870150691e-01 4.6341369685e-02
3.850 4.1789042880e-01 -7.0464940591e-03
3.850 4.5418678338e-01 -1.1728077742e-02
3.850 4.3411831427e-01 -1.3070191885e-03
3.850 3.6659811269e-01 2.1856536604e-02
3.850 3.0644475782e-01 -1.6617516249e-02
3.850 4.0315610865e-01 4.6188869701e-03
3.850 3.6141543923e-01 6.6015630397e-02
3.850 3.3823054380e-01 5.2432128936e-02
3.850 3.4749295494e-01 1.6623530314e-02
3.850 2.7622006380e-01 5.0712496261e-02
3.850 2.5990242383e-01 6.1603762797e-02
3.850 3.9490301622e-01 1.3343311457e-03
3.850 4.0201034557e-01 2.4839426966e-02
3.850 3.9970634223e-01 -3.0191210886e-02
3.850 3.5414751567e-01 -4.0902915570e-02
3.850 3.8829394917e-01 -4.1016657997e-03
3.850 4.4335024479e-01 1.6325765335e-02
3.850 3.9752421169e-01 3.5480597123e-02
3.850 4.2278437295e-01 -6.6165992675e-03
3.850 4.4928469703e-01 -1.2993288922e-02
3.850 4.4656959615e-01 2.3046397394e-02
3.850 5.1592318497e-01 -1.3184034806e-03
3.850 5.1656646937e-01 5.3144340782e-02
3.850 5.6152952236e-01 2.1895597382e-02
3.850 5.6952007086e-01 -2.2119794246e-02
3.850 4.5286471444e-01 -6.4671403224e-02
3.850 4.4192554668e-01 -6.5626135955e-02
3.850 4.6641091421e-01 -3.9337386414e-02
3.850 5.1517279159e-01 2.5198192772e-02
3.850 5.0709200255e-01 -1.0149427102e-02
3.850 5.6392050226e-01 -6.5770815831e-03
3.850 6.0827907701e-01 2.5123071498e-02
3.850 6.1647631458e-01 -1.3854615677e-02
3.850 5.5775703563e-01 -1.3637889215e-03
3.850 5.2192799562e-01 -2.3780798179e-02
3.850 4.5508662311e-01 7.8204349506e-03
3.850 4.8752825216e-01 1.8552175361e-03
3.850 4.7709984887e-01 -1.8493475354e-02
3.850 4.6304439209e-01 -1.5814896022e-02
3.850 4.6340230949e-01 -2.1975478369e-02
3.850 5.1913108796e-01 -5.0311136924e-02
3.850 4.4870057985e-01 -6.4787218760e-02
3.850 5.9110515466e-01 -8.2428413018e-02
3.850 6.5964941547e-01 -3.2197236997e-02
3.850 5.7587415672e-01 -1.1902504230e-02
3.850 5.7796473672e-01 -2.8762895186e-02
3.850 5.9330763063e-01 3.2268623200e-02
3.850 4.8009202561e-01 1.0672922240e-02
3.850 5.0368878533e-01 4.1363919107e-02
3.850 5.2221139129e-01 3.5179818169e-02
3.850 4.2997794629e-01 9.5056569417e-03
3.850 5.5309857540e-01 2.0784149224e-03
3.850 5.2650866273e-01 1.5559995951e-02
3.850 4.7191144140e-01 4.2222871606e-02
3.850 4.2383329252e-01 2.2191484976e-02
3.850 3.9417717055e-01 2.7389793457e-02
3.850 3.9410801686e-01 1.6100416799e-02
3.850 3.8087328452e-01 -6.6059584942e-03
3.850 2.3477664929e-01 -7.8951493644e-02
3.850 2.4486463119e-01 -2.5436261010e-02
3.850 2.0839697404e-01 -6.3386074290e-02
3.850 1.2587441405e-01 3.4529430050e-02
3.850 7.6830396213e-02 1.0387311847e-01
3.850 8.7466514326e-02 6.3872780261e-02
3.850 1.6881115666e-03 1.4049179563e-01
3.850 3.5019097131e-03 1.2998163784e-01
3.850 5.3734328485e-03 1.8822170377e-01
3.850 7.0029736935e-04 1.4924139778e-01
3.850 -1.2853243290e-02 1.7399574990e-01
3.850 -7.4289787137e-02 1.9201267116e-01
3.850 -7.2169064732e-02 1.3670752512e-01
3.850 -8.0056476800e-02 1.5849450718e-01
3.850 -1.8439444450e-01 1.6348504048e-01
3.850 -9.4486052524e-02 1.6685227068e-01
3.850 -1.5287725928e-01 1.2231158626e-01
3.850 -1.8092211312e-01 1.7889280014e-01
3.850 -1.1001357399e-01 1.3297873426e-01
3.850 -1.7123457325e-01 1.4578770487e-01
3.850 -1.7752698769e-01 1.7985646751e-01
3.850 -1.9999956968e-01 1.7379017066e-01
3.850 -9.1274947006e-02 1.9230800802e-01
3.850 -1.5621061452e-01 2.6702269781e-01
3.850 -2.4017312245e-01 2.1746557399e-01
3.850 -2.8065366512e-01 3.4812233382e-01
3.850 -2.3998153988e-01 3.5619010455e-01
3.850 -2.9436098533e-01 3.7955235929e-01
3.850 -2.4072441484e-01 4.1337921429e-01
3.850 -2.6664822611e-01 4.1216386470e-01
3.850 -2.1912737973e-01 4.0642766583e-01
3.850 -2.0133675150e-01 4.0709606942e-01
3.850 -2.2868948029e-01 3.8975625686e-01
3.850 -2.8616289940e-01 4.2751810084e-01
3.850 -3.1492183223e-01 4.7286908678e-01
3.850 -2.7157844787e-01 4.8667448105e-01
3.850 -2.8709774154e-01 5.0729653645e-01
3.850 -2.2874655002e-01 4.2112600505e-01
3.850 -2.9230254808e-01 4.8124803631e-01
3.850 -2.4978148560e-01 4.9250410593e-01
3.850 -3.2646479635e-01 5.8928167425e-01
3.850 -2.8292684420e-01 4.1367506283e-01
3.850 -3.0714549596e-01 4.0258285380e-01
3.850 -3.3077577239e-01 4.2377178554e-01
3.850 -3.0208704147e-01 3.3161391751e-01
3.850 -2.6054938124e-01 3.8805393965e-01
3.850 -3.0848063094e-01 5.0847426131e-01
3.850 -2.8063818128e-01 4.5202438717e-01
3.850 -2.8397188786e-01 3.8567962985e-01
3.850 -2.8507705827e-01 3.7777848370e-01
3.850 -2.7897618160e-01 3.9603033441e-01
3.850 -3.0141468622e-01 4.7531360798e-01
3.850 -2.8853021691e-01 4.6738569396e-01
3.850 -3.3996483379e-01 5.0370264504e-01
3.850 -3.0046740081e-01 5.7915498572e-01
3.850 -3.2304824581e-01 6.0428685768e-01
3.850 -3.5886939048e-01 7.0320995150e-01
3.850 -3.4370514993e-01 5.7444793070e-01
3.850 -3.2991883185e-01 6.1633036792e-01
3.850 -3.5291032990e-01 5.7317884558e-01
3.850 -3.2505356461e-01 5.5404892504e-01
3.850 -3.3422673609e-01 5.4617907571e-01
3.850 -3.0325437715e-01 5.5508099817e-01
3.850 -3.4343696844e-01 5.6531808929e-01
3.850 -3.2910265593e-01 5.3287331993e-01
3.850 -3.0902548935e-01 5.0979993512e-01
3.850 -2.9189503376e-01 4.7068564659e-01
3.850 -3.1316632063e-01 4.7543210424e-01
3.850 -3.1025300995e-01 5.0273466307e-01
3.850 -3.1706913659e-01 5.7334900183e-01
3.850 -3.1928027623e-01 5.5917219345e-01
3.850 -2.5692524986e-01 5.2428154412e-01
3.850 -3.1092194484e-01 5.3222383126e-01
3.850 -3.9241218531e-01 6.3292853264e-01
3.850 -3.6729839534e-01 6.2992078239e-01
3.850 -3.1441234512e-01 5.3769883633e-01
3.850 -3.1515740923e-01 5.0064694865e-01
3.850 -2.8985250078e-01 4.8175176494e-01
3.850 -2.7099166905e-01 5.8748380276e-01
3.850 -3.3054430067e-01 6.0842414504e-01
3.850 -3.1269759150e-01 5.6246566330e-01
3.850 -2.7846743852e-01 4.8653961800e-01
3.850 -2.4394086265e-01 4.7145398671e-01
3.850 -3.2557406507e-01 4.6174131112e-01
3.850 -3.2385980106e-01 5.0072166064e-01
3.850 -3.1069586377e-01 5.9584658554e-01
3.850 -3.3984559329e-01 5.6669730201e-01
3.850 -2.5677508628e-01 5.3633287828e-01
3.850 -2.8545604049e-01 5.0031795928e-01
3.850 -2.7692652216e-01 4.8825177815e-01
3.850 -3.0717898649e-01 5.2500780356e-01
3.850 -3.3542160204e-01 5.9123057913e-01
3.850 -2.9520416330e-01 5.4645918510e-01
3.850 -3.0906605436e-01 5.3799924685e-01
3.850 -3.1189902406e-01 5.3625905301e-01
3.850 -3.5685606670e-01 5.5667022029e-01
3.850 -3.3366863138e-01 6.0928387537e-01
3.850 -3.3825090834e-01 5.6624179103e-01
3.850 -2.8673824998e-01 4.9590898236e-01
3.850 -2.5891571093e-01 5.2444625390e-01
3.850 -2.5902361928e-01 5.3428288252e-01
3.850 -2.9500305683e-01 4.8263035785e-01
3.850 -3.3582469518e-01 5.1419583895e-01
3.850 -2.8936161685e-01 5.0119705296e-01
3.850 -2.7861939636e-01 4.9062686717e-01
3.850 -2.7863966732e-01 5.0375069459e-01
3.850 -2.8251266360e-01 5.4050769911e-01
3.850 -2.7563664073e-01 5.4447438463e-01
3.850 -3.2132487427e-01 6.2610356940e-01
3.850 -3.0565442817e-01 5.2980482781e-01
3.850 -2.8390980776e-01 5.0919812161e-01
3.850 -2.8492064893e-01 5.4163511351e-01
3.850 -3.8820125578e-01 6.1433840546e-01
3.850 -3.7583976511e-01 5.8826784311e-01
3.850 -3.1604478696e-01 5.6424962523e-01
3.850 -2.5392854298e-01 4.8296303227e-01
3.850 -2.9038588231e-01 4.3241551152e-01
3.850 -2.7739215567e-01 4.7109448455e-01
3.850 -2.7964867784e-01 5.0833023651e-01
3.850 -2.9751321043e-01 4.9534398524e-01
3.850 -3.0381818180e-01 4.4773169295e-01
3.850 -2.3647904316e-01 3.7944583082e-01
3.850 -2.5727030335e-01 4.1028720191e-01
3.850 -3.1513297585e-01 4.8684164524e-01
3.850 -3.0987936798e-01 5.1934432240e-01
3.850 -2.6955902994e-01 5.1423662169e-01
3.850 -2.5094984352e-01 4.3860603778e-01
3.850 -1.9277093224e-01 3.7908119306e-01
3.850 -2.9391657957e-01 4.2981443694e-01
3.850 -2.7582594620e-01 4.6353839693e-01
3.850 -2.8453825474e-01 3.4266793267e-01
3.850 -2.1962408202e-01 3.8985089664e-01
3.850 -2.0027880054e-01 3.4375287966e-01
3.850 -1.9891795305e-01 3.7178126558e-01
3.850 -2.4920711010e-01 3.5941063434e-01
3.850 -2.8836828760e-01 3.7391421424e-01
3.850 -2.6922964264e-01 3.4399103327e-01
3.850 -2.9391163405e-01 3.2440006202e-01
3.850 -3.0709265377e-01 3.7550755796e-01
3.850 -2.8339822446e-01 4.1835840411e-01
3.850 -3.3102660803e-01 4.7298508106e-01
3.850 -2.8625214816e-01 5.1091476184e-01
3.850 -3.0193669503e-01 5.2675850580e-01
3.850 -2.4934476214e-01 4.1941409084e-01
3.850 -1.8243339833e-01 3.7352401977e-01
3.850 -2.3081102577e-01 4.2769463984e-01
3.850 -2.2579041388e-01 4.0425844608e-01
3.850 -2.3476781115e-01 4.1109365858e-01
3.850 -2.3683081563e-01 4.6079313799e-01
3.850 -2.2066271919e-01 4.9869678956e-01
3.850 -2.1634694168e-01 3.9916574698e-01
3.850 -1.3279855588e-01 3.3106009141e-01
3.850 -1.6365355318e-01 3.3871340599e-01
3.850 -2.2447026106e-01 3.8590425421e-01
3.850 -2.3137797671e-01 4.2442344164e-01
3.850 -1.8774910429e-01 4.1047690777e-01
3.850 -2.2481166905e-01 4.4557927502e-01
3.850 -2.0057794773e-01 3.3986698583e-01
3.850 -2.1024081125e-01 2.9622506804e-01
3.850 -2.2529841440e-01 3.4965072413e-01
3.850 -2.5603462348e-01 3.3619333887e-01
3.850 -3.0092825937e-01 4.2354283778e-01
3.850 -2.3122126588e-01 4.1767598864e-01
3.850 -1.4083055279e-01 3.4652243470e-01
3.850 -2.2410097314e-01 3.7295898897e-01
3.850 -2.1887235543e-01 2.9053134607e-01
3.850 -2.2690636731e-01 4.0895758812e-01
3.850 -3.0510109875e-01 4.1897598694e-01
3.850 -3.0309605760e-01 3.5633553679e-01
3.850 -2.8895092377e-01 4.0357953654e-01
3.850 -3.3304332259e-01 5.2920458334e-01
3.850 -3.0318195119e-01 4.6726263395e-01
3.850 -2.6391916186e-01 4.7920641049e-01
3.850 -2.7616171522e-01 3.9734212571e-01
3.850 -3.0100883441e-01 4.3254498028e-01
3.850 -2.3126282650e-01 4.3024787082e-01
3.850 -1.4510677645e-01 4.0303357872e-01
3.850 -2.2701065287e-01 4.0724784313e-01
3.850 -2.3467618413e-01 4.2640927923e-01
3.850 -1.9431819133e-01 4.1389332060e-01
3.850 -1.9623183123e-01 4.5455400865e-01
3.850 -2.0552326111e-01 4.7002462162e-01
3.850 -2.8336919631e-01 4.8579847633e-01
3.850 -2.5471611378e-01 4.3378485818e-01
3.850 -1.9224373441e-01 4.4065998383e-01
3.850 -2.4987160838e-01 3.5305470220e-01
3.850 -2.3307514515e-01 3.6912071226e-01
3.850 -2.7054972828e-01 3.8003424533e-01
3.850 -2.8967617618e-01 4.1234464029e-01
3.850 -2.5161103366e-01 3.9132777682e-01
3.850 -2.7310643725e-01 4.1595890297e-01
3.850 -2.6162682462e-01 4.3525765686e-01
3.850 -3.0093628967e-01 4.6835207210e-01
3.850 -2.5706590473e-01 4.4827694166e-01
3.850 -2.8415207986e-01 4.6889962748e-01
3.850 -2.5913131641e-01 4.7508673762e-01
3.850 -2.2919937912e-01 4.2693791399e-01
3.850 -2.2328887151e-01 4.2507661869e-01
3.850 -2.1406224680e-01 4.6970679884e-01
3.850 -2.5662668867e-01 4.5026211191e-01
3.850 -2.1738169307e-01 4.1030943408e-01
3.850 -1.6856439062e-01 3.7854899368e-01
3.850 -1.7953552943e-01 3.7806365293e-01
3.850 -1.7194775035e-01 2.9861328943e-01
3.850 -2.1163263576e-01 3.8861427167e-01
3.850 -2.5383184546e-01 4.3999681592e-01
3.850 -2.8144940826e-01 4.8369381748e-01
3.850 -2.7116824835e-01 4.6775489898e-01
3.850 -2.7433076610e-01 4.5446547854e-01
3.850 -2.3974096719e-01 4.5232078484e-01
3.850 -2.4230717227e-01 4.8010628623e-01
3.850 -2.5461961178e-01 4.7612111945e-01
3.850 -3.1130210517e-01 5.1699563107e-01
3.850 -2.4459621162e-01 4.9867275175e-01
3.850 -2.4931411102e-01 4.5488104754e-01
3.850 -2.0125599299e-01 4.0473326463e-01
3.850 -2.6264566477e-01 4.6639423325e-01
3.850 -1.6696911515e-01 4.1699276034e-01
3.850 -2.3276225635e-01 3.7707039534e-01
3.850 -2.2951595309e-01 4.6921290378e-01
3.850 -2.3365418230e-01 4.1222903326e-01
3.850 -2.0107032615e-01 3.9993960691e-01
3.850 -2.3800090189e-01 4.4342395441e-01
3.850 -2.5727773113e-01 4.2990921860e-01
3.850 -2.2761683697e-01 4.6090412807e-01
3.850 -2.0090878473e-01 3.7040253710e-01
3.850 -1.6473014997e-01 3.1607155710e-01
3.850 -1.7820709576e-01 3.2474711828e-01
3.850 -1.9445598905e-01 4.1950097400e-01
3.850 -1.7139420325e-01 3.7604960007e-01
3.850 -2.0060133334e-01 4.3168602796e-01
3.850 -2.1365012855e-01 4.6241327493e-01
3.850 -2.1438458796e-01 5.5581546978e-01
3.850 -2.5365644751e-01 5.0590403315e-01
3.850 -2.9715085859e-01 5.0690466087e-01
3.850 -2.1936131051e-01 4.9549361591e-01
3.850 -2.9596866668e-01 4.7701740550e-01
3.850 -3.1777165746e-01 5.4674144158e-01
3.850 -3.3119297738e-01 5.1172412239e-01
3.850 -2.9419836158e-01 4.9909108755e-01
3.850 -3.7146440043e-01 5.7326276642e-01
3.850 -3.2406975509e-01 5.5399233495e-01
3.850 -3.1931153330e-01 5.9511139581e-01
3.850 -3.4431926580e-01 5.5804625282e-01
3.850 -3.2362491065e-01 5.5867595138e-01
3.850 -3.3910099205e-01 5.0928294594e-01
3.850 -3.5176295392e-01 5.6412552592e-01
3.850 -3.0269365647e-01 5.1499281257e-01
3.850 -3.1145057897e-01 4.6296348258e-01
3.850 -3.1046100645e-01 4.7201014410e-01
3.850 -3.4498353742e-01 5.6869652886e-01
3.850 -3.5560735324e-01 5.9052597112e-01
3.850 -3.7591199118e-01 5.8525968320e-01
3.850 -3.8777062730e-01 6.1004795431e-01
3.850 -3.5553650276e-01 5.6980853435e-01
3.850 -3.2822488360e-01 5.4847744790e-01
3.850 -2.7864421983e-01 5.5837884289e-01
3.850 -2.4550933672e-01 5.4252259900e-01
3.850 -3.2160074297e-01 5.3659026122e-01
3.850 -3.0065275921e-01 4.3001740431e-01
3.850 -2.4036603082e-01 4.5200038287e-01
3.850 -2.6390053092e-01 4.5204704714e-01
3.850 -2.6915852925e-01 4.4402026399e-01
3.850 -2.8411052271e-01 5.0366903488e-01
3.850 -2.3766015757e-01 4.7103575222e-01
3.850 -2.0276652948e-01 4.3285285552e-01
3.850 -2.2838053642e-01 4.8836211872e-01
3.850 -2.2765426812e-01 4.8001973373e-01
3.850 -2.1596182293e-01 4.2720740454e-01
3.850 -2.0415649545e-01 3.8793132352e-01
3.850 -2.5780191646e-01 3.8729698352e-01
3.850 -2.5592383791e-01 4.1762778249e-01
3.850 -2.5508036238e-01 3.9277079946e-01
3.850 -2.3156295706e-01 4.0074023503e-01
3.850 -2.8271016619e-01 4.1651217632e-01
3.850 -2.2921276849e-01 3.8734911818e-01
3.850 -1.8079353607e-01 3.0286348177e-01
3.850 -1.8858944352e-01 2.9563726219e-01
3.850 -2.0320920870e-01 2.7555293478e-01
3.850 -2.1621253480e-01 2.7399182778e-01
3.850 -2.3095698801e-01 3.1714699627e-01
3.850 -2.6857363117e-01 3.7823819069e-01
3.850 -2.8423726040e-01 4.3987694649e-01
3.850 -2.4597952125e-01 4.3895831639e-01
3.850 -2.6557898811e-01 4.5093377130e-01
3.850 -2.4559428043e-01 4.7471151859e-01
3.850 -2.5295841833e-01 4.7686396554e-01
3.850 -2.6308969913e-01 4.3417925203e-01
3.850 -2.4510361486e-01 4.7860960530e-01
3.850 -2.8915808784e-01 4.3664376709e-01
3.850 -3.2813472876e-01 4.8744351871e-01
3.850 -3.0432506752e-01 4.5399567593e-01
3.850 -2.7297937419e-01 4.9800489549e-01
3.850 -3.2873473540e-01 5.7770815052e-01
3.850 -3.5851026041e-01 5.9352674951e-01
3.850 -3.2738620699e-01 5.8825333545e-01
3.850 -2.1048204490e-01 4.3214720499e-01
3.850 -2.7405092134e-01 5.6880545804e-01
3.850 -3.1705778472e-01 5.2012734583e-01
3.850 -3.2395530244e-01 4.7164194327e-01
3.850 -2.5015156665e-01 4.3140549592e-01
3.850 -2.4034189395e-01 4.9619122261e-01
3.850 -2.6800775414e-01 5.1624535080e-01
3.850 -2.0490740976e-01 3.8921212984e-01
3.850 -3.4726708957e-01 5.7322895264e-01
3.850 -2.9788246243e-01 5.0517940039e-01
3.850 -2.9103717500e-01 4.5648455707e-01
3.850 -2.2997011798e-01 4.6769889468e-01
3.850 -2.9394403722e-01 5.1583382023e-01
3.850 -2.6652620184e-01 5.2818055546e-01
3.850 -3.4326573571e-01 5.5899643456e-01
3.850 -3.8315054631e-01 6.7441553650e-01
3.850 -3.4818252281e-01 6.1677270497e-01
3.850 -3.0014253221e-01 6.1427591444e-01
3.850 -3.1896519483e-01 5.7454583789e-01
3.850 -2.8954484291e-01 5.4927889947e-01
3.850 -2.4196495999e-01 4.9171319128e-01
3.850 -2.4910668347e-01 4.4030806089e-01
3.850 -3.2137890915e-01 4.8751554282e-01
3.850 -3.1148845294e-01 4.9322027195e-01
3.850 -3.1067667260e-01 5.1543974858e-01
3.850 -2.4162110877e-01 4.8062216016e-01
3.850 -3.0130723562e-01 4.9746929817e-01
3.850 -2.8515750574e-01 5.1707415152e-01
3.850 -2.9443408545e-01 5.3291653065e-01
3.850 -2.4020041842e-01 5.2152137710e-01
3.850 -2.6829521949e-01 5.2557421984e-01
3.850 -2.5017395419e-01 4.7168133363e-01
3.850 -2.8228807386e-01 5.3490166087e-01
3.850 -2.7147972520e-01 5.2776218802e-01
3.850 -2.6672184864e-01 5.0023260291e-01
3.850 -2.9187545429e-01 5.6533110288e-01
3.850 -2.6810199668e-01 5.1083789318e-01
3.850 -2.8202077725e-01 5.2012401597e-01
3.850 -3.0652078958e-01 4.9871260631e-01
3.850 -2.7622083433e-01 3.9624427833e-01
3.850 -2.6768341266e-01 3.7668831391e-01
3.850 -2.2848820567e-01 3.8643149294e-01
3.850 -3.0823297190e-01 4.0682988544e-01
3.850 -2.5739459720e-01 3.2798771631e-01
3.850 -2.4175164981e-01 3.5698094363e-01
3.850 -2.8250451620e-01 3.8895411433e-01
3.850 -2.2594957243e-01 3.3182011734e-01
3.850 -2.0148304880e-01 3.5075177258e-01
3.850 -2.9872736099e-01 3.6110057597e-01
3.850 -3.3765538879e-01 4.2031248287e-01
3.850 -2.7040285298e-01 4.0918892621e-01
3.850 -2.4586024829e-01 3.8910491527e-01
3.850 -2.5473898947e-01 4.4615648737e-01
3.850 -2.0117935141e-01 4.6637359526e-01
3.850 -3.0167310122e-01 5.1922050226e-01
3.850 -2.6487438145e-01 4.6933898264e-01
3.850 -3.1203077921e-01 4.4829297582e-01
3.850 -2.8705887038e-01 5.1098547257e-01
3.850 -3.2462446553e-01 5.3368807642e-01
3.850 -3.2821964365e-01 5.2116414565e-01
3.850 -2.8675484271e-01 5.1974621981e-01
3.850 -2.2891959740e-01 4.4343656069e-01
3.850 -3.0408408546e-01 4.8414598515e-01
3.850 -2.4299762627e-01 3.8628151490e-01
3.850 -2.4691492512e-01 4.2967048889e-01
3.850 -3.0869650555e-01 4.6876046225e-01
3.850 -3.0152095709e-01 3.4313707096e-01
3.850 -2.7493248169e-01 4.0149277680e-01
3.850 -2.4144791194e-01 4.4817410711e-01
3.850 -2.1417552071e-01 3.6432070416e-01
3.850 -2.7972083488e-01 4.1617850078e-01
3.850 -2.9284512096e-01 4.3325557720e-01
3.850 -3.2085235876e-01 4.0022992763e-01
3.850 -3.5840769144e-01 4.2932996521e-01
3.850 -3.4404066018e-01 5.8373802076e-01
3.850 -3.2637183347e-01 6.0567446184e-01
3.850 -2.6344586864e-01 4.5020259998e-01
3.850 -2.8898379422e-01 4.7999242441e-01
3.850 -3.4282357274e-01 5.4901755309e-01
3.850 -3.6479549876e-01 5.7294469286e-01
3.850 -3.4147850359e-01 5.4567861651e-01
3.850 -3.2070594392e-01 5.5434943101e-01
3.850 -3.4236407274e-01 5.8261731236e-01
3.850 -3.1731491259e-01 5.6674875663e-01
3.850 -3.1773849863e-01 4.6336691743e-01
3.850 -2.2259371820e-01 3.9496023976e-01
3.850 -2.2124481308e-01 4.4269225696e-01
3.850 -2.4788392151e-01 5.2395189829e-01
3.850 -1.8854037836e-01 4.5065612719e-01
3.850 -2.3777449070e-01 5.0734677240e-01
3.850 -2.3171522822e-01 4.2023293720e-01
3.850 -2.0088285424e-01 4.0428311582e-01
3.850 -2.2122259482e-01 3.7797081420e-01
3.850 -1.5192664424e-01 3.3303299446e-01
3.850 -2.3253758641e-01 3.8626826238e-01
3.850 -2.1693103954e-01 3.8244757485e-01
3.850 -2.3529938366e-01 4.5111007654e-01
3.850 -2.1104812304e-01 4.5458438682e-01
3.850 -2.5046390110e-01 4.6495470807e-01
3.850 -2.5161077731e-01 5.0339538192e-01
3.850 -2.9106983909e-01 4.3155178269e-01
3.850 -3.6913536624e-01 5.3028518711e-01
3.850 -3.3184187839e-01 5.6948133291e-01
3.850 -3.2732903039e-01 5.4827260328e-01
3.850 -3.3386517216e-01 5.3315169128e-01
3.850 -3.1243154741e-01 4.8929258484e-01
3.850 -3.1995450094e-01 5.4427152347e-01
3.850 -2.9241314906e-01 4.8886892077e-01
3.850 -3.0852367857e-01 5.4318097256e-01
3.850 -2.9245475717e-01 4.8463265601e-01
3.850 -3.2848880297e-01 4.7027093337e-01
3.850 -2.9381114418e-01 4.6260095513e-01
3.850 -2.9504887547e-01 4.8640130567e-01
3.850 -2.9282583508e-01 4.5999226517e-01
3.850 -2.5663746920e-01 4.1094175217e-01
3.850 -2.8533534197e-01 5.0583417175e-01
3.850 -2.3862048379e-01 4.1098759052e-01
3.850 -1.7853354393e-01 4.3682984549e-01
3.850 -1.9717327132e-01 4.1544837484e-01
3.850 -2.5375332794e-01 4.6310111902e-01
3.850 -2.5800573399e-01 4.5559047729e-01
3.850 -1.7445146377e-01 3.5700156384e-01
3.850 -2.3494551636e-01 4.9469008462e-01
3.850 -2.1356810471e-01 5.1495922263e-01
3.850 -2.1715754797e-01 4.9528675605e-01
3.850 -2.5128220771e-01 4.0991523254e-01
3.850 -2.9142206713e-01 3.8938011195e-01
3.850 -2.6942416497e-01 4.2289965745e-01
3.850 -2.9664442572e-01 4.8104940799e-01
3.850 -2.6592486842e-01 4.9435191718e-01
3.850 -3.3229312325e-01 5.2515062032e-01
3.850 -3.2129003481e-01 5.2676764013e-01
3.850 -2.8742004642e-01 5.2887296517e-01
3.850 -3.5202686080e-01 6.2717639925e-01
3.850 -3.4837228767e-01 5.9283469190e-01
3.850 -3.2245352522e-01 5.2529677739e-01
3.850 -3.3737502966e-01 5.6763207447e-01
3.850 -3.9010492862e-01 6.5849831807e-01
3.850 -3.5900853506e-01 6.1236621355e-01
3.850 -3.0962759158e-01 6.1285286908e-01
3.850 -3.2525201456e-01 5.5684087330e-01
3.850 -3.2436351612e-01 5.2351105560e-01
3.850 -3.1592582118e-01 5.0404174045e-01
3.850 -2.4142257821e-01 4.2213540911e-01
3.850 -2.9611859608e-01 4.7407361548e-01
3.850 -2.8549566986e-01 5.2779280202e-01
3.850 -3.2260426561e-01 5.2176271135e-01
3.850 -2.9230804014e-01 5.3635639372e-01
3.850 -2.9948455777e-01 5.1751640539e-01
3.850 -3.3325791068e-01 5.7385903820e-01
3.850 -3.1062598744e-01 5.6266623399e-01
3.850 -3.1198957918e-01 4.8185968639e-01
3.850 -2.9358395136e-01 5.5054201669e-01
3.850 -2.7804036197e-01 4.6683624141e-01
3.850 -2.6698410372e-01 5.1017580205e-01
3.850 -2.6995885528e-01 4.7843817507e-01
3.850 -2.9637230056e-01 5.2566304117e-01
3.850 -3.5848103143e-01 5.5508169849e-01
3.850 -3.1102222404e-01 4.9532742659e-01
3.850 -3.1445408642e-01 5.0525813792e-01
3.850 -3.2835950909e-01 5.8472335750e-01
3.850 -2.9314033730e-01 5.7776491674e-01
3.850 -3.2467964293e-01 5.5342586578e-01
3.850 -3.3469331209e-01 5.9364120251e-01
3.850 -3.7098867992e-01 6.2525666355e-01
3.850 -3.6185357057e-01 6.4686248188e-01
3.850 -3.5363328445e-01 6.3906067279e-01
3.850 -3.7917847966e-01 6.0822107118e-01
3.850 -3.4021656999e-01 5.8076258347e-01
3.850 -3.7241038337e-01 5.9693510927e-01
3.850 -3.4365923923e-01 5.7682163525e-01
3.850 -3.5611528485e-01 5.9366149412e-01
3.850 -3.0731363843e-01 5.1222325491e-01
3.850 -2.8723627525e-01 5.5449198361e-01
3.850 -2.7819744690e-01 5.4876964772e-01
3.850 -2.8454346203e-01 4.8718880571e-01
3.850 -3.6733670402e-01 5.6837529006e-01
3.850 -3.4461704687e-01 5.8781224715e-01
3.850 -2.7903440986e-01 5.2313270801e-01
3.850 -3.0220860300e-01 5.5278944203e-01
3.850 -2.6598585706e-01 4.5828360693e-01
3.850 -2.7101635549e-01 4.5335874825e-01
3.850 -2.9123777573e-01 5.2691605758e-01
3.850 -2.6213674228e-01 5.5692147786e-01
3.850 -2.8482690378e-01 5.1325721220e-01
3.850 -3.2765829483e-01 5.3805649597e-01
3.850 -3.6761680980e-01 5.6492063099e-01
3.850 -3.5871051962e-01 5.8924614840e-01
3.850 -3.3025638684e-01 5.8961133342e-01
3.850 -3.2914509465e-01 6.0668430653e-01
3.850 -3.3144875620e-01 5.5915055458e-01
3.850 -3.0991871388e-01 5.6968170413e-01
3.850 -3.6741818797e-01 6.1384980283e-01
3.850 -2.8548021357e-01 5.1337396251e-01
3.850 -1.8098276055e-01 4.2445028003e-01
3.850 -2.0660475545e-01 4.4386322548e-01
3.850 -1.9857279808e-01 4.6079796575e-01
3.850 -2.5450453635e-01 4.0636081025e-01
3.850 -1.7143140406e-01 3.9591889531e-01
3.850 -1.9428234427e-01 3.9239733617e-01
3.850 -2.0994048872e-01 3.9881172723e-01
3.850 -2.6155670297e-01 4.3547363667e-01
3.850 -2.6774988993e-01 4.5528642999e-01
3.850 -2.8637855036e-01 5.4739650462e-01
3.850 -2.4898409900e-01 4.8747928501e-01
3.850 -3.2917989818e-01 5.5840453363e-01
3.850 -2.8148937296e-01 5.1023771959e-01
3.850 -2.5356399602e-01 5.2393460572e-01
3.850 -2.9576078942e-01 4.7001257019e-01
3.850 -2.8740185016e-01 4.7701471635e-01
3.850 -2.6254393229e-01 4.1400789783e-01
3.850 -3.3140418299e-01 4.7725450322e-01
3.850 -2.8440322722e-01 5.0627174731e-01
3.850 -2.3776379675e-01 4.4637077955e-01
3.850 -2.7783539506e-01 4.6837148888e-01
3.850 -2.4952180602e-01 5.1926781160e-01
3.850 -2.8645261525e-01 5.2571676616e-01
3.850 -2.7823132048e-01 4.7904588563e-01
3.850 -2.4874076779e-01 4.5714876199e-01
3.850 -2.7523303434e-01 5.0891570283e-01
3.850 -1.7896767170e-01 3.9447191910e-01
3.850 -8.5460593458e-02 3.1585886497e-01
3.850 -1.4979826073e-01 3.7937882307e-01
3.850 -2.5193720200e-01 3.8762954258e-01
3.850 -2.6185664875e-01 3.7371006615e-01
3.850 -2.2468618608e-01 3.5043814283e-01
3.850 -2.1165141118e-01 4.2217706932e-01
3.850 -2.6644661456e-01 3.6632376969e-01
3.850 -2.2544598953e-01 3.8568418143e-01
3.850 -2.4793103809e-01 3.7231306750e-01
3.850 -2.1228676788e-01 3.8580421171e-01
3.850 -1.7332448954e-01 3.6973258240e-01
3.850 -2.4054520566e-01 3.3835726218e-01
3.850 -1.7218316665e-01 4.0641880909e-01
3.850 -2.1536754484e-01 4.0364865365e-01
3.850 -1.8818736374e-01 3.9068200023e-01
3.850 -2.5758429492e-01 4.6461670224e-01
3.850 -1.9322825475e-01 4.7761435014e-01
3.850 -2.0723513721e-01 4.4524708537e-01
3.850 -2.0191671507e-01 4.1328283839e-01
3.850 -1.4828208032e-01 3.5142800733e-01
3.850 -1.4728699494e-01 3.1004147212e-01
3.850 -1.5987433311e-01 2.9890578756e-01
3.850 -2.3471930640e-01 3.8998363505e-01
3.850 -2.2170062842e-01 3.5693074302e-01
3.850 -2.3541443369e-01 3.9693504401e-01
3.850 -2.4137783450e-01 4.6835576121e-01
3.850 -2.8447265911e-01 5.1420835563e-01
3.850 -2.8833359524e-01 5.5436805951e-01
3.850 -3.2598370886e-01 5.9008621305e-01
3.850 -3.0684263147e-01 5.4345752959e-01
3.850 -2.6759182097e-01 4.9078054477e-01
3.850 -3.3250431570e-01 5.1592721722e-01
3.850 -3.4628356486e-01 5.1718317259e-01
3.850 -3.3707974700e-01 4.6673508954e-01
3.850 -2.6417669941e-01 3.7857308361e-01
3.850 -2.7515364931e-01 4.5698266706e-01
3.850 -2.9751263159e-01 4.8328278276e-01
3.850 -2.9349116616e-01 4.8691407516e-01
3.850 -2.7956072465e-01 5.1526922728e-01
3.850 -2.9244197762e-01 5.3461409630e-01
3.850 -2.8249272948e-01 4.8355435129e-01
3.850 -2.6542760264e-01 4.4707707395e-01
3.850 -2.4849819721e-01 4.6286121244e-01
3.850 -2.4843719612e-01 4.8765248519e-01
3.850 -3.2538122874e-01 5.5589702135e-01
3.850 -3.3645255166e-01 5.8873369910e-01
3.850 -2.7579928619e-01 4.9859099319e-01
3.850 -3.2697811237e-01 5.2254001657e-01
3.850 -2.3233862045e-01 4.3797842119e-01
3.850 -2.9052578047e-01 4.1843559275e-01
3.850 -2.0647354338e-01 3.3480865832e-01
3.850 -2.3585527253e-01 3.7412572068e-01
3.850 -2.9090005411e-01 3.4484752811e-01
3.850 -2.1753945865e-01 3.8306592192e-01
3.850 -2.3389256349e-01 4.5109032024e-01
3.850 -2.5069770865e-01 4.9821072960e-01
3.850 -2.2240758231e-01 4.2416416591e-01
3.850 -2.5527326792e-01 4.1793506131e-01
3.850 -2.0358945557e-01 3.8548571467e-01
3.850 -2.0155587752e-01 3.9694508208e-01
3.850 -3.0939095517e-01 5.1168378294e-01
3.850 -2.4999183167e-01 4.6902776635e-01
3.850 -2.1707957707e-01 4.0719205184e-01
3.850 -2.8687820116e-01 4.0832090062e-01
3.850 -2.5495059085e-01 4.5968296276e-01
3.850 -2.8498875648e-01 5.1358181252e-01
3.850 -3.0526087758e-01 4.7722337100e-01
3.850 -2.7046538682e-01 4.9392165126e-01
3.850 -2.7066756594e-01 4.2189517283e-01
3.850 -2.6964824821e-01 4.4459986426e-01
3.850 -2.1273392783e-01 4.2011032646e-01
3.850 -2.6631896746e-01 4.3434107044e-01
3.850 -2.9223272458e-01 5.0689479151e-01
3.850 -2.4728883233e-01 4.5733588767e-01
3.850 -3.1467152770e-01 4.4162660476e-01
3.850 -3.2676692598e-01 4.5608997956e-01
3.850 -3.2115500928e-01 4.4756951775e-01
3.850 -3.2591892841e-01 4.4807395407e-01
3.850 -2.7993306343e-01 4.4185767927e-01
3.850 -3.0503101502e-01 4.2991670458e-01
3.850 -2.8369741442e-01 4.4775693628e-01
3.850 -2.8189257674e-01 4.7886387048e-01
3.850 -2.9563773596e-01 5.0553039510e-01
3.850 -3.4967012424e-01 5.2251765095e-01
3.850 -2.5180235950e-01 4.8286682099e-01
3.850 -2.8587450584e-01 5.1999434418e-01
3.850 -2.7522338290e-01 4.8090969610e-01
3.850 -2.7032386078e-01 4.4082490040e-01
3.850 -2.4220521195e-01 4.4987291922e-01
3.850 -2.5188567968e-01 5.2969592355e-01
3.850 -2.9401171144e-01 5.1649433424e-01
3.850 -2.6175917153e-01 4.8602015610e-01
3.850 -2.7580185546e-01 4.4250921527e-01
3.850 -2.9429500294e-01 4.9837183977e-01
3.850 -3.0223420228e-01 4.9475228069e-01
3.850 -2.7408499260e-01 4.7762835335e-01
3.850 -2.8499137799e-01 5.0651577248e-01
3.850 -3.1789297247e-01 5.3649608062e-01
3.850 -2.9634026885e-01 4.3580047222e-01
3.850 -2.4372740615e-01 3.9788311323e-01
3.850 -2.6019492611e-01 4.2287046278e-01
3.850 -2.8751897140e-01 4.4981866414e-01
3.850 -2.8097153521e-01 3.8193526252e-01
3.850 -2.6115514469e-01 4.4009314203e-01
3.850 -2.7988682267e-01 5.1526667605e-01
3.850 -2.7586236504e-01 5.3657383152e-01
3.850 -3.1118960251e-01 5.1726096029e-01
3.850 -2.9010754248e-01 4.7198211102e-01
3.850 -3.1033689693e-01 5.3682495560e-01
3.850 -3.3285273877e-01 5.4289047817e-01
3.850 -3.2494385022e-01 5.4582105571e-01
3.850 -3.2661626328e-01 5.1272487619e-01
3.850 -2.9192471434e-01 5.2792894008e-01
3.850 -3.0986566103e-01 5.1178856553e-01
3.850 -3.0002479243e-01 4.9857600748e-01
3.850 -3.0458485181e-01 5.2638192846e-01
3.850 -3.3973029706e-01 5.5422737001e-01
3.850 -2.5949241554e-01 4.9120914130e-01
3.850 -2.6013223970e-01 4.6739008411e-01
3.850 -2.6911108643e-01 4.5942125555e-01
3.850 -1.8903933849e-01 4.5728508828e-01
3.850 -2.0433878044e-01 3.9879775129e-01
3.850 -2.6956525224e-01 4.5702050754e-01
3.850 -2.6736966941e-01 5.0471892016e-01
3.850 -2.6941896245e-01 5.2891981054e-01
3.850 -2.8000638898e-01 4.1461221498e-01
3.850 -2.9588936903e-01 4.7025839986e-01
3.850 -2.7913078059e-01 4.4309609044e-01
3.850 -2.6080460383e-01 4.9271498980e-01
3.850 -2.3051779187e-01 4.0582039274e-01
3.850 -2.2792694170e-01 4.6232687314e-01
3.850 -1.6783757253e-01 4.1902109043e-01
3.850 -2.4261831069e-01 4.7051169083e-01
3.850 -1.8602656260e-01 3.8577553296e-01
3.850 -1.5705098530e-01 3.3416892448e-01
3.850 -1.7058842292e-01 3.0654080514e-01
3.850 -2.0885562643e-01 3.1546921990e-01
3.850 -2.5789090165e-01 3.7883204975e-01
3.850 -2.7298322155e-01 3.5009179776e-01
3.850 -3.1359952859e-01 4.4781022495e-01
3.850 -3.0741658286e-01 3.8852946370e-01
3.850 -2.8029338509e-01 3.1625211476e-01
3.850 -3.2322431428e-01 3.8090945024e-01
3.850 -3.0095623090e-01 4.7851476118e-01
3.850 -2.9075252267e-01 4.2552067396e-01
3.850 -3.6360167187e-01 4.8604259461e-01
3.850 -2.8886330960e-01 4.7927376840e-01
3.850 -2.5987923594e-01 4.0101060360e-01
3.850 -1.8877507439e-01 3.3345593540e-01
3.850 -1.9464194163e-01 3.6010393354e-01
3.850 -2.4063916786e-01 3.9094755595e-01
3.850 -2.9560487747e-01 3.7642643638e-01
3.850 -2.6497388092e-01 4.3000492860e-01
3.850 -2.4459139023e-01 3.3013321797e-01
3.850 -2.7163196294e-01 3.8323390274e-01
3.850 -2.6618179505e-01 3.7682286367e-01
3.850 -3.1541040447e-01 3.9517107564e-01
3.850 -2.5489340445e-01 3.4308587367e-01
3.850 -3.0633631552e-01 4.0156183844e-01
3.850 -2.5245429201e-01 4.2891723401e-01
3.850 -3.0076546888e-01 5.0067148349e-01
3.850 -2.4783363341e-01 5.1817535302e-01
3.850 -2.4774232537e-01 4.7587848019e-01
3.850 -2.1523383600e-01 4.8049315624e-01
3.850 -2.6762412535e-01 4.9223129216e-01
3.850 -2.3129895518e-01 4.7619670706e-01
3.850 -2.5133160337e-01 5.1922128850e-01
3.850 -2.4195743330e-01 4.6090009582e-01
3.850 -2.3790284071e-01 4.4722397622e-01
3.850 -2.3081754637e-01 4.5596106296e-01
3.850 -2.1179820729e-01 4.0024606092e-01
3.850 -2.4509630930e-01 4.2951372180e-01
3.850 -2.8509466304e-01 4.7415439698e-01
3.850 -2.6695821188e-01 4.9019159145e-01
3.850 -2.5266557041e-01 3.7251412764e-01
3.850 -2.7999047063e-01 3.7602799817e-01
3.850 -2.7872556631e-01 4.0873042490e-01
3.850 -2.4493473285e-01 4.7568427817e-01
3.850 -2.9453149671e-01 5.5976931641e-01
3.850 -3.2317582621e-01 5.3443196941e-01
3.850 -3.4920831727e-01 5.3223394600e-01
3.850 -3.2992378533e-01 5.0738532763e-01
3.850 -2.9467323969e-01 5.1153504311e-01
3.850 -2.9963378820e-01 5.1641301293e-01
3.850 -2.7659588097e-01 4.0715116771e-01
3.850 -2.3749925575e-01 4.2462203822e-01
3.850 -2.8143229593e-01 5.0419174528e-01
3.850 -2.4559908014e-01 4.8764326186e-01
3.850 -2.1876024149e-01 4.1666371241e-01
3.850 -2.6775602643e-01 4.7170718181e-01
3.850 -2.9665224859e-01 5.0892626182e-01
3.850 -2.5704132142e-01 5.0445199658e-01
3.850 -3.5207654979e-01 5.2862155384e-01
3.850 -2.7614774346e-01 5.3397519040e-01
3.850 -2.3998280061e-01 5.2537604163e-01
3.850 -2.6110385194e-01 5.0373695231e-01
3.850 -2.4569901691e-01 4.4046221868e-01
3.850 -1.9779923635e-01 4.7574556291e-01
3.850 -1.8603739395e-01 4.4619104745e-01
3.850 -2.7902037625e-01 5.5745785992e-01
3.850 -2.5781877800e-01 4.6375143343e-01
3.850 -1.9113950337e-01 3.9197228433e-01
3.850 -1.7007838589e-01 3.8057360070e-01
3.850 -1.7378160725e-01 3.8410133959e-01
3.850 -1.5283881637e-01 3.3619183014e-01
3.850 -2.2274299663e-01 4.4044352023e-01
3.850 -3.0244536260e-01 4.9716005581e-01
3.850 -1.8869893602e-01 4.2651975704e-01
3.850 -1.7738254895e-01 4.4030733451e-01
3.850 -2.0349675140e-01 4.2347684434e-01
3.850 -2.4847172808e-01 4.6327921730e-01
3.850 -2.7743434716e-01 4.3899931461e-01
3.850 -2.9980960705e-01 4.4383239826e-01
3.850 -2.4065105445e-01 4.5730416378e-01
3.850 -2.6803474128e-01 4.1494692439e-01
3.850 -3.2613099906e-01 4.8473978358e-01
3.850 -2.5119629301e-01 4.3242952871e-01
3.850 -2.4680068607e-01 4.8400539314e-01
3.850 -2.5968443256e-01 5.0241451505e-01
3.850 -2.9345449624e-01 4.7822310150e-01
3.850 -2.4902436844e-01 4.9140563058e-01
3.850 -1.8055111390e-01 4.1557102563e-01
3.850 -1.7764605627e-01 3.8987646063e-01
3.850 -2.8347445793e-01 5.0122675430e-01
3.850 -2.6677960450e-01 4.4282748172e-01
3.850 -2.2257773169e-01 3.5899571137e-01
3.850 -2.0422033368e-01 3.5592353643e-01
3.850 -2.7032088904e-01 5.1009783549e-01
3.850 -2.9970507404e-01 5.1836209742e-01
3.850 -3.4556659266e-01 4.8639033418e-01
3.850 -3.5285044966e-01 5.2283090156e-01
3.850 -3.0741454170e-01 5.1973825890e-01
3.850 -3.1900151181e-01 4.7818643734e-01
3.850 -2.9851171701e-01 5.2085198516e-01
3.850 -3.0012197316e-01 5.6120886726e-01
3.850 -3.1949377278e-01 5.6745950971e-01
3.850 -3.2089155890e-01 5.0227674203e-01
3.850 -2.6200467567e-01 4.9187833758e-01
3.850 -3.2414417189e-01 4.7846014812e-01
3.850 -2.9623360845e-01 5.4285151656e-01
3.850 -3.2914090827e-01 5.5534258322e-01
3.850 -2.4207796186e-01 5.0375175142e-01
3.850 -2.9934279104e-01 4.5910289451e-01
3.850 -2.7015112580e-01 5.2537943671e-01
3.850 -2.8658352779e-01 5.2467238191e-01
3.850 -2.8157678503e-01 4.8782297282e-01
3.850 -2.2839155762e-01 4.0450208653e-01
3.850 -2.6114944997e-01 3.9514384758e-01
3.850 -3.2979568386e-01 4.5669550411e-01
3.850 -3.0837741740e-01 4.5906092277e-01
3.850 -2.3124614169e-01 5.0308853632e-01
3.850 -2.9852242731e-01 5.2121534500e-01
3.850 -3.5063550362e-01 5.5137757574e-01
3.850 -3.5069537980e-01 5.8434305552e-01
3.850 -2.9631494899e-01 5.5387535640e-01
3.850 -3.3081972157e-01 5.6583886727e-01
3.850 -3.4868543213e-01 5.3902798352e-01
3.850 -3.1426125245e-01 5.8441780733e-01
3.850 -2.7271273668e-01 5.5616037231e-01
3.850 -3.1198730302e-01 5.4374130318e-01
3.850 -2.0896518356e-01 4.5726558843e-01
3.850 -2.5656288367e-01 4.4337021765e-01
3.850 -1.9013202978e-01 3.7201287423e-01
3.850 -2.7815432691e-01 4.5395304356e-01
3.850 -2.8977928476e-01 4.3910649027e-01
3.850 -2.8130507906e-01 4.5362264028e-01
3.850 -3.1339801836e-01 4.4597805127e-01
3.850 -2.9406033340e-01 4.3599483706e-01
3.850 -3.2300763658e-01 4.2482215107e-01
3.850 -2.4642090716e-01 4.6421464367e-01
3.850 -1.8993955629e-01 4.4439310644e-01
3.850 -1.8415150193e-01 4.4399283644e-01
3.850 -1.5973267164e-01 4.0698163396e-01
3.850 -1.5786716060e-01 4.1290603617e-01
3.850 -1.9684718320e-01 3.4895569616e-01
3.850 -2.3361695736e-01 4.2668541267e-01
3.850 -2.2529395959e-01 4.5199233259e-01
3.850 -2.4876625056e-01 4.1612192539e-01
3.850 -2.8499368284e-01 5.2507949727e-01
3.850 -2.9957493679e-01 4.8368709007e-01
3.850 -3.2227093427e-01 4.7390927273e-01
3.850 -2.9934945656e-01 4.5607991510e-01
3.850 -2.7423670141e-01 3.9304790051e-01
3.850 -2.9424028063e-01 4.2877961121e-01
3.850 -2.4111423692e-01 4.1329371713e-01
3.850 -2.4417293144e-01 4.2116983843e-01
3.850 -2.4127726852e-01 3.7147601014e-01
3.850 -2.9095110515e-01 4.0102089662e-01
3.850 -2.3891412958e-01 3.7112054544e-01
3.850 -1.9315344134e-01 3.9601095929e-01
3.850 -2.5467215085e-01 3.5947061416e-01
3.850 -2.0876118848e-01 4.2752185847e-01
3.850 -2.6455250550e-01 4.1776637751e-01
3.850 -2.6706220534e-01 4.4418647621e-01
3.850 -2.2290413179e-01 3.8833367876e-01
3.850 -1.3592375288e-01 2.9437396110e-01
3.850 -2.2368314055e-01 3.6532209564e-01
3.850 -2.2925984447e-01 4.1921330457e-01
3.850 -2.0729113165e-01 3.9819601954e-01
3.850 -1.8105184979e-01 3.4916664186e-01
3.850 -1.4206244072e-01 3.6593636436e-01
3.850 -2.0202205549e-01 3.8440323216e-01
3.850 -2.1891768564e-01 3.7476812418e-01
3.850 -2.2677556071e-01 4.1584510649e-01
3.850 -2.6336173110e-01 4.3357802725e-01
3.850 -2.8540322176e-01 4.4658052693e-01
3.850 -2.4383564991e-01 5.1566305720e-01
3.850 -2.1167773611e-01 4.9714648246e-01
3.850 -2.1180820630e-01 4.0023676087e-01
3.850 -2.1536045566e-01 4.5628012817e-01
3.850 -2.0292447166e-01 3.8888474245e-01
3.850 -2.2065673129e-01 4.3886362946e-01
3.850 -3.2707145675e-01 5.6925202858e-01
3.850 -3.2117199036e-01 5.0681940656e-01
3.850 -3.5847670500e-01 5.2531070219e-01
3.850 -3.2783292567e-01 5.5833679959e-01
3.850 -3.4327099214e-01 6.3484151304e-01
3.850 -3.0836701607e-01 5.0481247122e-01
3.850 -3.1012900537e-01 5.5818221869e-01
3.850 -3.3945375905e-01 5.5232628540e-01
3.850 -3.4789122048e-01 5.5655144408e-01
3.850 -2.7903985752e-01 5.2685032572e-01
3.850 -2.8321913864e-01 4.6447569112e-01
3.850 -2.5598003475e-01 4.6553080994e-01
3.850 -2.4748140135e-01 4.0600362833e-01
3.850 -2.4505275132e-01 4.2772693332e-01
3.850 -2.2665276484e-01 3.7502459813e-01
3.850 -1.9688399318e-01 4.1350628113e-01
3.850 -2.7431532625e-01 4.3781167247e-01
3.850 -3.0148527096e-01 5.0979888500e-01
3.850 -2.3051375153e-01 4.5171742950e-01
3.850 -2.4466797351e-01 4.9818842124e-01
3.850 -2.1883269595e-01 4.8125835528e-01
3.850 -2.3529488399e-01 4.6714505519e-01
3.850 -2.7664089862e-01 4.5641993036e-01
3.850 -3.2472848730e-01 5.1181333581e-01
3.850 -2.4198131076e-01 4.3991224408e-01
3.850 -2.6393613197e-01 4.4171892257e-01
3.850 -2.7535174841e-01 4.4141630007e-01
3.850 -2.6844758171e-01 4.7663092956e-01
3.850 -3.0202750527e-01 6.0370830709e-01
3.850 -3.3339525790e-01 5.9310528680e-01
3.850 -2.7246945442e-01 4.9410406102e-01
3.850 -2.1716184565e-01 4.0030600422e-01
3.850 -2.7846612088e-01 4.3832311805e-01
3.850 -2.1725851408e-01 4.1911760673e-01
3.850 -3.0423849244e-01 4.6974955351e-01
3.850 -2.8128886225e-01 4.5992288589e-01
3.850 -2.6556018293e-01 4.0205386636e-01
3.850 -2.1660664560e-01 4.1892015725e-01
3.850 -2.5465721631e-01 4.7057346686e-01
3.850 -2.5996563243e-01 4.5062275743e-01
3.850 -2.2123354883e-01 4.6352330113e-01
3.850 -2.5823275565e-01 5.1975159557e-01
3.850 -2.5348306895e-01 4.3790820531e-01
3.850 -3.0368356514e-01 5.1734167591e-01
3.850 -3.2106335676e-01 5.0923251695e-01
3.850 -2.6863399166e-01 4.4188077812e-01
3.850 -3.4389553133e-01 4.6296404976e-01
3.850 -3.3559618990e-01 5.5314926727e-01
3.850 -3.2398993399e-01 5.4140727200e-01
3.850 -2.7909415644e-01 5.4795929351e-01
3.850 -2.2394872845e-01 5.0221308540e-01
3.850 -3.4670927207e-01 4.9065896552e-01
3.850 -3.1358923262e-01 5.2865107442e-01
3.850 -2.6517706940e-01 4.8523612800e-01
3.850 -3.0079155027e-01 4.2626921232e-01
3.850 -2.7549736634e-01 4.3530662270e-01
3.850 -2.2135237271e-01 4.1955319996e-01
3.850 -2.6189809777e-01 4.9648067567e-01
3.850 -3.1108330312e-01 5.6108752409e-01
3.850 -3.1660642086e-01 5.3070172575e-01
3.850 -3.7984604204e-01 5.8501846949e-01
3.850 -3.9299532560e-01 5.5570829427e-01
3.850 -3.4495689551e-01 4.5282250586e-01
3.850 -2.9566315517e-01 4.9351593220e-01
3.850 -2.6271093247e-01 3.7827099888e-01
3.850 -2.0895153953e-01 2.7867301508e-01
3.850 -2.6375269224e-01 2.6668692760e-01
3.850 -1.9117085956e-01 2.6785755985e-01
3.850 -1.6143449766e-01 3.2378577457e-01
3.850 -1.4940902824e-01 2.5881552169e-01
3.850 -1.5481973551e-01 3.0132698631e-01
3.850 -1.5864069082e-01 3.3540841042e-01
3.850 -1.6135565092e-01 3.1001028585e-01
3.850 -9.6417081261e-02 2.8526138884e-01
3.850 -1.1791463960e-01 2.6413937530e-01
3.850 -1.5713599361e-01 2.9533202414e-01
3.850 -2.0519341687e-01 2.8145273821e-01
3.850 -1.7340106522e-01 2.4330581292e-01
3.850 -1.1051890195e-01 2.6124238104e-01
3.850 -5.2473923468e-02 2.2769170211e-01
3.850 -5.5295087132e-02 2.3980475195e-01
3.850 -5.7037739864e-02 2.5509775976e-01
3.850 3.9881465471e-02 2.1423803145e-01
3.850 1.2139019469e-02 9.4633723982e-02
3.850 -4.0995345544e-03 1.7753772066e-01
3.850 -5.7473091163e-02 1.8119572676e-01
3.850 -2.2632857124e-02 2.2270989811e-01
3.850 6.4322945292e-02 1.7944347436e-01
3.850 1.4367604127e-02 1.9322008534e-01
3.850 -1.3918615968e-02 2.0557750222e-01
3.850 -8.9714767953e-02 2.6870893643e-01
3.850 -6.9181341660e-02 2.8344163605e-01
3.850 -9.8875369957e-02 3.1957963783e-01
3.850 -6.2628869070e-02 2.4647901825e-01
3.850 -1.6612851230e-01 2.3370553614e-01
3.850 -1.6950592027e-01 2.1503688679e-01
3.850 -2.7629515878e-01 1.8485613071e-01
3.850 -1.9672797817e-01 1.7376822206e-01
3.850 -2.1640112637e-01 2.5313420561e-01
3.850 -2.3356463330e-01 3.2314872652e-01
3.850 -1.9281593548e-01 2.8061471676e-01
3.850 -1.3779127452e-01 2.7188608867e-01
3.850 -1.5785530482e-01 2.8295618443e-01
3.850 -1.3046209018e-01 2.4662492088e-01
3.850 -7.8967736538e-02 2.3689269430e-01
3.850 -1.4512857742e-01 2.6871894476e-01
3.850 -1.9547761032e-01 2.9570683380e-01
3.850 -1.7913117723e-01 2.9949042122e-01
3.850 -1.8784367195e-01 3.1568157125e-01
3.850 -1.7991933714e-01 3.2306153493e-01
3.850 -2.0517135106e-01 3.3940721537e-01
3.850 -1.9608711737e-01 3.5933402403e-01
3.850 -2.5067927150e-01 3.6466294125e-01
3.850 -2.0337057257e-01 3.2731431313e-01
3.850 -2.7667733534e-01 3.7539805196e-01
3.850 -2.0509194805e-01 2.6139173936e-01
3.850 -2.2923593854e-01 3.1944415042e-01
3.850 -2.4614850590e-01 2.8849090313e-01
3.850 -2.7113021123e-01 4.2278880748e-01
3.850 -1.9205765997e-01 4.2220483669e-01
3.850 -2.0539078510e-01 3.6777271832e-01
3.850 -1.8417375174e-01 3.4988755227e-01
3.850 -2.1743818543e-01 3.4775987691e-01
3.850 -2.2700924773e-01 4.1978511239e-01
3.850 -3.0893449500e-01 4.9362325640e-01
3.850 -2.8169563337e-01 5.0069486185e-01
3.850 -3.0127745094e-01 5.0160455454e-01
3.850 -2.7215218248e-01 4.7604976572e-01
3.850 -2.4255948934e-01 4.1918146136e-01
3.850 -2.6503626194e-01 4.8783077841e-01
3.850 -2.7925333408e-01 4.1924602381e-01
3.850 -2.0996913702e-01 4.2371000679e-01
3.850 -1.8261619206e-01 3.5247596443e-01
3.850 -2.1611676847e-01 3.6057991512e-01
3.850 -2.1653910761e-01 3.4743139071e-01
3.850 -2.3349849560e-01 4.4003995817e-01
3.850 -3.0472822233e-01 4.2219435847e-01
3.850 -2.9965452765e-01 4.5735920494e-01
3.850 -2.7560563777e-01 4.6954773766e-01
3.850 -2.7718140807e-01 4.3843599647e-01
3.850 -3.0571961620e-01 4.7721210336e-01
3.850 -2.0045502393e-01 4.6719479155e-01
3.850 -2.9256299355e-01 4.3827115130e-01
3.850 -3.0595430011e-01 4.6682245300e-01
3.850 -3.1669410567e-01 4.3437510757e-01
3.850 -2.3967232198e-01 4.2774086780e-01
3.850 -2.9681205199e-01 4.7597945655e-01
3.850 -2.5291040760e-01 4.4223922970e-01
3.850 -2.1625592655e-01 4.6243285437e-01
3.850 -2.5406892800e-01 4.7205814382e-01
3.850 -2.8583546952e-01 5.7890980174e-01
3.850 -2.9027541958e-01 5.6342043666e-01
3.850 -2.8120036303e-01 5.3053228110e-01
3.850 -3.1456068355e-01 5.0180538866e-01
3.850 -3.2304991137e-01 4.9134929006e-01
3.850 -3.6968559685e-01 5.6195621247e-01
3.850 -3.8549401124e-01 6.1481136463e-01
3.850 -3.2316228541e-01 5.5056892528e-01
3.850 -3.5689150846e-01 6.1774098193e-01
3.850 -2.9783095409e-01 6.2673486137e-01
3.850 -3.3923062285e-01 5.6946131685e-01
3.850 -3.5302613144e-01 6.0760372114e-01
3.850 -3.3852084829e-01 5.7778457648e-01
3.850 -3.7578195357e-01 6.1472971156e-01
3.850 -3.5106124188e-01 6.1234951900e-01
3.850 -3.3570349521e-01 5.8394349498e-01
3.850 -3.1583806977e-01 5.9995855942e-01
3.850 -2.7962533444e-01 5.4715219965e-01
3.850 -3.3079380402e-01 5.9837211293e-01
3.850 -2.6673820798e-01 5.3506797117e-01
3.850 -2.2881671764e-01 4.5530630657e-01
3.850 -2.4500070072e-01 4.5585229630e-01
3.850 -2.5305112343e-01 4.6818831962e-01
3.850 -2.8787076340e-01 5.3065159443e-01
3.850 -3.3172751315e-01 5.6288877319e-01
3.850 -2.9770006446e-01 5.2138011488e-01
3.850 -3.2907600296e-01 5.8017338661e-01
3.850 -3.0108518798e-01 4.9350925351e-01
3.850 -2.7830237548e-01 5.1894764484e-01
3.850 -2.7401539998e-01 4.4790777947e-01
3.850 -3.0846097165e-01 5.1976150517e-01
3.850 -2.7388898935e-01 4.9189566155e-01
3.850 -3.0569372156e-01 4.3350210027e-01
3.850 -2.7063195036e-01 5.1628900823e-01
3.850 -2.7178614734e-01 4.4619134694e-01
3.850 -2.6362987999e-01 3.6767166122e-01
3.850 -2.4948293408e-01 4.6735319486e-01
3.850 -2.2236246076e-01 4.7901162172e-01
3.850 -2.9966224973e-01 4.2711493336e-01
3.850 -2.6885229214e-01 5.1215421115e-01
3.850 -2.8569842249e-01 4.2305666188e-01
3.850 -3.3828299112e-01 6.1369061371e-01
3.850 -2.9035631811e-01 5.0960463974e-01
3.850 -2.7140150302e-01 5.5005671256e-01
3.850 -3.1433156853e-01 5.7465910317e-01
3.850 -3.3483566376e-01 5.8227563092e-01
3.850 -3.7370653353e-01 6.6093884747e-01
3.850 -3.2735398531e-01 6.2326108582e-01
3.850 -3.1609611821e-01 5.8866863548e-01
3.850 -3.4581420238e-01 5.8944492180e-01
3.850 -3.8527115289e-01 6.7884464019e-01
3.850 -3.6536818758e-01 6.5603184794e-01
3.850 -4.1091246803e-01 7.1278379427e-01
3.850 -3.7244278196e-01 6.7161958814e-01
3.850 -3.5131067857e-01 5.6729294789e-01
3.850 -3.8337131831e-01 6.2627095073e-01
3.850 -3.3953147308e-01 5.4850566390e-01
3.850 -3.1847608793e-01 5.4897784266e-01
3.850 -3.3923778939e-01 5.4148835201e-01
3.850 -2.9172391058e-01 5.5569478265e-01
3.850 -3.1775100953e-01 5.6320442797e-01
3.850 -3.4566059812e-01 5.8329203599e-01
3.850 -2.9142403810e-01 5.2800636532e-01
3.850 -3.1770931559e-01 5.5158076419e-01
3.850 -3.0803792445e-01 5.1797856211e-01
3.850 -2.8655904892e-01 5.3983005395e-01
3.850 -2.8795026162e-01 4.6844102792e-01
3.850 -2.9054457873e-01 4.9339076642e-01
3.850 -2.9072185652e-01 4.5755472537e-01
3.850 -3.0382383111e-01 5.8749070299e-01
3.850 -3.4410707977e-01 5.3738647572e-01
3.850 -2.9801073263e-01 4.9003777098e-01
3.850 -2.8960212939e-01 5.1242578953e-01
3.850 -2.4980213035e-01 4.6708148024e-01
3.850 -3.0938737499e-01 4.3483727168e-01
3.850 -2.6683167052e-01 3.9470114370e-01
3.850 -2.4669551475e-01 4.1150340988e-01
3.850 -2.7581019490e-01 3.9543528194e-01
3.850 -2.0035166225e-01 4.2674629881e-01
3.850 -2.2421060787e-01 4.4891650995e-01
3.850 -3.1497528566e-01 4.7386137808e-01
3.850 -2.4661756207e-01 3.9162242849e-01
3.850 -2.6755422273e-01 3.9391875379e-01
3.850 -2.2894777268e-01 3.6939019845e-01
3.850 -2.1579591631e-01 3.9561418533e-01
3.850 -3.0445121549e-01 5.2973640045e-01
3.850 -2.7483070225e-01 5.1126373492e-01
3.850 -2.3152002799e-01 4.3526424127e-01
3.850 -2.7723456545e-01 4.3639298684e-01
3.850 -2.5418886297e-01 5.0497837124e-01
3.850 -2.5778152280e-01 5.5433700264e-01
3.850 -2.9130986409e-01 4.2576290827e-01
3.850 -2.0984991846e-01 4.3081009191e-01
3.850 -2.5006115691e-01 4.2026836308e-01
3.850 -2.5599283020e-01 3.8281729836e-01
3.850 -2.6836125386e-01 4.1274931476e-01
3.850 -2.8909275527e-01 4.6988366060e-01
3.850 -2.6433151922e-01 4.1122338685e-01
3.850 -2.5955841358e-01 4.7015368384e-01
3.850 -2.7972352645e-01 5.1663973678e-01
3.850 -3.2895352547e-01 5.4262125482e-01
3.850 -2.9181853164e-01 4.9646458412e-01
3.850 -3.5040426774e-01 5.5952850691e-01
3.850 -2.7357911047e-01 5.4741267590e-01
3.850 -3.5033977655e-01 5.6939925841e-01
3.850 -3.4202198816e-01 6.5061909737e-01
3.850 -3.0175589771e-01 5.2151854111e-01
3.850 -3.2564909676e-01 5.7032107454e-01
3.850 -3.0951302417e-01 5.6564874143e-01
3.850 -3.3652056382e-01 6.2118248066e-01
3.850 -3.7180355705e-01 5.8734566524e-01
3.850 -3.8326622274e-01 5.6128650512e-01
3.850 -3.3022231542e-01 5.6624409755e-01
3.850 -2.9859727068e-01 5.6074325059e-01
3.850 -3.0485047640e-01 4.9001667148e-01
3.850 -3.0850988561e-01 5.2732736149e-01
3.850 -3.2154744762e-01 5.5164059693e-01
3.850 -3.3902063339e-01 5.6926081661e-01
3.850 -2.7492149352e-01 5.1526286263e-01
3.850 -2.9054953033e-01 5.0893440078e-01
3.850 -2.3389015159e-01 4.9082138420e-01
3.850 -2.3975858720e-01 4.7629740802e-01
3.850 -2.4552543019e-01 4.2895985102e-01
3.850 -2.2984851517e-01 4.0370698591e-01
3.850 -2.4866247143e-01 4.5876457052e-01
3.850 -2.1392061089e-01 3.8523351913e-01
3.850 -1.7463401578e-01 4.1899046955e-01
3.850 -1.9450357853e-01 3.7697771036e-01
3.850 -2.4652817437e-01 4.0367019734e-01
3.850 -2.5349023185e-01 3.9964555954e-01
3.850 -3.0743963954e-01 4.8629114379e-01
3.850 -2.4541741620e-01 4.5138870918e-01
3.850 -1.8532135391e-01 3.7129747662e-01
3.850 -2.0930646249e-01 4.3890096261e-01
3.850 -1.6676673977e-01 4.2124818691e-01
3.850 -2.4420735749e-01 4.4184516890e-01
3.850 -2.1860361449e-01 5.0893667382e-01
3.850 -2.2911385911e-01 5.1386548389e-01
3.850 -1.5654112133e-01 4.2071132786e-01
3.850 -1.2166111522e-01 3.8419998195e-01
3.850 -1.9872986806e-01 3.3349281702e-01
3.850 -2.0108134931e-01 4.5940917653e-01
3.850 -2.0709593809e-01 3.9999742496e-01
3.850 -1.8252162471e-01 3.8926309402e-01
3.850 -1.7450300973e-01 3.1749771296e-01
3.850 -1.7398220678e-01 2.3215176747e-01
3.850 -2.1933253135e-01 3.3995499315e-01
3.850 -2.0189617502e-01 3.8007350407e-01
3.850 -2.6105934708e-01 4.2815364546e-01
3.850 -2.5366441595e-01 4.2655345199e-01
3.850 -2.2068978911e-01 3.7929409999e-01
3.850 -2.2381289942e-01 3.1798536487e-01
3.850 -2.3860918402e-01 4.0904860561e-01
3.850 -2.6160737980e-01 4.5594821111e-01
3.850 -2.4251509993e-01 4.3554063541e-01
3.850 -2.5957765068e-01 3.8140694507e-01
3.850 -2.4039463528e-01 2.9220298026e-01
3.850 -2.3312217764e-01 4.0513236441e-01
3.850 -3.0916414131e-01 5.3272522922e-01
3.850 -2.8801158375e-01 5.1047725151e-01
3.850 -3.0403751014e-01 4.0859136839e-01
3.850 -2.9921497453e-01 4.5953587544e-01
3.850 -3.3950139050e-01 6.0060006198e-01
3.850 -3.2239609661e-01 5.3820835493e-01
3.850 -2.9610372114e-01 5.8638800158e-01
3.850 -3.9058546962e-01 6.2539840225e-01
3.850 -3.1720973073e-01 5.5955601806e-01
3.850 -3.3620520947e-01 6.2181525730e-01
3.850 -2.9306316805e-01 5.1170033214e-01
3.850 -3.1155287380e-01 5.3152285317e-01
3.850 -2.7204319930e-01 5.4011471655e-01
3.850 -3.5658723775e-01 5.8415130157e-01
3.850 -2.4228250169e-01 4.7335987693e-01
3.850 -2.0162625305e-01 4.1702803505e-01
3.850 -2.4383468987e-01 4.3993790756e-01
3.850 -2.6731292514e-01 5.0668838032e-01
3.850 -2.3799565964e-01 3.6838429087e-01
3.850 -2.3582303969e-01 4.3020024872e-01
3.850 -2.7082644888e-01 4.6699214913e-01
3.850 -3.0701011270e-01 4.3630770753e-01
3.850 -3.1380630183e-01 4.0410496531e-01
3.850 -3.4658401046e-01 5.1288266483e-01
3.850 -2.8814015301e-01 5.2610711212e-01
3.850 -3.3911645829e-01 5.6154937149e-01
3.850 -3.2615298757e-01 5.1900264819e-01
3.850 -2.8102488785e-01 5.1440391114e-01
3.850 -3.3762364931e-01 6.0024848775e-01
3.850 -3.7188862599e-01 5.6492676639e-01
3.850 -3.1216967203e-01 6.2070819811e-01
3.850 -3.0239095466e-01 5.4713693963e-01
3.850 -3.3764632690e-01 5.5178527865e-01
3.850 -3.1751733099e-01 4.8483733372e-01
3.850 -3.2927049864e-01 6.0790095340e-01
3.850 -2.9863167226e-01 4.5304760203e-01
3.850 -2.5053015479e-01 4.7146736805e-01
3.850 -2.9599557244e-01 5.5578998278e-01
3.850 -3.1231276842e-01 5.0464737412e-01
3.850 -2.7354984667e-01 5.6301424403e-01
3.850 -2.8352510733e-01 5.4623491953e-01
3.850 -2.8873759477e-01 5.3206453527e-01
3.850 -2.8449662127e-01 5.0320781849e-01
3.850 -2.9510772288e-01 5.2579238619e-01
3.850 -2.9733961705e-01 5.3065262066e-01
3.850 -2.6458408511e-01 5.2636121849e-01
3.850 -2.7201209501e-01 5.0888798591e-01
3.850 -2.7895304278e-01 5.2506262886e-01
3.850 -2.5550188173e-01 4.8768398390e-01
3.850 -2.6316321930e-01 5.2262591791e-01
3.850 -3.0416720615e-01 4.4497464687e-01
3.850 -2.9852948933e-01 4.8708276440e-01
3.850 -2.6842132377e-01 4.6491417323e-01
3.850 -3.2537889153e-01 5.3369916050e-01
3.850 -3.1422795204e-01 5.5397092866e-01
3.850 -3.2081475435e-01 5.3620426530e-01
3.850 -2.9790079257e-01 4.6395138003e-01
3.850 -3.2764642303e-01 4.6660375382e-01
3.850 -2.9921653506e-01 5.1347940541e-01
3.850 -2.4551439281e-01 4.8167808616e-01
3.850 -3.0214632186e-01 4.4528385178e-01
3.850 -2.8682273491e-01 4.6271127651e-01
3.850 -2.2716043269e-01 4.5825221514e-01
3.850 -2.2480490158e-01 4.3635223823e-01
3.850 -2.1918422265e-01 4.7322283204e-01
3.850 -2.3813979609e-01 4.2067293890e-01
3.850 -2.3262400318e-01 3.9856247666e-01
3.850 -2.4119124751e-01 4.4662717405e-01
3.850 -2.4528751932e-01 4.4530804440e-01
3.850 -2.3992677292e-01 5.3168368088e-01
3.850 -2.9254750105e-01 5.3312728488e-01
3.850 -3.2289052727e-01 5.6786694864e-01
3.850 -3.5133554026e-01 6.3151063658e-01
3.850 -3.4106163040e-01 5.3773343790e-01
3.850 -3.4797654319e-01 6.1318496345e-01
3.850 -3.0148337055e-01 4.7598674771e-01
3.850 -2.7672779287e-01 5.0283271630e-01
3.850 -2.8724748130e-01 4.7320153269e-01
3.850 -3.5660455429e-01 5.6068576587e-01
3.850 -3.4458312565e-01 5.4805655785e-01
3.850 -2.9116485436e-01 5.3359366637e-01
3.850 -2.8569518509e-01 4.4781877970e-01
3.850 -3.0356913495e-01 5.2299579644e-01
3.850 -3.1070184348e-01 5.8172040374e-01
3.850 -2.7755970177e-01 4.9086819760e-01
3.850 -3.1633552913e-01 5.3673021425e-01
3.850 -3.0778292490e-01 5.7265817846e-01
3.850 -3.3933438730e-01 5.0948876726e-01
3.850 -3.1125086041e-01 5.4451697886e-01
3.850 -2.6234034841e-01 5.2543853178e-01
3.850 -3.0170671107e-01 5.7518958929e-01
3.850 -2.6223079206e-01 4.8394360111e-01
3.850 -2.6455220759e-01 5.4754605508e-01
3.850 -2.0066162263e-01 4.5061096274e-01
3.850 -2.4436193857e-01 4.5245986880e-01
3.850 -2.8491746028e-01 4.3902019204e-01
3.850 -2.4581258147e-01 4.0495156821e-01
3.850 -2.4648833204e-01 4.3845894669e-01
3.850 -2.1573670891e-01 4.1858418878e-01
3.850 -2.5640008866e-01 3.5225787792e-01
3.850 -1.5704173662e-01 3.5122662217e-01
3.850 -1.8691826486e-01 3.8537957850e-01
3.850 -1.9558985317e-01 3.7346292310e-01
3.850 -1.9642045468e-01 3.9518479484e-01
3.850 -1.7260629680e-01 3.6207414515e-01
3.850 -1.9035855542e-01 4.1004068053e-01
3.850 -1.6154520074e-01 4.2283857659e-01
3.850 -1.5170830825e-01 4.0288533670e-01
3.850 -2.9716794160e-01 4.8937911001e-01
3.850 -2.5120817817e-01 4.2123525582e-01
3.850 -2.7297759652e-01 4.7801055117e-01
3.850 -3.0443686919e-01 4.6402517330e-01
3.850 -2.5692107398e-01 4.6578122530e-01
3.850 -2.8823482729e-01 4.3837796476e-01
3.850 -2.1722874649e-01 4.2958175371e-01
3.850 -2.3460876824e-01 4.4627856063e-01
3.850 -2.4710890714e-01 3.9147999017e-01
3.850 -2.9257019085e-01 5.1707370281e-01
3.850 -3.0065646492e-01 5.4222210636e-01
3.850 -3.2278707844e-01 5.2011765305e-01
3.850 -3.0868260648e-01 5.4243314026e-01
3.850 -3.1335777897e-01 5.5050317414e-01
3.850 -2.6881408087e-01 4.3839508602e-01
3.850 -2.3028612657e-01 5.1065789856e-01
3.850 -2.8825845947e-01 5.2197743572e-01
3.850 -3.0086400873e-01 4.5744686444e-01
3.850 -2.5972984097e-01 4.1496248749e-01
3.850 -2.7255046265e-01 5.2118543540e-01
3.850 -3.4761198412e-01 5.5214335829e-01
3.850 -3.2371663964e-01 5.5615512294e-01
3.850 -3.0440425649e-01 5.5288504818e-01
3.850 -2.8565550905e-01 4.8377563470e-01
3.850 -2.0644825950e-01 4.4195156248e-01
3.850 -1.8995045426e-01 4.0696962453e-01
3.850 -2.5912740250e-01 5.2471789465e-01
3.850 -2.4140251734e-01 4.8185381706e-01
3.850 -2.7099097626e-01 5.1535244112e-01
3.850 -2.4919545143e-01 4.7791651022e-01
3.850 -2.9004655637e-01 5.1109062977e-01
3.850 -2.8894499366e-01 5.7318624139e-01
3.850 -2.5998085833e-01 4.7955370714e-01
3.850 -2.6504885967e-01 4.4811343630e-01
3.850 -2.7618529747e-01 4.6624622659e-01
3.850 -3.0815315605e-01 5.0467093214e-01
3.850 -2.5553134346e-01 5.1814189808e-01
3.850 -2.4897909939e-01 5.3528975836e-01
3.850 -2.6024370268e-01 4.7113934712e-01
3.850 -2.9238995293e-01 5.0095036750e-01
3.850 -2.0561546039e-01 4.6183963372e-01
3.850 -2.8795397343e-01 3.5518344328e-01
3.850 -2.2148456700e-01 3.9368377571e-01
3.850 -2.4589431878e-01 4.0366819514e-01
3.850 -2.8883910565e-01 3.8539200516e-01
3.850 -2.7783829886e-01 3.3699900728e-01
3.850 -3.0035699560e-01 4.3395474835e-01
3.850 -3.0143139314e-01 5.1334017477e-01
3.850 -3.1581857865e-01 5.0777584754e-01
3.850 -3.5677050491e-01 5.6115097687e-01
3.850 -3.2727510713e-01 5.6522812089e-01
3.850 -3.1218341000e-01 4.9343307105e-01
3.850 -2.9880394905e-01 5.3407944362e-01
3.850 -2.8648546012e-01 4.5387532464e-01
3.850 -2.7906015544e-01 4.4314352946e-01
3.850 -2.4786571003e-01 3.8869611529e-01
3.850 -2.5144193924e-01 4.4145383580e-01
3.850 -2.9393859712e-01 4.3839544040e-01
3.850 -2.8552657339e-01 3.8988249449e-01
3.850 -2.7281952109e-01 4.3696550114e-01
3.850 -2.3913294956e-01 4.4149252004e-01
3.850 -2.5324667528e-01 4.2888968844e-01
3.850 -2.8012534895e-01 4.1977726114e-01
3.850 -2.7944643430e-01 3.9641524029e-01
3.850 -2.4653311822e-01 4.3589109546e-01
3.850 -2.3079474760e-01 4.4597507450e-01
3.850 -2.3322999043e-01 4.1343611227e-01
3.850 -2.7116040012e-01 3.9669545646e-01
3.850 -2.7283729023e-01 4.7412077073e-01
3.850 -2.5521600306e-01 4.5375696456e-01
3.850 -2.6669454196e-01 4.0392413730e-01
3.850 -2.2519245777e-01 4.5868539763e-01
3.850 -2.6592765005e-01 4.6239938088e-01
3.850 -2.1150947620e-01 4.3190830070e-01
3.850 -2.2483306135e-01 3.3428213548e-01
3.850 -2.1998512174e-01 3.9186048670e-01
3.850 -2.0273247302e-01 3.1839737043e-01
3.850 -1.8258949335e-01 3.2143880091e-01
3.850 -2.2952506055e-01 3.6757737009e-01
3.850 -2.5611352343e-01 3.5215459917e-01
3.850 -3.0249087569e-01 3.5018140187e-01
3.850 -2.1524406642e-01 3.2375021392e-01
3.850 -2.2891704203e-01 3.2437187404e-01
3.850 -2.0718861378e-01 2.6762362387e-01
3.850 -2.1232924434e-01 2.8762580396e-01
3.850 -2.1673144765e-01 3.7191988196e-01
3.850 -1.5077577673e-01 4.0856467510e-01
3.850 -1.9790885122e-01 4.0784849535e-01
3.850 -2.0882497222e-01 4.3942747196e-01
3.850 -1.8026401138e-01 3.9397669522e-01
3.850 -2.7776007988e-01 4.1205253160e-01
3.850 -1.2380279127e-01 3.1940483789e-01
3.850 -1.8831937093e-01 3.7679986441e-01
3.850 -2.2814787548e-01 4.2099244378e-01
3.850 -2.8385095031e-01 5.0376185188e-01
3.850 -2.8003925891e-01 4.9125728388e-01
3.850 -3.0663951777e-01 4.8247256828e-01
3.850 -2.9759674329e-01 4.8640985112e-01
3.850 -3.0448933477e-01 5.2363179878e-01
3.850 -3.2821834199e-01 5.0237751589e-01
3.850 -3.6693478740e-01 5.4911624606e-01
3.850 -3.5717059056e-01 5.0876433924e-01
3.850 -3.5319515222e-01 5.8627966054e-01
3.850 -3.6170235864e-01 5.9553936146e-01
3.850 -3.4108811208e-01 5.9235661764e-01
3.850 -3.3455945073e-01 5.5681804347e-01
3.850 -3.0428975076e-01 5.6562143818e-01
3.850 -3.2753331788e-01 5.9987663615e-01
3.850 -3.3725523507e-01 6.0982756072e-01
3.850 -3.1002792934e-01 5.1844468977e-01
3.850 -2.5211111889e-01 5.4982515388e-01
3.850 -2.9810507572e-01 5.5980872258e-01
3.850 -3.1222723223e-01 5.8107896456e-01
3.850 -3.5870213439e-01 6.2265124823e-01
3.850 -3.6978440805e-01 6.2960113224e-01
3.850 -3.2284289630e-01 5.7914972274e-01
3.850 -2.4744983687e-01 5.2513071277e-01
3.850 -2.3054180774e-01 5.5525667239e-01
3.850 -2.5161247720e-01 5.1719575534e-01
3.850 -3.1523242275e-01 5.5562867120e-01
3.850 -2.8192401001e-01 4.8358468419e-01
3.850 -2.9814988578e-01 4.5617026600e-01
3.850 -3.2413721721e-01 5.0628221354e-01
3.850 -3.1083731967e-01 5.0687545318e-01
3.850 -3.5492711430e-01 5.6372694156e-01
3.850 -3.2580499291e-01 4.9758484712e-01
3.850 -2.6708528553e-01 4.4814879868e-01
3.850 -2.8140600979e-01 5.3560021114e-01
3.850 -3.0598038558e-01 5.1864794041e-01
3.850 -3.1605185557e-01 4.7503983669e-01
3.850 -3.3654124262e-01 5.4877363371e-01
3.850 -3.1360732465e-01 4.8652420750e-01
3.850 -2.8927411738e-01 4.7328385098e-01
3.850 -3.0606251093e-01 5.6153175221e-01
3.850 -3.3447844817e-01 5.7151876646e-01
3.850 -3.8225300200e-01 5.8322842005e-01
3.850 -2.9301663654e-01 5.4850510613e-01
3.850 -2.6243297424e-01 4.7386683336e-01
3.850 -3.0361287704e-01 4.8108580044e-01
3.850 -2.8455088434e-01 4.4949580304e-01
3.850 -2.9301483494e-01 5.0706563356e-01
3.850 -2.7800685504e-01 5.0584913914e-01
3.850 -2.4777500582e-01 3.6646968249e-01
3.850 -2.6534353399e-01 3.7250371175e-01
3.850 -2.9345033038e-01 4.0995075611e-01
3.850 -3.2270379626e-01 4.8502268517e-01
3.850 -3.1449897449e-01 4.6229357519e-01
3.850 -2.5709237293e-01 5.3304141182e-01
3.850 -2.8129629163e-01 5.0211956666e-01
3.850 -2.9771832516e-01 5.0607926276e-01
3.850 -2.8037416105e-01 5.0853426509e-01
3.850 -3.0486895867e-01 5.2136650241e-01
3.850 -3.0851643361e-01 4.7932319204e-01
3.850 -3.2056172335e-01 5.0375713189e-01
3.850 -2.7641343759e-01 5.5381961409e-01
3.850 -3.2504250304e-01 5.6531799161e-01
3.850 -3.2870325812e-01 5.5935214442e-01
3.850 -2.9741756513e-01 5.7140535796e-01
3.850 -2.9356929965e-01 5.3368548245e-01
3.850 -2.4151927941e-01 4.8936564394e-01
3.850 -2.7988593531e-01 4.3065771742e-01
3.850 -2.9103715891e-01 4.7636301290e-01
3.850 -3.0244782082e-01 5.3448263683e-01
3.850 -2.5738814490e-01 4.5297669138e-01
3.850 -3.3215545637e-01 4.9927223701e-01
3.850 -3.2596212350e-01 5.6166850082e-01
3.850 -2.8818223503e-01 4.3746627058e-01
3.850 -2.8786028785e-01 5.2069628503e-01
3.850 -2.9455621769e-01 5.1432557717e-01
3.850 -2.9971267343e-01 5.3034322540e-01
3.850 -2.2937228735e-01 4.7920822086e-01
3.850 -2.5930361205e-01 3.9104639489e-01
3.850 -2.4092655509e-01 4.1758648397e-01
3.850 -2.9240050856e-01 3.9166918165e-01
3.850 -2.1274281574e-01 4.0557491449e-01
3.850 -1.6102644753e-01 3.6103477846e-01
3.850 -2.3936401358e-01 3.9231304772e-01
3.850 -2.5775185902e-01 4.3634256281e-01
3.850 -2.9885109895e-01 4.5479423407e-01
3.850 -2.6872651171e-01 5.0628435987e-01
3.850 -1.6832344860e-01 3.7554980119e-01
3.850 -1.7109125057e-01 4.2281200018e-01
3.850 -2.3582960886e-01 4.1554882345e-01
3.850 -2.2776289894e-01 4.4742141444e-01
3.850 -2.3795332190e-01 4.3418011862e-01
3.850 -2.0846732895e-01 4.2895271680e-01
3.850 -2.4971519661e-01 4.2555582514e-01
3.850 -2.6145838218e-01 5.2828589213e-01
3.850 -2.1395532143e-01 4.7479255117e-01
3.850 -2.1164181147e-01 4.4029612388e-01
3.850 -2.6853799305e-01 4.7164472023e-01
3.850 -3.1998095539e-01 4.7264064985e-01
3.850 -3.3803396124e-01 5.1040934476e-01
3.850 -3.2345405917e-01 5.8108553812e-01
3.850 -3.4897686555e-01 5.8141173182e-01
3.850 -3.5761594754e-01 5.7390549905e-01
3.850 -3.3259732655e-01 5.2883959836e-01
3.850 -2.9863283454e-01 5.0794747965e-01
3.850 -3.0773454088e-01 5.3965510834e-01
3.850 -3.1284313602e-01 5.3354447231e-01
3.850 -2.9312463765e-01 5.0911356143e-01
3.850 -2.5194357474e-01 4.8402994212e-01
3.850 -2.6671936427e-01 5.0130176832e-01
3.850 -3.0051539690e-01 4.5048560123e-01
3.850 -2.9970949888e-01 5.0300900977e-01
3.850 -2.7892560679e-01 4.8755127529e-01
3.850 -2.2358872621e-01 4.3425139250e-01
3.850 -2.0463492628e-01 4.2159649342e-01
3.850 -2.8718209270e-01 4.3073124245e-01
3.850 -3.0366273166e-01 5.4494238870e-01
3.850 -2.8147663603e-01 5.3805384596e-01
3.850 -3.1240834682e-01 4.9403810181e-01
3.850 -3.1056516128e-01 4.4507298038e-01
3.850 -2.6304185133e-01 4.9871741044e-01
3.850 -3.2246753988e-01 5.7426427711e-01
3.850 -2.6833798551e-01 5.2693569974e-01
3.850 -3.0360759419e-01 5.1450103113e-01
3.850 -2.5176183334e-01 4.8822699773e-01
3.850 -2.4996922842e-01 4.1060035453e-01
3.850 -3.2169008917e-01 4.9843073441e-01
3.850 -2.7300661432e-01 4.3411408818e-01
3.850 -3.4211433549e-01 4.5877944201e-01
3.850 -3.0630266197e-01 3.4638511742e-01
3.850 -2.8035430261e-01 4.0919938849e-01
3.850 -3.2916130628e-01 4.4763068893e-01
3.850 -3.1660273881e-01 4.3726482540e-01
3.850 -2.8890675416e-01 4.0536363568e-01
3.850 -2.7033227025e-01 3.6590450391e-01
3.850 -2.0411669396e-01 3.8295188663e-01
3.850 -2.4043634023e-01 4.2322159698e-01
3.850 -3.3471494039e-01 5.0318215442e-01
3.850 -2.3367368847e-01 4.4893724282e-01
3.850 -1.9995597994e-01 4.5007511587e-01
3.850 -2.7312368239e-01 4.9755335396e-01
3.850 -2.8385052046e-01 5.3556238507e-01
3.850 -3.0386893590e-01 5.4617184500e-01
3.850 -2.7816438282e-01 4.4475197147e-01
3.850 -3.4560515780e-01 5.6831009285e-01
3.850 -3.2649514339e-01 5.1274640575e-01
3.850 -3.3016257441e-01 5.6737333920e-01
3.850 -2.8766685991e-01 4.3726105463e-01
3.850 -2.9260804431e-01 4.6458807211e-01
3.850 -2.7764518763e-01 4.7354927383e-01
3.850 -3.5091932982e-01 3.9743569470e-01
3.850 -3.2987337582e-01 4.7029030093e-01
3.850 -2.8941687144e-01 4.6247206509e-01
3.850 -2.6685347378e-01 4.0794043640e-01
3.850 -2.1702736939e-01 4.2906635894e-01
3.850 -2.1227019345e-01 4.4427905825e-01
3.850 -2.3443298521e-01 4.0246124228e-01
3.850 -2.2625077878e-01 3.4805966980e-01
3.850 -2.2780332339e-01 3.3622413891e-01
3.850 -2.6422056806e-01 3.2550111806e-01
3.850 -3.1201230881e-01 3.6909612732e-01
3.850 -3.2216940910e-01 4.0374055059e-01
3.850 -2.8973107065e-01 4.3782913742e-01
3.850 -2.1960219112e-01 3.6283976021e-01
3.850 -3.1127090895e-01 5.0068550312e-01
3.850 -2.8610028481e-01 5.2107325223e-01
3.850 -2.9974879155e-01 5.4667023242e-01
3.850 -3.2014502924e-01 4.8927786745e-01
3.850 -2.4342119869e-01 4.8151422854e-01
3.850 -2.3476571844e-01 4.4940330567e-01
3.850 -2.5000904159e-01 4.4033952260e-01
3.850 -3.2144908937e-01 4.2274924152e-01
3.850 -2.4016070728e-01 4.6780879342e-01
3.850 -2.6679408595e-01 5.1150986010e-01
3.850 -3.4583249468e-01 5.5278463543e-01
3.850 -2.8533968476e-01 5.1071553783e-01
3.850 -2.6910562543e-01 5.4006992228e-01
3.850 -3.2558485282e-01 6.1082382393e-01
3.850 -3.3732571071e-01 5.2366339779e-01
3.850 -3.0754403094e-01 4.8201928064e-01
3.850 -2.5888581730e-01 5.1788478063e-01
3.850 -2.3992061624e-01 5.2992806683e-01
3.850 -2.3399970031e-01 4.8126744667e-01
3.850 -3.2981089014e-01 5.3398414761e-01
3.850 -3.0737846638e-01 6.3924219580e-01
3.850 -2.8084370472e-01 4.5889708066e-01
3.850 -2.4898547734e-01 4.4475296437e-01
3.850 -2.6326352816e-01 4.0702659252e-01
3.850 -2.6272548904e-01 4.3021071304e-01
3.850 -2.4929009572e-01 4.3308458055e-01
3.850 -2.5735294222e-01 4.4283700848e-01
3.850 -2.9456462348e-01 4.7212306919e-01
3.850 -2.8126383229e-01 4.7913925041e-01
3.850 -2.8161979337e-01 5.2461214995e-01
3.850 -2.3085462692e-01 4.6566972742e-01
3.850 -2.6555962641e-01 4.7815560910e-01
3.850 -2.9594757660e-01 5.0062526992e-01
3.850 -3.4508271774e-01 5.6441880963e-01
3.850 -2.9027514253e-01 5.8731298994e-01
3.850 -3.3389013686e-01 5.3303534602e-01
3.850 -3.7328301352e-01 5.6262426722e-01
3.850 -3.4961739202e-01 5.2454897555e-01
3.850 -2.5812079713e-01 5.4494610127e-01
3.850 -3.0152532009e-01 5.2147828164e-01
3.850 -2.9193566786e-01 4.8521756335e-01
3.850 -3.3782088564e-01 5.7806475737e-01
3.850 -3.2921903628e-01 5.8116332864e-01
3.850 -3.4212870254e-01 5.7781103568e-01
3.850 -3.1607016035e-01 5.3344756912e-01
3.850 -2.9869453061e-01 5.6727515661e-01
3.850 -3.4093562712e-01 5.5700175442e-01
3.850 -2.5670393019e-01 5.0555250718e-01
3.850 -2.7741176719e-01 5.4109243181e-01
3.850 -2.4240785297e-01 4.4253572570e-01
3.850 -2.4946988946e-01 5.0575461961e-01
3.850 -2.7611546250e-01 5.3661685599e-01
3.850 -3.4920186634e-01 5.2492967504e-01
3.850 -3.1252037647e-01 5.5162125371e-01
3.850 -3.4471480045e-01 5.3797616211e-01
3.850 -3.1316422630e-01 5.0494630939e-01
3.850 -2.7813652947e-01 4.4574640519e-01
3.850 -2.6910699210e-01 4.1074354566e-01
3.850 -3.1769006338e-01 4.7200960108e-01
3.850 -3.3859101894e-01 5.0225506748e-01
3.850 -3.5076151075e-01 5.0439711342e-01
3.850 -3.2892038325e-01 4.8113195401e-01
3.850 -2.8396484289e-01 4.7056274715e-01
3.850 -2.6542093454e-01 4.5890132047e-01
3.850 -1.9702615873e-01 4.4497837173e-01
3.850 -2.4764933386e-01 4.8475091418e-01
3.850 -2.9045018265e-01 4.9345318108e-01
3.850 -2.9999232116e-01 5.6512610343e-01
3.850 -3.3926344503e-01 5.7010878779e-01
3.850 -3.0920066639e-01 5.5644733269e-01
3.850 -3.0459093744e-01 5.0874026906e-01
3.850 -2.6975995877e-01 4.5559831501e-01
3.850 -3.0042160346e-01 5.1800673305e-01
3.850 -3.1629205209e-01 5.5557252317e-01
3.850 -3.5710028675e-01 5.7517276878e-01
3.850 -2.7797346194e-01 4.6851282299e-01
3.850 -3.1713347992e-01 4.8595395669e-01
3.850 -3.3169463777e-01 4.7659569859e-01
3.850 -3.3297571672e-01 5.0034637604e-01
3.850 -3.3373454119e-01 5.3161294403e-01
3.850 -3.4397226878e-01 5.6820737046e-01
3.850 -3.2273851491e-01 5.4434755202e-01
3.850 -3.2047392732e-01 5.3688522292e-01
3.850 -3.3020064918e-01 5.6055281451e-01
3.850 -2.8853854945e-01 4.7489303276e-01
3.850 -2.5979662616e-01 4.9448043095e-01
3.850 -2.0922662877e-01 4.1280981995e-01
3.850 -2.0373516323e-01 3.6404576734e-01
3.850 -2.9640094916e-01 4.0219756804e-01
3.850 -2.6142909383e-01 5.1881726806e-01
3.850 -2.4444921159e-01 3.9083703334e-01
3.850 -2.4020113660e-01 4.7176139850e-01
3.850 -2.4627332740e-01 4.8956235231e-01
3.850 -2.6835964486e-01 4.3963439576e-01
3.850 -2.2711332105e-01 4.1739263617e-01
3.850 -3.1044921921e-01 5.0118446162e-01
3.850 -3.0848737671e-01 4.4852563433e-01
3.850 -3.1750466061e-01 5.3289331643e-01
3.850 -3.1621089588e-01 4.9667045893e-01
3.850 -3.0088252110e-01 5.0275070440e-01
3.850 -2.5043821449e-01 4.3925184003e-01
3.850 -3.1890588188e-01 4.7873221106e-01
3.850 -3.1670387386e-01 5.3251165848e-01
3.850 -3.3180644131e-01 5.8966923961e-01
3.850 -3.3616003609e-01 5.8952818269e-01
3.850 -3.3653348226e-01 5.7050583306e-01
3.850 -3.3160444108e-01 5.2766169645e-01
3.850 -3.0867620267e-01 4.9636885115e-01
3.850 -3.3386725395e-01 4.3294148884e-01
3.850 -2.8229220658e-01 4.9237325675e-01
3.850 -3.1882829843e-01 5.6271547586e-01
3.850 -2.9893013082e-01 5.5866551910e-01
3.850 -3.5306160955e-01 5.7159275807e-01
3.850 -2.6878182883e-01 5.5790757241e-01
3.850 -3.2515334333e-01 5.0917020459e-01
3.850 -3.1163533571e-01 5.4442128193e-01
3.850 -2.9767490665e-01 5.7433857233e-01
3.850 -2.9169132077e-01 5.2756900836e-01
3.850 -3.2425085345e-01 5.5686009754e-01
3.850 -3.0516158691e-01 5.6548525897e-01
3.850 -2.9569003555e-01 4.7841478184e-01
3.850 -2.4297816503e-01 4.2972891892e-01
3.850 -2.0500507415e-01 4.4109548545e-01
3.850 -1.9743611781e-01 3.8946698719e-01
3.850 -2.6232922517e-01 4.5624790063e-01
3.850 -2.3178438978e-01 4.7018100902e-01
3.850 -2.2863020799e-01 4.8239780551e-01
3.850 -2.6252362961e-01 5.4449129466e-01
3.850 -2.6482313833e-01 5.1815117867e-01
3.850 -3.0624156280e-01 5.4689169591e-01
3.850 -2.8123605411e-01 4.6546317900e-01
3.850 -2.8020614957e-01 4.8174519679e-01
3.850 -2.0191304165e-01 4.0475117568e-01
3.850 -2.4737411404e-01 4.3985167931e-01
3.850 -2.7850849652e-01 5.0319197799e-01
3.850 -2.2028245646e-01 4.8986522074e-01
3.850 -2.2187022003e-01 4.9907466662e-01
3.850 -3.1013971408e-01 5.6012518085e-01
3.850 -2.9045803278e-01 5.5715764899e-01
3.850 -2.7312955662e-01 5.0697020678e-01
3.850 -2.6032895122e-01 4.4769078599e-01
3.850 -2.7665239923e-01 4.7655833290e-01
3.850 -2.5746809828e-01 4.4889034143e-01
3.850 -2.3057252070e-01 4.4572648748e-01
3.850 -3.1469582120e-01 5.4606415485e-01
3.850 -3.0696357560e-01 4.6887184084e-01
3.850 -3.2875573016e-01 5.0388786569e-01
3.850 -2.9551646954e-01 4.4914117953e-01
3.850 -2.7729099610e-01 4.2795131147e-01
3.850 -2.7022637567e-01 4.2884422563e-01
3.850 -3.1764249841e-01 4.7503959590e-01
3.850 -2.9111094776e-01 5.4062647306e-01
3.850 -2.8800885267e-01 5.4333032946e-01
3.850 -3.6322955305e-01 5.9515617085e-01
3.850 -3.1770963666e-01 5.7556418631e-01
3.850 -3.1624402841e-01 6.0421621758e-01
3.850 -3.5888671628e-01 5.7200907081e-01
3.850 -3.1416064401e-01 5.0297120056e-01
3.850 -3.4624595529e-01 5.0352779337e-01
3.850 -2.9156776917e-01 5.2728018626e-01
3.850 -2.7980588056e-01 4.6815850299e-01
3.850 -2.4810886543e-01 3.6428725398e-01
3.850 -2.4940425434e-01 4.0072716965e-01
3.850 -2.3003484556e-01 4.2729640862e-01
3.850 -2.3788959183e-01 4.7063344427e-01
3.850 -2.6755444183e-01 5.0683149518e-01
3.850 -2.6714714359e-01 5.0965386991e-01
3.850 -2.8143751926e-01 5.1394115317e-01
3.850 -3.0010063227e-01 4.9384555722e-01
3.850 -3.2952364331e-01 5.0605489709e-01
3.850 -2.6954257975e-01 4.5271315252e-01
3.850 -2.0195541803e-01 4.1219466274e-01
3.850 -2.1175547066e-01 4.1214980451e-01
3.850 -2.6602252852e-01 3.7599522946e-01
3.850 -3.2091443272e-01 4.1727705005e-01
3.850 -3.0368028909e-01 4.0579356286e-01
3.850 -2.7542307242e-01 5.3856178195e-01
3.850 -3.0670754089e-01 5.1874019677e-01
3.850 -3.2763403431e-01 5.8154185929e-01
3.850 -3.1275509570e-01 5.4973567427e-01
3.850 -3.1056051825e-01 5.0850972017e-01
3.850 -3.2410811829e-01 4.3763813235e-01
3.850 -2.8695165253e-01 5.0964369198e-01
3.850 -3.1558979798e-01 5.5328826612e-01
3.850 -2.0978057250e-01 4.5278292218e-01
3.850 -2.5966577702e-01 4.9258852934e-01
3.850 -2.4712182949e-01 3.9861167255e-01
3.850 -3.0933837940e-01 4.2490389878e-01
3.850 -2.5502751361e-01 4.2458863472e-01
3.850 -2.2230125824e-01 3.9473003288e-01
3.850 -1.5908845227e-01 3.1567582730e-01
3.850 -2.3828906683e-01 3.2967632068e-01
3.850 -2.5392419947e-01 3.2086175330e-01
3.850 -2.1319988593e-01 3.5189487811e-01
3.850 -2.7219962184e-01 4.3002632794e-01
3.850 -2.8531950562e-01 4.8322746370e-01
3.850 -2.7116087004e-01 4.6356397638e-01
3.850 -3.0497677614e-01 4.8186361220e-01
3.850 -2.7999560194e-01 5.5658026278e-01
3.850 -3.7497788093e-01 6.4191430857e-01
3.850 -3.5131449894e-01 6.3305119042e-01
3.850 -3.2184280551e-01 6.0185411555e-01
3.850 -3.1201250482e-01 5.3365254901e-01
3.850 -3.4848187864e-01 5.9999061271e-01
3.850 -2.9160561775e-01 5.2478807706e-01
3.850 -3.1114308270e-01 5.5417410327e-01
3.850 -3.1646899287e-01 6.0943754221e-01
3.850 -3.3288521116e-01 5.7240159693e-01
3.850 -3.3035304587e-01 6.3478329533e-01
3.850 -2.8883781469e-01 5.3294061081e-01
3.850 -2.7159232600e-01 4.7408512344e-01
3.850 -2.8874483589e-01 4.8621354341e-01
3.850 -3.1657546121e-01 5.4011920324e-01
3.850 -3.2410099295e-01 5.1383464256e-01
3.850 -4.0398372653e-01 5.5727056233e-01
3.850 -2.9868157640e-01 5.3686539872e-01
3.850 -2.6220938250e-01 5.3696600158e-01
3.850 -3.1809333635e-01 4.6894046321e-01
3.850 -2.4882753458e-01 4.8630783632e-01
3.850 -2.7517683136e-01 5.7472531768e-01
3.850 -2.8504929775e-01 5.0377278022e-01
3.850 -2.9850810450e-01 5.5698033531e-01
3.850 -3.1698091516e-01 4.8958017931e-01
3.850 -2.7371297737e-01 4.4279882571e-01
3.850 -2.6174822664e-01 4.1594893805e-01
3.850 -2.5764781883e-01 4.6129892626e-01
3.850 -2.7399620088e-01 4.6645845478e-01
3.850 -2.7837691186e-01 4.4077007513e-01
3.850 -2.8099184840e-01 4.7028323615e-01
3.850 -2.6634781852e-01 4.4203113954e-01
3.850 -2.6505423393e-01 4.7670088542e-01
3.850 -2.6454224716e-01 4.2870362606e-01
3.850 -2.6149179020e-01 4.8442994020e-01
3.850 -3.3891688435e-01 5.9136997295e-01
3.850 -2.8368731358e-01 5.2945023234e-01
3.850 -2.9185302857e-01 5.7236824123e-01
3.850 -3.8674778679e-01 5.9764423665e-01
3.850 -3.7572824304e-01 5.7085645553e-01
3.850 -3.0066821668e-01 4.6804301567e-01
3.850 -2.3794292749e-01 4.0061757263e-01
3.850 -2.6680547198e-01 4.7874000873e-01
3.850 -2.7416941827e-01 3.9912829416e-01
3.850 -2.7006831622e-01 4.4787500539e-01
3.850 -3.0395711302e-01 4.8530934093e-01
3.850 -2.7937306027e-01 4.9583505992e-01
3.850 -3.0030905889e-01 5.3546959461e-01
3.850 -2.5561549725e-01 4.7425391035e-01
3.850 -2.9652778383e-01 4.9536892618e-01
3.850 -3.1166805738e-01 5.7784564550e-01
3.850 -3.5087468055e-01 6.3580367294e-01
3.850 -3.4218242814e-01 5.7816762461e-01
3.850 -3.0887000808e-01 5.4005270810e-01
3.850 -2.8556259272e-01 4.7200430646e-01
3.850 -3.1881471551e-01 5.3041627100e-01
3.850 -3.1617840016e-01 5.1555064838e-01
3.850 -3.4715419867e-01 6.0135043977e-01
3.850 -3.4430579508e-01 6.1411556505e-01
3.850 -3.1702759341e-01 5.9744270817e-01
3.850 -3.6148160045e-01 5.6168745542e-01
3.850 -3.0771396647e-01 5.8676658109e-01
3.850 -3.6180384498e-01 6.1267097042e-01
3.850 -3.0873470496e-01 5.4606426503e-01
3.850 -3.2524107156e-01 5.6438382089e-01
3.850 -3.0177235707e-01 5.1806105016e-01
3.850 -3.7336403692e-01 6.0652142558e-01
3.850 -2.9876722963e-01 5.8103146442e-01
3.850 -3.0870658009e-01 5.5609370877e-01
3.850 -3.1912467619e-01 5.9308708276e-01
3.850 -2.8962329438e-01 5.5971175869e-01
3.850 -2.4172323548e-01 4.8213250987e-01
3.850 -1.9601302452e-01 3.6863705933e-01
3.850 -2.2835638683e-01 3.9772652638e-01
3.850 -2.8707053233e-01 4.1291104649e-01
3.850 -2.1387620261e-01 4.1487061232e-01
3.850 -2.3291911812e-01 4.1144235053e-01
3.850 -2.4254341117e-01 3.9963258954e-01
3.850 -2.6646990874e-01 5.1325185959e-01
3.850 -2.8778559801e-01 4.8394709419e-01
3.850 -3.4838195630e-01 4.9588852167e-01
3.850 -3.5471229963e-01 5.4180893925e-01
3.850 -3.4328617384e-01 6.1923904229e-01
3.850 -2.8417546611e-01 5.2648288750e-01
3.850 -3.5699684711e-01 5.3662026576e-01
3.850 -3.0531129153e-01 5.8902912570e-01
3.850 -3.1906797874e-01 5.4881814552e-01
3.850 -3.4100963847e-01 5.5204081635e-01
3.850 -3.1837337504e-01 4.7863808131e-01
3.850 -2.8853899930e-01 5.4223438864e-01
3.850 -2.9580659005e-01 5.1251013397e-01
3.850 -3.2264744680e-01 5.0064300856e-01
3.850 -2.6581547852e-01 4.9540044705e-01
3.850 -3.0659980707e-01 5.3588505816e-01
3.850 -3.0988850536e-01 5.3420023636e-01
3.850 -2.8705351214e-01 5.1211178583e-01
3.850 -2.8828759987e-01 4.4332383130e-01
3.850 -2.5077137150e-01 4.1253483501e-01
3.850 -3.0887829894e-01 4.5881223251e-01
3.850 -2.9077276941e-01 4.1431585061e-01
3.850 -2.4107650002e-01 3.8735686634e-01
3.850 -2.6232861414e-01 4.1154089428e-01
3.850 -2.0104424956e-01 4.2115243689e-01
3.850 -2.3102820185e-01 4.4165477579e-01
3.850 -2.5155844204e-01 4.6967742469e-01
3.850 -2.6836452054e-01 5.0646526591e-01
3.850 -2.7693859716e-01 4.9143721013e-01
3.850 -3.0322891986e-01 4.8467561629e-01
3.850 -3.3617112754e-01 5.3435752293e-01
3.850 -2.7345067764e-01 4.1085058596e-01
3.850 -3.1499238496e-01 5.0462594319e-01
3.850 -3.2102931119e-01 5.3275094893e-01
3.850 -3.1810475970e-01 5.0366904936e-01
3.850 -3.1540015492e-01 4.7668204030e-01
3.850 -3.3123066901e-01 4.8620221332e-01
3.850 -2.7505765489e-01 4.6971535497e-01
3.850 -2.8936699438e-01 5.2321418154e-01
3.850 -2.8652294105e-01 5.2223255192e-01
3.850 -2.9151873004e-01 5.1184287530e-01
3.850 -2.5407187619e-01 4.7706692217e-01
3.850 -2.8182383400e-01 4.7041480650e-01
3.850 -2.8841950385e-01 4.2348734472e-01
3.850 -2.3525641930e-01 4.4084218785e-01
3.850 -2.9576855329e-01 4.8777263785e-01
3.850 -2.8991031357e-01 4.9874916443e-01
3.850 -2.8366201962e-01 4.9183022097e-01
3.850 -3.2847330539e-01 4.7349958028e-01
3.850 -2.6761892687e-01 4.8550558025e-01
3.850 -2.7718401030e-01 5.0202531387e-01
3.850 -2.7664217959e-01 5.3160183568e-01
3.850 -2.4461002412e-01 4.9649882957e-01
3.850 -3.3170816416e-01 5.4828991579e-01
3.850 -3.3124995328e-01 5.7461192065e-01
3.850 -3.6924824058e-01 6.3589127163e-01
3.850 -3.2439727785e-01 5.9346240027e-01
3.850 -3.0973127492e-01 5.5436006504e-01
3.850 -2.8532408897e-01 4.9843960142e-01
3.850 -2.1044864878e-01 3.9222930696e-01
3.850 -2.8473644587e-01 4.5615080333e-01
3.850 -3.0936445133e-01 4.6133896128e-01
3.850 -3.0764897383e-01 4.8812350814e-01
3.850 -2.5277028596e-01 4.3347576956e-01
3.850 -1.7203657419e-01 3.7973522486e-01
3.850 -2.1223393720e-01 3.5893115786e-01
3.850 -2.7011501893e-01 4.5255665679e-01
3.850 -2.4103673094e-01 3.9389671515e-01
3.850 -2.3368452729e-01 4.5767073627e-01
3.850 -2.5198982234e-01 4.2802146361e-01
3.850 -2.4600190467e-01 4.2965342937e-01
3.850 -2.5226200693e-01 4.8591035170e-01
3.850 -2.8798267587e-01 5.1810831285e-01
3.850 -3.1843706869e-01 5.8391193725e-01
3.850 -3.5077498076e-01 5.2032797745e-01
3.850 -2.2110349783e-01 4.4681062710e-01
3.850 -1.6767591427e-01 4.8220520792e-01
3.850 -1.7159757484e-01 4.0179073852e-01
3.850 -2.2031876490e-01 4.7216305695e-01
3.850 -2.3924718945e-01 4.9582992382e-01
3.850 -2.5071751938e-01 4.1433768885e-01
3.850 -2.2875643972e-01 4.7748005592e-01
3.850 -3.2049837788e-01 5.1635151671e-01
3.850 -2.2876769868e-01 5.0426080508e-01
3.850 -2.3061959712e-01 4.8736549959e-01
3.850 -2.2792331457e-01 5.2378256695e-01
3.850 -2.5969274121e-01 5.3587086353e-01
3.850 -3.0726837383e-01 5.2685562993e-01
3.850 -3.4049990143e-01 5.3981945370e-01
3.850 -3.7544544742e-01 6.1756707180e-01
3.850 -3.7315086964e-01 6.3604332815e-01
3.850 -3.3400641442e-01 6.1183604004e-01
3.850 -3.2832084824e-01 5.7122220388e-01
3.850 -3.6601851066e-01 5.9741617769e-01
3.850 -3.1093802194e-01 5.9569298878e-01
3.850 -2.7711374599e-01 5.8409443389e-01
3.850 -3.2165714224e-01 6.1467901562e-01
3.850 -3.3366691765e-01 6.1987769025e-01
3.850 -3.6972450308e-01 5.6456164126e-01
3.850 -3.0801319370e-01 5.8992672036e-01
3.850 -3.2330778643e-01 5.7940461238e-01
3.850 -2.8534100521e-01 5.0941671689e-01
3.850 -2.5754777199e-01 5.2737086310e-01
3.850 -3.0979388845e-01 5.1361586698e-01
3.850 -3.2439836059e-01 5.0390273144e-01
3.850 -3.2260189656e-01 5.0805146955e-01
3.850 -2.9919375570e-01 4.6123112420e-01
3.850 -2.9084567350e-01 4.4875417179e-01
3.850 -3.0592913266e-01 4.0376886006e-01
3.850 -2.7481853329e-01 4.6637587743e-01
3.850 -2.8193760281e-01 4.4735559409e-01
3.850 -2.8519426289e-01 4.1413563543e-01
3.850 -2.8199080808e-01 4.4825838632e-01
3.850 -2.2309109930e-01 4.0303038212e-01
3.850 -2.3269578877e-01 3.7376890178e-01
3.850 -2.1764051820e-01 3.6687509885e-01
3.850 -1.9087514177e-01 3.8297607705e-01
3.850 -2.1975270915e-01 3.0071903056e-01
3.850 -2.9911918279e-01 4.3677637162e-01
3.850 -2.4616611486e-01 4.2582168836e-01
3.850 -2.6668600055e-01 3.6295479043e-01
3.850 -2.6526823757e-01 3.8199220906e-01
3.850 -3.1727917198e-01 4.4849328416e-01
3.850 -3.0345029939e-01 4.3919301588e-01
3.850 -2.9073199310e-01 4.4601015047e-01
3.850 -2.8311083829e-01 3.9450291085e-01
3.850 -2.8948331039e-01 4.4185528209e-01
3.850 -2.9149610637e-01 4.5938161047e-01
3.850 -2.3284035021e-01 4.6749764517e-01
3.850 -2.8000846987e-01 4.2722731769e-01
3.850 -2.1463495210e-01 4.1169988458e-01
3.850 -2.7963988611e-01 5.3539998485e-01
3.850 -3.1831245924e-01 4.9481055617e-01
3.850 -2.9421960848e-01 5.6040212636e-01
3.850 -2.7221130806e-01 5.0446734299e-01
3.850 -2.9569272602e-01 4.8801753934e-01
3.850 -2.9560253967e-01 4.9249118045e-01
3.850 -2.3506846872e-01 4.8316545156e-01
3.850 -3.1380456770e-01 5.4255009684e-01
3.850 -3.7337727730e-01 5.8144097001e-01
3.850 -3.1695891301e-01 5.4169613186e-01
3.850 -2.8071846955e-01 5.0570077977e-01
3.850 -3.4048225106e-01 5.3670280671e-01
3.850 -3.3916507597e-01 5.4751212887e-01
3.850 -3.1742742898e-01 5.3112077190e-01
3.850 -3.3822838037e-01 5.1782677809e-01
3.850 -2.8767477433e-01 5.4570076967e-01
3.850 -2.9860261678e-01 5.7120481036e-01
3.850 -3.3303880881e-01 6.0462385833e-01
3.850 -3.2452780158e-01 5.7148160241e-01
3.850 -3.2985506025e-01 5.9661921756e-01
3.850 -3.5282327955e-01 5.3171378716e-01
3.850 -3.2585182254e-01 5.0469865320e-01
3.850 -3.1105586072e-01 5.2835851455e-01
3.850 -3.4085048962e-01 6.0396354045e-01
3.850 -3.4910106247e-01 6.4297259693e-01
3.850 -3.4250227644e-01 5.9666167167e-01
3.850 -3.0961918319e-01 5.0406029965e-01
3.850 -3.2161088181e-01 4.9799215809e-01
3.850 -3.1376095025e-01 5.3023404690e-01
3.850 -2.7847803997e-01 4.9484336648e-01
3.850 -2.8051849031e-01 4.9329451790e-01
3.850 -3.1025940049e-01 4.6708551248e-01
3.850 -2.9513692899e-01 4.4848595553e-01
3.850 -3.0744701390e-01 4.5611816683e-01
3.850 -2.9100480241e-01 4.0404788093e-01
3.850 -2.7691942027e-01 4.2362621737e-01
3.850 -2.1262806911e-01 4.3734174674e-01
3.850 -2.3041292682e-01 4.0631327749e-01
3.850 -1.4345822601e-01 3.5706930674e-01
3.850 -2.4169988195e-01 3.8271431255e-01
3.850 -2.3967085248e-01 4.3758213364e-01
3.850 -2.6960478705e-01 4.3055157467e-01
3.850 -2.9720263927e-01 4.5831719171e-01
3.850 -2.7285693210e-01 4.8495946312e-01
3.850 -2.2907697803e-01 3.8669677125e-01
3.850 -2.4521424684e-01 4.4039733502e-01
3.850 -2.4589373366e-01 4.5514667416e-01
3.850 -2.7335587347e-01 5.5348668996e-01
3.850 -2.9794552900e-01 4.9895649984e-01
3.850 -3.2186886344e-01 4.6164914843e-01
3.850 -2.4894762229e-01 4.7841682868e-01
3.850 -2.0513380871e-01 3.6762040436e-01
3.850 -2.2214543449e-01 3.9091914114e-01
3.850 -2.3160423048e-01 4.1893783204e-01
3.850 -2.2131294964e-01 4.5240080514e-01
3.850 -2.6470537502e-01 4.0571130481e-01
3.850 -2.6587899415e-01 4.5947541492e-01
3.850 -2.7795712443e-01 5.5288356711e-01
3.850 -3.2578762638e-01 4.5280642997e-01
3.850 -3.0987042769e-01 5.2781287671e-01
3.850 -3.4087408197e-01 5.1413897472e-01
3.850 -2.3903397854e-01 5.5584333218e-01
3.850 -2.5576314132e-01 4.8588908590e-01
3.850 -2.6853674991e-01 5.1833730284e-01
3.850 -2.2968102972e-01 4.5136214983e-01
3.850 -2.3674585800e-01 4.8688788180e-01
3.850 -2.7670560632e-01 4.8122781131e-01
3.850 -2.3289705582e-01 4.1904018894e-01
3.850 -2.5080476708e-01 4.4741289706e-01
3.850 -2.5565822996e-01 3.5972376745e-01
3.850 -3.1372463176e-01 5.2561910508e-01
3.850 -3.1217820448e-01 5.0645659169e-01
3.850 -3.2744213105e-01 5.9026485014e-01
3.850 -3.3842531384e-01 5.7838753260e-01
3.850 -2.7596349364e-01 5.8240160016e-01
3.850 -2.8399514248e-01 5.5223784511e-01
3.850 -3.1322755464e-01 5.4474915052e-01
3.850 -2.3751254826e-01 4.7443517518e-01
3.850 -2.8752613380e-01 4.8801038359e-01
3.850 -2.7936874066e-01 4.0111185017e-01
3.850 -2.3967751616e-01 4.6236094910e-01
3.850 -3.0025998336e-01 4.7590960383e-01
3.850 -2.9846923952e-01 4.8015904215e-01
3.850 -3.2020325428e-01 5.6928020130e-01
3.850 -3.0511599059e-01 4.8152079477e-01
3.850 -3.0619961849e-01 5.7887319715e-01
3.850 -3.3460822335e-01 6.1649730005e-01
3.850 -3.7005255113e-01 6.4132523209e-01
3.850 -3.3203388200e-01 6.1337574277e-01
3.850 -3.6275996767e-01 5.4764978020e-01
3.850 -3.3339785595e-01 5.3758561238e-01
3.850 -3.0098143984e-01 5.1998425433e-01
3.850 -3.6659611092e-01 6.3026061779e-01
3.850 -3.7876071958e-01 5.7430387844e-01
3.850 -3.6808543462e-01 5.7718574132e-01
3.850 -3.1433849666e-01 5.1036713763e-01
3.850 -3.6047983495e-01 6.1477657897e-01
3.850 -3.6843244389e-01 6.0561886526e-01
3.850 -3.2200059306e-01 6.0350398817e-01
3.850 -3.4596960788e-01 6.3583665244e-01
3.850 -2.3431184310e-01 4.5140678445e-01
3.850 -3.0061681592e-01 4.9444333812e-01
3.850 -3.0271430447e-01 5.3655464532e-01
3.850 -3.3604684765e-01 5.8719323866e-01
3.850 -3.5136048179e-01 6.1424751195e-01
3.850 -3.3017529136e-01 5.7343527786e-01
3.850 -3.7067329726e-01 5.7309010624e-01
3.850 -3.4255728161e-01 6.2007577015e-01
3.850 -3.5541018596e-01 6.5974620630e-01
3.850 -3.3423094084e-01 6.2775110163e-01
3.850 -3.4525549736e-01 5.8720130142e-01
3.850 -3.1231791511e-01 6.1477798585e-01
3.850 -2.7273437559e-01 5.0729207510e-01
3.850 -2.4997352084e-01 4.5732155575e-01
3.850 -2.7480869332e-01 5.2654228164e-01
3.850 -2.8320854159e-01 5.3266044789e-01
3.850 -2.7192692697e-01 4.2840038734e-01
3.850 -3.1512860936e-01 4.8447275602e-01
3.850 -2.9183347834e-01 3.9397987610e-01
3.850 -2.7752247747e-01 4.4885084949e-01
3.850 -2.6717084955e-01 4.4471816047e-01
3.850 -3.2264341799e-01 5.8214308188e-01
3.850 -3.0730245727e-01 5.3987492258e-01
3.850 -3.0885032064e-01 5.0560411479e-01
3.850 -3.1436448905e-01 4.9169950748e-01
3.850 -3.2941046463e-01 4.9462159512e-01
3.850 -2.7473325929e-01 4.5489734897e-01
3.850 -2.7750065646e-01 4.4258772017e-01
3.850 -2.0970579807e-01 4.1807581667e-01
3.850 -2.2285951911e-01 4.3753349538e-01
3.850 -2.2345114050e-01 4.9990154001e-01
3.850 -1.7937308607e-01 4.4257536380e-01
3.850 -2.1521985559e-01 4.1489670641e-01
3.850 -2.5018609774e-01 4.9358899846e-01
3.850 -2.1833706071e-01 4.5617466871e-01
3.850 -2.1727267618e-01 4.1287047611e-01
3.850 -2.6617378474e-01 4.5803060256e-01
3.850 -2.6068106344e-01 4.3254695381e-01
3.850 -2.1336293884e-01 4.0052736223e-01
3.850 -3.1815097419e-01 4.6055580833e-01
3.850 -3.1161142567e-01 5.1957035908e-01
3.850 -2.9778364020e-01 4.5534907453e-01
3.850 -3.2360008512e-01 5.2008035539e-01
3.850 -3.2004303095e-01 4.8625657169e-01
3.850 -2.7604482129e-01 4.3149056556e-01
3.850 -2.9405003079e-01 4.8175947649e-01
3.850 -2.9869294438e-01 5.0010462527e-01
3.850 -2.9639976634e-01 4.6455637085e-01
3.850 -2.7103916904e-01 4.9854864548e-01
3.850 -2.5623750807e-01 4.9332877295e-01
3.850 -3.0141078911e-01 5.8823246373e-01
3.850 -2.6398101983e-01 4.7031821930e-01
3.850 -2.4912745287e-01 4.3578131394e-01
3.850 -2.0756340078e-01 4.2256032722e-01
3.850 -2.4689509677e-01 4.2902492048e-01
3.850 -2.4503567530e-01 3.8516146696e-01
3.850 -2.4440226771e-01 4.0937367461e-01
3.850 -1.4135922616e-01 2.9069887558e-01
3.850 -1.9682182778e-01 3.1675536074e-01
3.850 -1.5710279234e-01 3.5229474101e-01
3.850 -1.7925226001e-01 3.6734284556e-01
3.850 -2.2753414818e-01 3.8805180215e-01
3.850 -2.3066237271e-01 3.2499595478e-01
3.850 -1.7816154594e-01 3.3095144115e-01
3.850 -2.1528650203e-01 3.9701825941e-01
3.850 -2.5172334708e-01 4.8231914410e-01
3.850 -2.4089769223e-01 4.4935049285e-01
3.850 -3.0323060830e-01 4.5702014489e-01
3.850 -2.9608217132e-01 4.3919495199e-01
3.850 -2.8513944417e-01 4.9602566702e-01
3.850 -2.5162668896e-01 4.7740411407e-01
3.850 -3.2099591012e-01 4.9757749421e-01
3.850 -2.5747119474e-01 4.4688022862e-01
3.850 -3.2471851428e-01 5.0763356949e-01
3.850 -3.6632594714e-01 5.6621041297e-01
3.850 -3.1621823870e-01 5.1827095967e-01
3.850 -3.0145636520e-01 4.4969024360e-01
3.850 -2.3642440743e-01 5.5549356167e-01
3.850 -2.4602950124e-01 4.9693750547e-01
3.850 -2.9249790341e-01 4.7178814973e-01
3.850 -2.5143955112e-01 4.7750762896e-01
3.850 -2.6399500595e-01 4.9565412956e-01
3.850 -3.0242129775e-01 5.3708063555e-01
3.850 -2.8778758258e-01 5.5230694894e-01
3.850 -2.9862363188e-01 5.3928727460e-01
3.850 -2.8872050047e-01 5.7144604410e-01
3.850 -2.3013509847e-01 5.0241558383e-01
3.850 -2.4729103772e-01 4.6731102530e-01
3.850 -2.6608372185e-01 4.5240581298e-01
3.850 -3.0916878557e-01 5.0210655495e-01
3.850 -3.1813696300e-01 5.3059631437e-01
3.850 -3.3562306702e-01 4.6217029739e-01
3.850 -2.5576043449e-01 4.2398174605e-01
3.850 -2.6265420396e-01 4.8593793928e-01
3.850 -3.0740079291e-01 4.7227717468e-01
3.850 -3.0091855435e-01 5.1001044897e-01
3.850 -2.5741625578e-01 4.7354338498e-01
3.850 -3.0502997169e-01 5.3207256864e-01
3.850 -3.0106831264e-01 5.2308949024e-01
3.850 -3.1553061122e-01 6.0938804465e-01
3.850 -3.8525630294e-01 6.2064254478e-01
3.850 -3.3610463569e-01 5.8845912704e-01
3.850 -3.0002490310e-01 5.3856123737e-01
3.850 -3.2282622002e-01 4.9719357783e-01
3.850 -3.9262593252e-01 5.9775638937e-01
3.850 -3.6227864244e-01 5.4940601041e-01
3.850 -3.4824376380e-01 5.0203589827e-01
3.850 -3.1531980890e-01 4.8843099015e-01
3.850 -2.2752413617e-01 3.6973462411e-01
3.850 -2.0890643901e-01 3.6122823500e-01
3.850 -2.5734782437e-01 4.8097517308e-01
3.850 -2.5332196187e-01 4.8486820299e-01
3.850 -2.8227787077e-01 4.4064083097e-01
3.850 -3.3121068100e-01 4.7290416901e-01
3.850 -2.7146508190e-01 4.0649382141e-01
3.850 -3.2680938791e-01 4.9322152799e-01
3.850 -2.3688249838e-01 4.6920441561e-01
3.850 -2.7241757772e-01 4.9419006314e-01
3.850 -2.3604117178e-01 4.2776886818e-01
3.850 -2.8710187722e-01 4.7224650554e-01
3.850 -2.6729429501e-01 4.8279054166e-01
3.850 -2.5409847678e-01 4.8692144948e-01
3.850 -3.0262309412e-01 6.0334185395e-01
3.850 -2.8716182494e-01 5.4850933975e-01
3.850 -3.5142692362e-01 5.6046713072e-01
3.850 -3.5030468873e-01 5.7676425593e-01
3.850 -3.4725597222e-01 5.2797073000e-01
3.850 -3.4652788492e-01 4.8632793254e-01
3.850 -2.6744978173e-01 3.8392335878e-01
3.850 -2.4906404189e-01 3.3706143486e-01
3.850 -2.5122262325e-01 3.8652246685e-01
3.850 -1.7649774968e-01 3.7753435937e-01
3.850 -1.7807305425e-01 3.6661805105e-01
3.850 -1.7522087390e-01 3.5724102447e-01
3.850 -1.8425702533e-01 2.6683495093e-01
3.850 -1.8434383798e-01 3.3572422558e-01
3.850 -1.4960338128e-01 3.0848133923e-01
3.850 -1.6174655406e-01 3.3651148582e-01
3.850 -1.5203179532e-01 3.6160584469e-01
3.850 -1.2131102118e-01 3.5916266278e-01
3.850 -1.6827528665e-01 3.7684522392e-01
3.850 -1.5969911801e-01 3.8240301596e-01
3.850 -1.9757889273e-01 3.2487451385e-01
3.850 -2.1206525773e-01 2.9294017236e-01
3.850 -2.2243875378e-01 3.0121063306e-01
3.850 -2.1547634072e-01 4.1482573020e-01
3.850 -2.1563270573e-01 4.1481941466e-01
3.850 -1.7611074555e-01 3.4798010029e-01
3.850 -2.1864524069e-01 3.8272533134e-01
3.850 -2.5549615104e-01 4.9271203858e-01
3.850 -2.8262395843e-01 4.3391534198e-01
3.850 -3.1045719434e-01 3.8425999380e-01
3.850 -2.8377621975e-01 3.8019972830e-01
3.850 -3.1625967541e-01 4.0802766131e-01
3.850 -2.8501099511e-01 4.0723539677e-01
3.850 -2.8920299750e-01 4.3496846202e-01
3.850 -2.4370899396e-01 4.7428938116e-01
3.850 -2.7556204686e-01 5.2701792038e-01
3.850 -2.4690077166e-01 4.8700861780e-01
3.850 -1.8598136909e-01 4.2814654028e-01
3.850 -1.9248628166e-01 4.2860064392e-01
3.850 -1.9916583444e-01 4.2087010462e-01
3.850 -2.2270790706e-01 4.9172915732e-01
3.850 -1.7851366652e-01 4.9277494629e-01
3.850 -2.2268447242e-01 4.5495729604e-01
3.850 -1.4185644525e-01 4.0010207620e-01
3.850 -2.0052867078e-01 3.6775723110e-01
3.850 -1.7739272478e-01 4.3447607658e-01
3.850 -2.3316048688e-01 4.2644962998e-01
3.850 -2.3056943503e-01 3.8883222568e-01
3.850 -2.4302756817e-01 4.3210050573e-01
3.850 -2.6656651708e-01 3.8874711459e-01
3.850 -2.9813856870e-01 4.6546866324e-01
3.850 -2.4757090873e-01 4.3161899796e-01
3.850 -2.2645862872e-01 3.8775274558e-01
3.850 -2.4388689290e-01 4.2263864624e-01
3.850 -2.1420298637e-01 4.2766565033e-01
3.850 -2.4320290982e-01 3.6098066623e-01
3.850 -2.2607603531e-01 3.9399950438e-01
3.850 -2.4017064235e-01 3.8311710068e-01
3.850 -2.4888298357e-01 3.2730346769e-01
3.850 -2.6717199084e-01 4.1745217381e-01
3.850 -2.8775677619e-01 4.9690708425e-01
3.850 -2.2443967824e-01 4.0970011258e-01
3.850 -3.0188201551e-01 4.1932469397e-01
3.850 -2.6441238583e-01 3.9059008626e-01
3.850 -1.7811677589e-01 4.3598419270e-01
3.850 -1.9743288129e-01 3.0135027549e-01
3.850 -2.0466829282e-01 2.9388224728e-01
3.850 -1.9947808640e-01 3.5171336595e-01
3.850 -1.6026170968e-01 3.2595733997e-01
3.850 -1.3339688499e-01 3.3213798681e-01
3.850 -1.2942273457e-01 4.0208465906e-01
3.850 -1.2742376954e-01 4.0764162922e-01
3.850 -1.7662806822e-01 4.6544253837e-01
3.850 -2.2574747733e-01 4.2746232015e-01
3.850 -2.7636279752e-01 4.2180935208e-01
3.850 -2.3995425462e-01 4.8803541130e-01
3.850 -1.1527086412e-01 3.2940538921e-01
3.850 -2.1230938844e-01 4.2609766219e-01
3.850 -2.0152966278e-01 3.8390582031e-01
3.850 -1.8355382900e-01 3.4456643301e-01
3.850 -1.0925110325e-01 2.9056775845e-01
3.850 -1.6776215336e-01 3.7527046751e-01
3.850 -1.7984668557e-01 3.9268323160e-01
3.850 -1.8086939012e-01 3.4496160402e-01
3.850 -2.0959035356e-01 2.5388042026e-01
3.850 -1.9172060595e-01 3.3468996454e-01
3.850 -2.3609743335e-01 3.2238066341e-01
3.850 -2.2722383941e-01 3.2714387353e-01
3.850 -2.5449852434e-01 3.7075521510e-01
3.850 -2.1336691274e-01 2.9616953786e-01
3.850 -1.7612584673e-01 4.1413079931e-01
3.850 -2.4490894125e-01 4.6264147586e-01
3.850 -2.4390156521e-01 4.3943152065e-01
3.850 -2.6545504273e-01 4.5291848050e-01
3.850 -3.2403058372e-01 5.1136555105e-01
3.850 -3.0490492279e-01 5.3532062846e-01
3.850 -2.9327352989e-01 5.3546677924e-01
3.850 -2.7674749502e-01 5.5738503205e-01
3.850 -3.0741195984e-01 5.4671049651e-01
3.850 -3.2352435545e-01 6.2570403419e-01
3.850 -3.2172194219e-01 5.8630970634e-01
3.850 -3.6614694040e-01 5.6966237564e-01
3.850 -3.0254409969e-01 5.5570878091e-01
3.850 -3.4775258559e-01 5.5961306469e-01
3.850 -3.2231077671e-01 5.6775390519e-01
3.850 -3.7981753950e-01 6.2828228763e-01
3.850 -3.4204708479e-01 5.7945878394e-01
3.850 -3.2752308487e-01 5.2150646826e-01
3.850 -2.2390566649e-01 4.8638929832e-01
3.850 -2.7019009393e-01 5.2790543651e-01
3.850 -3.2509026586e-01 5.2561039276e-01
3.850 -3.0003792316e-01 4.7715370507e-01
3.850 -2.1832840912e-01 5.3360096671e-01
3.850 -3.2637207209e-01 4.3317917405e-01
3.850 -2.5205327692e-01 4.5358518062e-01
3.850 -2.5961566400e-01 4.8920773740e-01
3.850 -3.6001866435e-01 5.6158753542e-01
3.850 -3.5627601055e-01 5.4847646458e-01
3.850 -3.7463125307e-01 6.5117522241e-01
3.850 -3.1495201622e-01 6.1698270102e-01
3.850 -3.1852556853e-01 5.8079221023e-01
3.850 -3.3331231340e-01 6.4318479703e-01
3.850 -4.1283473657e-01 6.4696047059e-01
3.850 -3.5866373362e-01 6.0412313386e-01
3.850 -3.4629092812e-01 6.6497117833e-01
3.850 -3.4163208320e-01 5.6415476645e-01
3.850 -2.9794115376e-01 5.1131319285e-01
3.850 -3.0902635142e-01 5.6650855879e-01
3.850 -3.0367400994e-01 5.7812711660e-01
3.850 -2.6402480984e-01 4.6771699504e-01
3.850 -2.3515237268e-01 4.4710585247e-01
3.850 -3.1109652725e-01 5.1672920666e-01
3.850 -2.7864880770e-01 5.5389692578e-01
3.850 -3.0923846832e-01 5.4680931470e-01
3.850 -2.8940852444e-01 5.1691676872e-01
3.850 -2.7824292419e-01 4.8629656333e-01
3.850 -3.2208918696e-01 5.1948353138e-01
3.850 -3.3437120728e-01 5.3818528946e-01
3.850 -3.6475506740e-01 5.7828261713e-01
3.850 -3.6606772491e-01 5.6854000135e-01
3.850 -3.4686134903e-01 5.2113110703e-01
3.850 -3.4219118022e-01 5.4048303982e-01
3.850 -3.5494673119e-01 5.4680810958e-01
3.850 -3.3012995844e-01 5.7402162113e-01
3.850 -2.8260746998e-01 5.0691702634e-01
3.850 -2.9392181275e-01 5.5561384379e-01
3.850 -3.1297864156e-01 5.4140674618e-01
3.850 -3.0792255891e-01 5.1112131409e-01
3.850 -2.9603192830e-01 5.1516319763e-01
3.850 -2.8164977255e-01 4.6315678819e-01
3.850 -2.7474518071e-01 4.7206187829e-01
3.850 -2.9050618813e-01 4.4162634504e-01
3.850 -2.6813076716e-01 4.9458970748e-01
3.850 -2.5584984312e-01 4.5616824830e-01
3.850 -2.8582287735e-01 5.0439028233e-01
3.850 -3.5541581141e-01 5.5785716599e-01
3.850 -2.7355533805e-01 5.1956483778e-01
3.850 -3.2660964659e-01 5.5568772083e-01
3.850 -2.9647326740e-01 4.6479582898e-01
3.850 -3.0058384344e-01 3.7250568869e-01
3.850 -2.3676150107e-01 3.6859943776e-01
3.850 -2.4392908535e-01 3.9785705506e-01
3.850 -2.6272203518e-01 3.8880575939e-01
3.850 -2.8749602173e-01 4.3939473322e-01
3.850 -2.4561172866e-01 4.0273370895e-01
3.850 -2.3414818067e-01 4.2753002134e-01
3.850 -2.8115683722e-01 3.9219115752e-01
3.850 -2.8368025347e-01 4.9334714970e-01
3.850 -2.2968352282e-01 3.9838864296e-01
3.850 -2.3527960701e-01 3.5425687390e-01
3.850 -2.1533594321e-01 3.8546530038e-01
3.850 -2.6146363715e-01 4.1880970523e-01
3.850 -2.5617681034e-01 4.2993121665e-01
3.850 -2.9283293629e-01 4.4909072757e-01
3.850 -2.9705505047e-01 3.3895631138e-01
3.850 -2.8802497260e-01 4.0005576345e-01
3.850 -2.5860729535e-01 4.1318230471e-01
3.850 -3.1935990584e-01 4.9909351700e-01
3.850 -3.2676061898e-01 5.3953610892e-01
3.850 -2.9597507889e-01 4.5190721212e-01
3.850 -2.3847585235e-01 4.0106615022e-01
3.850 -2.5539842424e-01 4.3155255753e-01
3.850 -2.7303674854e-01 4.3294415392e-01
3.850 -2.4773137143e-01 3.7567585112e-01
3.850 -2.3507152561e-01 3.4149157940e-01
3.850 -1.9527082321e-01 2.5454282035e-01
3.850 -2.6089897433e-01 2.9763853960e-01
3.850 -2.5603830495e-01 3.2545609944e-01
3.850 -2.8662320570e-01 4.8928541129e-01
3.850 -2.9493102532e-01 4.4766126324e-01
3.850 -2.4656987619e-01 4.2286755792e-01
3.850 -2.2412139714e-01 4.4026635355e-01
3.850 -2.0945960154e-01 3.5103234352e-01
3.850 -2.7713038449e-01 4.5578449650e-01
3.850 -3.2438075671e-01 5.3916101815e-01
3.850 -2.3364432676e-01 3.6886229497e-01
3.850 -3.3134236167e-01 3.8387083276e-01
3.850 -2.3369272195e-01 3.5251109643e-01
3.850 -2.0825240451e-01 3.3838987071e-01
3.850 -2.1231734656e-01 3.0178729496e-01
3.850 -2.2254096851e-01 3.2626309574e-01
3.850 -2.1353714474e-01 3.0034938693e-01
3.850 -2.5203702129e-01 2.9662014819e-01
3.850 -2.1707325950e-01 3.8428116714e-01
3.850 -2.2127957998e-01 4.3221217532e-01
3.850 -2.7866666179e-01 4.4204618917e-01
3.850 -2.5443922265e-01 4.0032137023e-01
3.850 -2.0133928358e-01 3.6784429816e-01
3.850 -1.9318409635e-01 3.9634111487e-01
3.850 -2.3376623078e-01 3.7437320157e-01
3.850 -2.3758705672e-01 3.8792416857e-01
3.850 -1.9701694500e-01 4.3614884201e-01
3.850 -2.1993790790e-01 4.4888379590e-01
3.850 -2.7118710722e-01 4.0503359893e-01
3.850 -2.5340528958e-01 3.8267297698e-01
3.850 -2.5507880980e-01 4.4202064515e-01
3.850 -2.5466237402e-01 4.6001129174e-01
3.850 -2.7549062162e-01 4.3302790689e-01
3.850 -2.9926079848e-01 4.5816843947e-01
3.850 -2.5431261498e-01 4.8142068684e-01
3.850 -2.6060626407e-01 4.5445390009e-01
3.850 -2.7200375403e-01 4.5443562854e-01
3.850 -2.7008741067e-01 4.2718504067e-01
3.850 -3.1666967922e-01 4.9312352149e-01
3.850 -2.9726028827e-01 4.6950642132e-01
3.850 -2.8714678452e-01 4.0679134340e-01
3.850 -3.0086331868e-01 4.2757487519e-01
3.850 -3.1591061192e-01 4.0720725673e-01
3.850 -3.1151943695e-01 4.2693763048e-01
3.850 -3.1246030424e-01 4.8292352230e-01
3.850 -3.0276911744e-01 4.3694587753e-01
3.850 -2.9740958695e-01 4.8107267101e-01
3.850 -2.8678074942e-01 5.1462712975e-01
3.850 -2.8192171763e-01 4.7637989976e-01
3.850 -3.0018886518e-01 5.0139378884e-01
3.850 -2.9535518967e-01 4.4737823510e-01
3.850 -2.2810069035e-01 4.2018784650e-01
3.850 -3.0536284261e-01 5.0534422334e-01
3.850 -2.5511966115e-01 3.9901579056e-01
3.850 -2.5159019855e-01 4.4539140881e-01
3.850 -2.6109250081e-01 4.6893170142e-01
3.850 -2.5174431391e-01 5.0980235124e-01
3.850 -2.2489364333e-01 4.5262862916e-01
3.850 -2.3871860618e-01 4.2530946918e-01
3.850 -2.6149603006e-01 4.6505346965e-01
3.850 -2.2167422026e-01 4.3287114987e-01
3.850 -2.4099028629e-01 3.9294455894e-01
3.850 -2.8290908279e-01 4.2712429979e-01
3.850 -2.0793926506e-01 4.7015360855e-01
3.850 -1.8871169739e-01 3.8234074200e-01
3.850 -2.4649407508e-01 4.7513368542e-01
3.850 -2.6703665830e-01 4.5576221028e-01
3.850 -2.3618831240e-01 4.4478483640e-01
3.850 -2.5635931010e-01 4.0807721697e-01
3.850 -2.6574659185e-01 5.4662560996e-01
3.850 -3.0997040575e-01 5.4122835445e-01
3.850 -2.8173396630e-01 5.1235837798e-01
3.850 -2.7714866706e-01 4.9018234932e-01
3.850 -2.6244019794e-01 4.7138038488e-01
3.850 -2.5905450133e-01 4.9924832848e-01
3.850 -2.6626959414e-01 4.2231068755e-01
3.850 -2.9631918650e-01 4.0912443625e-01
3.850 -3.1947917086e-01 4.8367748667e-01
3.850 -3.7385780058e-01 5.9288567917e-01
3.850 -3.5307566392e-01 5.1738025719e-01
3.850 -3.0069788983e-01 5.9964748796e-01
3.850 -3.4708279903e-01 5.3869043370e-01
3.850 -2.7750652284e-01 5.0703352214e-01
3.850 -2.5984803200e-01 4.5493493867e-01
3.850 -2.9350663337e-01 5.2266172207e-01
3.850 -2.1119413469e-01 4.4959941144e-01
3.850 -2.6734313959e-01 4.9533272736e-01
3.850 -3.2387498297e-01 4.9305121716e-01
3.850 -2.8998703705e-01 5.1221892446e-01
3.850 -3.0226564295e-01 5.6140630954e-01
3.850 -2.4869215934e-01 4.4914299823e-01
3.850 -2.8960484161e-01 5.3269973117e-01
3.850 -3.5429633318e-01 6.0846989371e-01
3.850 -2.7031230856e-01 5.1486952912e-01
3.850 -3.1545351660e-01 5.4346621095e-01
3.850 -3.2218491707e-01 5.8870234609e-01
3.850 -2.7178126282e-01 4.6814091416e-01
3.850 -2.5910008632e-01 4.7590458862e-01
3.850 -2.2302063790e-01 4.4828584293e-01
3.850 -2.3102987703e-01 5.1344588773e-01
3.850 -2.2355581430e-01 4.5426161187e-01
3.850 -2.0170589703e-01 4.4733635760e-01
3.850 -2.3202334626e-01 3.8320660580e-01
3.850 -2.5620216424e-01 4.2368140225e-01
3.850 -2.1626244034e-01 4.9242532327e-01
3.850 -2.6162648094e-01 4.8086171261e-01
3.850 -3.0247720393e-01 5.1026254817e-01
3.850 -2.4186314384e-01 4.7120992508e-01
3.850 -2.8017625007e-01 4.5636972940e-01
3.850 -2.4210242900e-01 3.9106097013e-01
3.850 -2.1301502561e-01 3.9582838317e-01
3.850 -3.3568078925e-01 4.6333426635e-01
3.850 -3.4581929052e-01 5.7568790165e-01
3.850 -3.0128040231e-01 5.0721833863e-01
3.850 -3.3788269431e-01 5.9087304475e-01
3.850 -3.7682461659e-01 5.8114042904e-01
3.850 -3.1219788236e-01 5.6316473476e-01
3.850 -3.1732343145e-01 5.7792577791e-01
3.850 -3.6863297753e-01 5.9311901862e-01
3.850 -3.7945872533e-01 6.7710480173e-01
3.850 -4.0145278691e-01 6.9996761033e-01
3.850 -4.3878244674e-01 7.4613967378e-01
3.850 -3.8579545130e-01 6.8982429456e-01
3.850 -4.0079211761e-01 6.7261792316e-01
3.850 -3.7779030795e-01 6.1317939139e-01
3.850 -3.7960091721e-01 6.9070119934e-01
3.850 -3.2263555012e-01 6.1205164393e-01
3.850 -2.9642567279e-01 5.1587778513e-01
3.850 -3.3814014233e-01 4.9823311107e-01
3.850 -3.8358233236e-01 5.5755494574e-01
3.850 -3.9710263578e-01 6.5975157771e-01
3.850 -3.5803816998e-01 5.6584996236e-01
3.850 -3.7315224419e-01 5.8577273027e-01
3.850 -3.0127233047e-01 5.4980871368e-01
3.850 -3.5744077852e-01 5.7274967718e-01
3.850 -3.0727074222e-01 5.6874424470e-01
3.850 -3.0892670370e-01 5.7120666503e-01
3.850 -3.3174209313e-01 5.1897699259e-01
3.850 -3.3574417827e-01 5.7786731616e-01
3.850 -2.9796170257e-01 5.2379872833e-01
3.850 -3.1952290105e-01 5.6915613912e-01
3.850 -2.8599092199e-01 5.3977238322e-01
3.850 -3.2790764791e-01 5.7292089933e-01
3.850 -3.3420839146e-01 4.9716100610e-01
3.850 -3.5195780188e-01 4.6331319144e-01
3.850 -3.1554327451e-01 4.5242202799e-01
3.850 -3.0183030578e-01 4.3227050884e-01
3.850 -2.5894210026e-01 4.3386743855e-01
3.850 -2.6564572995e-01 4.5077163316e-01
3.850 -2.3140688009e-01 4.3799494225e-01
3.850 -2.4030789869e-01 4.7916713201e-01
3.850 -2.2467256667e-01 4.5079526858e-01
3.850 -2.4207342575e-01 5.2184323946e-01
3.850 -2.2073439986e-01 4.4706946797e-01
3.850 -2.3576182920e-01 3.5441226918e-01
3.850 -2.1231824857e-01 2.9910402975e-01
3.850 -1.9940644952e-01 2.9683393108e-01
3.850 -2.4464182143e-01 3.2596990465e-01
3.850 -2.6982571583e-01 3.9525330764e-01
3.850 -2.3467842055e-01 3.4975441803e-01
3.850 -1.7470230468e-01 2.8042472469e-01
3.850 -1.6816706521e-01 2.6567544589e-01
3.850 -1.2771718389e-01 3.1842694398e-01
3.850 -1.3144903645e-01 3.7461383629e-01
3.850 -1.4943989387e-01 3.6518134967e-01
3.850 -1.7357615918e-01 3.6748433807e-01
3.850 -2.0627715953e-01 4.4501442888e-01
3.850 -2.1142461097e-01 4.5874534369e-01
3.850 -1.8389620530e-01 3.6927410548e-01
3.850 -1.5607433679e-01 3.9094107469e-01
3.850 -1.6287507700e-01 3.5145060346e-01
3.850 -1.3289627448e-01 3.1790585482e-01
3.850 -1.3672144334e-01 3.0252496626e-01
3.850 -2.2969086967e-01 3.4099968763e-01
3.850 -2.1203283693e-01 3.4973227329e-01
3.850 -2.5693325232e-01 4.4971921865e-01
3.850 -2.6023945925e-01 3.9948190974e-01
3.850 -1.8084791870e-01 4.1154899843e-01
3.850 -2.2440191645e-01 4.7205346416e-01
3.850 -3.0582465554e-01 4.6747899280e-01
3.850 -2.8397947836e-01 5.2251871318e-01
3.850 -2.4490610261e-01 4.8807756162e-01
3.850 -2.6948888392e-01 5.1025164346e-01
3.850 -2.2991099504e-01 5.1841691722e-01
3.850 -2.0268482135e-01 5.0436304807e-01
3.850 -2.1988314304e-01 4.4708957243e-01
3.850 -2.0773667554e-01 4.0442696933e-01
3.850 -2.5050817935e-01 4.7369356486e-01
3.850 -2.2025962373e-01 3.9990246003e-01
3.850 -3.1191180128e-01 4.8314968740e-01
3.850 -2.9442977632e-01 4.6198414182e-01
3.850 -2.8799546647e-01 4.3425461170e-01
3.850 -3.0018893976e-01 3.7590840726e-01
3.850 -2.9052536443e-01 4.1815629923e-01
3.850 -3.1315591574e-01 4.6244797266e-01
3.850 -2.3202375078e-01 4.0254823891e-01
3.850 -2.7758306385e-01 4.1686448578e-01
3.850 -2.8592876265e-01 3.7627077241e-01
3.850 -2.7420454641e-01 4.3411823185e-01
3.850 -2.8206589074e-01 5.1406867805e-01
3.850 -3.2060346777e-01 5.6049771879e-01
3.850 -3.5643269616e-01 5.4486287485e-01
3.850 -3.3569068319e-01 4.9980010579e-01
3.850 -3.2128892168e-01 4.7075007182e-01
3.850 -3.0204618861e-01 3.8402578387e-01
3.850 -2.5352471955e-01 3.2596396076e-01
3.850 -1.7136839742e-01 1.9281099413e-01
3.850 -9.3661073339e-02 1.3849214015e-01
3.850 -1.6743737652e-01 2.2657088585e-01
3.850 -1.1218129300e-01 1.7699703797e-01
3.850 -8.7375945232e-02 2.0870051179e-01
3.850 -1.4456407485e-01 1.9758852539e-01
3.850 -1.3680089879e-01 8.3572834146e-02
3.850 -1.6378847258e-01 7.7954509219e-02
3.850 -1.4445933562e-01 1.0151003124e-01
3.850 -7.2341624920e-02 8.5973091385e-02
3.850 -3.1119591283e-02 4.1121553749e-02
3.850 -1.2163256613e-01 1.0071361369e-01
3.850 -4.0347094028e-02 1.1145972891e-01
3.850 6.0245705599e-03 6.9593491638e-02
3.850 7.7112472409e-03 1.3340486177e-01
3.850 -2.1900403315e-02 5.4593354632e-02
3.850 -3.6047146709e-02 1.2342290797e-01
3.850 -1.6663018473e-02 2.0022855533e-01
3.850 -9.9914036269e-02 2.4892829328e-01
3.850 -1.5907697138e-01 2.2848833290e-01
3.850 -1.7911139576e-01 1.6272460458e-01
3.850 -2.0213954487e-01 3.1071549434e-01
3.850 -1.3762762476e-01 2.7249357976e-01
3.850 -1.8935647092e-01 2.7313200836e-01
3.850 -1.8784859813e-01 2.6194573903e-01
3.850 -1.8443193772e-01 2.7235933591e-01
3.850 -2.0694979563e-01 2.2968961415e-01
3.850 -1.8689450741e-01 2.5976283176e-01
3.850 -2.2562046041e-01 3.2099994350e-01
3.850 -2.1319293480e-01 2.5564534145e-01
3.850 -1.8855039905e-01 2.7162620848e-01
3.850 -2.3500751765e-01 3.5038806510e-01
3.850 -2.3942292237e-01 3.5925208801e-01
3.850 -2.6634921019e-01 4.1858453162e-01
3.850 -3.2307810985e-01 4.8280584414e-01
3.850 -2.6393929759e-01 4.7360274726e-01
3.850 -2.0305686567e-01 4.1930440178e-01
3.850 -2.8800586170e-01 4.4771469477e-01
3.850 -2.2807506742e-01 4.5344318896e-01
3.850 -2.3620487831e-01 4.8277976240e-01
3.850 -2.3890090450e-01 4.4729153326e-01
3.850 -2.4576084640e-01 4.1665307565e-01
3.850 -2.4279397598e-01 4.3695638659e-01
3.850 -2.0924557288e-01 4.9098549770e-01
3.850 -2.2710235225e-01 4.7286604650e-01
3.850 -2.1486861601e-01 5.0795232547e-01
3.850 -2.2143539026e-01 4.5662356588e-01
3.850 -2.6192202859e-01 4.7687202776e-01
3.850 -2.6038919963e-01 5.2431113580e-01
3.850 -2.2788983970e-01 4.8461521122e-01
3.850 -2.4895010904e-01 4.3574209679e-01
3.850 -2.7139914142e-01 4.6948644903e-01
3.850 -2.1486820428e-01 3.9471799360e-01
3.850 -2.5314221909e-01 4.3556074208e-01
3.850 -3.0823732383e-01 3.8315194912e-01
3.850 -2.3713222645e-01 3.6249063602e-01
3.850 -2.1433736358e-01 2.9844547117e-01
3.850 -2.8673575410e-01 3.6212153513e-01
3.850 -1.9724210243e-01 4.0226261237e-01
3.850 -2.2880400383e-01 4.0874981968e-01
3.850 -2.2624085248e-01 4.0223459848e-01
3.850 -2.0961733655e-01 4.2934963137e-01
3.850 -1.9776496067e-01 4.3958501267e-01
3.850 -2.6452151346e-01 4.1399701990e-01
3.850 -2.2498080295e-01 3.4855452014e-01
3.850 -1.8682952646e-01 4.1337889844e-01
3.850 -2.3194883597e-01 4.3072186226e-01
3.850 -2.9163930489e-01 5.1168438747e-01
3.850 -2.9249897047e-01 5.4405805004e-01
3.850 -3.1411486180e-01 5.9519032620e-01
3.850 -3.2611937484e-01 5.4841206773e-01
3.850 -3.5488213754e-01 5.4277957863e-01
3.850 -2.9260880599e-01 4.9501138315e-01
3.850 -2.9416498758e-01 5.3366008791e-01
3.850 -3.2029493623e-01 5.1512978668e-01
3.850 -3.2661983165e-01 5.0575346985e-01
3.850 -3.4663444154e-01 5.6841936012e-01
3.850 -3.5648559829e-01 5.8390101678e-01
3.850 -3.3994815375e-01 5.3730161549e-01
3.850 -3.4500789909e-01 5.9075599803e-01
3.850 -3.3596742853e-01 5.8304380573e-01
3.850 -3.0787125751e-01 5.4090022200e-01
3.850 -3.4331424720e-01 5.4851796467e-01
3.850 -3.4779343601e-01 6.1048829273e-01
3.850 -3.4396236225e-01 5.9941666372e-01
3.850 -2.7498330743e-01 5.5542786572e-01
3.850 -2.7644102385e-01 5.1838686888e-01
3.850 -1.5991701443e-01 3.7760554679e-01
3.850 -2.3050340249e-01 3.7164691387e-01
3.850 -2.0914592666e-01 3.4658646201e-01
3.850 -2.1535724498e-01 3.3077675349e-01
3.850 -1.8870601782e-01 2.9437235247e-01
3.850 -1.7902998954e-01 3.7664642458e-01
3.850 -2.2013535897e-01 4.1928359610e-01
3.850 -1.8477226516e-01 3.1059309979e-01
3.850 -2.3423606628e-01 3.7126077942e-01
3.850 -2.9929263882e-01 4.3428693124e-01
3.850 -2.7966709063e-01 4.4868115059e-01
3.850 -2.4810796841e-01 4.2861915475e-01
3.850 -2.5857456022e-01 4.6780315997e-01
3.850 -2.3626209289e-01 4.2074663280e-01
3.850 -2.8773480090e-01 5.0828816117e-01
3.850 -2.4639220746e-01 5.1105804922e-01
3.850 -2.5749401455e-01 5.0788796673e-01
3.850 -2.9055890758e-01 5.3049000567e-01
3.850 -3.3646542484e-01 5.3110198042e-01
3.850 -3.0257163246e-01 6.0224766319e-01
3.850 -3.2011200449e-01 5.8653893049e-01
3.850 -2.7833423864e-01 5.7105077122e-01
3.850 -2.8682573065e-01 5.1949664568e-01
3.850 -1.9824033281e-01 5.0702431381e-01
3.850 -1.7739088655e-01 4.3986479579e-01
3.850 -2.1024545918e-01 4.2717009224e-01
3.850 -1.5872510378e-01 4.2762204171e-01
3.850 -2.6806507905e-01 4.2395842200e-01
3.850 -1.6553451295e-01 3.8364462895e-01
3.850 -2.0604524809e-01 3.6624374337e-01
3.850 -2.1459235477e-01 3.6929857960e-01
3.850 -2.1938626296e-01 3.7076448259e-01
3.850 -2.1969152406e-01 3.5150524748e-01
3.850 -2.8055622084e-01 3.9985408192e-01
3.850 -2.5256347745e-01 4.3449921916e-01
3.850 -2.5383537289e-01 4.0798195588e-01
3.850 -2.3810353956e-01 3.9524738720e-01
3.850 -2.6558676675e-01 4.3375432585e-01
3.850 -2.4241033932e-01 4.3380095276e-01
3.850 -2.1876262259e-01 4.3105342014e-01
3.850 -2.5052242066e-01 4.7520981956e-01
3.850 -2.8243307450e-01 5.2617991081e-01
3.850 -2.5830788594e-01 4.0237960716e-01
3.850 -2.8282604701e-01 3.7598330169e-01
3.850 -2.1867977701e-01 3.8023065898e-01
3.850 -2.6964947952e-01 3.8487068709e-01
3.850 -2.7290809823e-01 3.7687904727e-01
3.850 -2.4378536891e-01 3.4197482996e-01
3.850 -3.0874189127e-01 3.4253622117e-01
3.850 -2.8210720468e-01 3.5600039692e-01
3.850 -2.9923578100e-01 3.8046313613e-01
3.850 -2.6114253189e-01 4.5538651157e-01
3.850 -2.7500032948e-01 4.4871891134e-01
3.850 -2.1368579696e-01 3.9143130204e-01
3.850 -2.8123111028e-01 3.9226549121e-01
3.850 -2.8769590334e-01 4.1365425884e-01
3.850 -2.2695206540e-01 4.0371143338e-01
3.850 -2.9266978850e-01 4.2415062547e-01
3.850 -3.2167122912e-01 5.3687286951e-01
3.850 -2.7410229725e-01 5.1372208078e-01
3.850 -2.1043769394e-01 4.6436657916e-01
3.850 -1.9628180106e-01 3.8251414623e-01
3.850 -2.1534774755e-01 4.2885185852e-01
3.850 -2.2727032511e-01 3.9923614894e-01
3.850 -2.8645222668e-01 4.6734379421e-01
3.850 -2.6443911235e-01 4.7138655864e-01
3.850 -2.5506888548e-01 4.6026406007e-01
3.850 -3.2508582632e-01 5.4123479766e-01
3.850 -2.8477601961e-01 5.0468125921e-01
3.850 -3.0105646832e-01 5.0692320707e-01
3.850 -3.7272575214e-01 5.5136182955e-01
3.850 -2.7389026999e-01 5.3994465764e-01
3.850 -2.5124585581e-01 5.2419717111e-01
3.850 -3.0146954812e-01 5.1296829859e-01
3.850 -2.4036665978e-01 4.8590222337e-01
3.850 -3.1785004163e-01 4.8841138194e-01
3.850 -2.8418115514e-01 5.0621368421e-01
3.850 -2.8345583659e-01 5.4005216719e-01
3.850 -2.8223878869e-01 5.4000421061e-01
3.850 -2.9788673648e-01 4.9226057725e-01
3.850 -2.8211536927e-01 4.3471842487e-01
3.850 -2.8186353862e-01 4.0585698119e-01
3.850 -1.8073939779e-01 3.8164916141e-01
3.850 -1.6449400605e-01 3.6646442289e-01
3.850 -1.9663513633e-01 3.9130496610e-01
3.850 -1.8379117949e-01 4.4165567561e-01
3.850 -1.3143290094e-01 4.0745429860e-01
3.850 -1.8949104104e-01 5.0618942336e-01
3.850 -2.3183051121e-01 3.5164393766e-01
3.850 -2.1671562493e-01 3.6782482454e-01
3.850 -1.9650777934e-01 4.1469186874e-01
3.850 -2.1974852479e-01 4.2356634237e-01
3.850 -2.5828566961e-01 4.0643497752e-01
3.850 -2.7501262998e-01 4.4178022394e-01
3.850 -3.0319889664e-01 4.3105364392e-01
3.850 -2.5761712634e-01 4.3750585302e-01
3.850 -2.5810425176e-01 4.5314006157e-01
3.850 -2.8882559172e-01 5.5149345180e-01
3.850 -2.7588942640e-01 5.5563845261e-01
3.850 -2.6755654969e-01 4.9591744946e-01
3.850 -3.2701191703e-01 6.2262871400e-01
3.850 -3.1467974191e-01 5.8535774947e-01
3.850 -1.9853867617e-01 4.8543429468e-01
3.850 -2.5786992064e-01 4.6185465347e-01
3.850 -2.1839216913e-01 4.4919743731e-01
3.850 -2.1057265127e-01 3.5768152502e-01
3.850 -2.5656888978e-01 4.5203028826e-01
3.850 -2.9257652616e-01 4.5102395238e-01
3.850 -3.1226969656e-01 5.2513996412e-01
3.850 -2.8894291370e-01 5.4381491040e-01
3.850 -2.6755134359e-01 5.0331719514e-01
3.850 -3.1038935771e-01 5.4813719923e-01
3.850 -2.9449871744e-01 4.9331365038e-01
3.850 -3.2350740618e-01 5.6786784218e-01
3.850 -3.4289990802e-01 5.6839051563e-01
3.850 -3.1759796661e-01 5.1855508471e-01
3.850 -2.9716891178e-01 4.4696202095e-01
3.850 -3.0828231548e-01 5.3300018485e-01
3.850 -3.2041373626e-01 5.3760398811e-01
3.850 -2.5322411020e-01 4.7602434653e-01
3.850 -3.3933413424e-01 5.5202725792e-01
3.850 -2.7906935249e-01 4.4382654827e-01
3.850 -2.5253835284e-01 4.7573616735e-01
3.850 -2.9720249220e-01 5.2125375543e-01
3.850 -2.9839604769e-01 4.2881798217e-01
3.850 -2.9039028999e-01 4.4896580748e-01
3.850 -2.6243243477e-01 4.1547404742e-01
3.850 -2.5078951801e-01 4.3364422959e-01
3.850 -2.3265154493e-01 3.1025071805e-01
3.850 -2.1301804697e-01 3.8487234331e-01
3.850 -2.5898920742e-01 3.6433083935e-01
3.850 -2.7241860646e-01 3.3633887444e-01
3.850 -1.9459920474e-01 3.6008350579e-01
3.850 -1.9123098834e-01 3.3238247504e-01
3.850 -1.9328350860e-01 1.8339190744e-01
3.850 -2.4653929534e-01 3.1524495304e-01
3.850 -1.6753306107e-01 3.1105838710e-01
3.850 -1.2925930370e-01 2.5468831508e-01
3.850 -1.5741662736e-01 2.8840585793e-01
3.850 -1.0958584199e-01 2.5853422612e-01
3.850 -1.2496796539e-01 2.1375070533e-01
3.850 -1.0709494474e-01 2.2409640414e-01
3.850 -1.2924737063e-01 2.1093909804e-01
3.850 -8.6249313374e-02 2.0961829631e-01
3.850 -1.1929090527e-01 1.8990286526e-01
3.850 -1.3947489456e-01 2.3533421406e-01
3.850 -1.6924055743e-01 1.7841719454e-01
3.850 -1.8484722119e-01 1.9776395634e-01
3.850 -1.0287182843e-01 2.2183848057e-01
3.850 -5.3479015698e-02 1.8672701001e-01
3.850 -5.3257086031e-02 1.6408906836e-01
3.850 -4.5404128240e-02 2.4055688946e-01
3.850 -1.3971561387e-01 3.0293414612e-01
3.850 -8.8110266868e-02 2.3900195997e-01
3.850 -1.5929104732e-01 2.2197844457e-01
3.850 -1.7331712687e-01 2.8379686031e-01
3.850 -1.1373045861e-01 2.7483517367e-01
3.850 -1.3397149458e-01 4.1868203584e-01
3.850 -1.6434297143e-01 3.3021648980e-01
3.850 -9.0085194115e-02 3.4825484096e-01
3.850 -1.1362375649e-01 3.1453150188e-01
3.850 -1.2359049156e-01 3.5435987168e-01
3.850 -1.4105313868e-01 4.0737577328e-01
3.850 -1.3453888133e-01 3.6692522931e-01
3.850 -4.7793154192e-02 3.7977523744e-01
3.850 -4.2520888835e-02 3.4688764255e-01
3.850 -9.1866417028e-02 3.8639388328e-01
3.850 -1.2775006940e-01 3.6055075351e-01
3.850 -1.2641591543e-01 4.5058710158e-01
3.850 -1.7361912273e-01 3.6896782783e-01
3.850 -1.7244257895e-01 3.2024624230e-01
3.850 -1.8318014333e-01 3.6205772653e-01
3.850 -1.7319761606e-01 3.7266019604e-01
3.850 -2.1636578207e-01 4.0392854475e-01
3.850 -2.2873322564e-01 4.9630408448e-01
3.850 -2.4303307077e-01 4.4127727994e-01
3.850 -2.7365917181e-01 4.2834081450e-01
3.850 -3.0977962792e-01 4.6520105680e-01
3.850 -3.0228551477e-01 4.9604960351e-01
3.850 -3.2828804630e-01 4.2499811625e-01
3.850 -2.9561420681e-01 5.0092984175e-01
3.850 -3.0235984993e-01 4.8769947635e-01
3.850 -3.1043596284e-01 5.6899938943e-01
3.850 -2.9506030405e-01 5.7743633793e-01
3.850 -3.0785637112e-01 6.0963102171e-01
3.850 -3.0084321601e-01 5.8045320266e-01
3.850 -3.0164100183e-01 5.6816034057e-01
3.850 -3.0737932465e-01 5.2938717914e-01
3.850 -3.2260220606e-01 4.9301861954e-01
3.850 -2.3413500275e-01 5.0227561727e-01
3.850 -3.0258266806e-01 5.3113128821e-01
3.850 -3.4094024634e-01 5.9129021139e-01
3.850 -3.7053887621e-01 6.4558062561e-01
3.850 -4.1965753806e-01 6.7193612612e-01
3.850 -3.5662106579e-01 5.8659085544e-01
3.850 -3.8791651938e-01 6.7144214142e-01
3.850 -3.3702456272e-01 5.8899583303e-01
3.850 -3.2116396474e-01 5.9095757585e-01
3.850 -3.1567718408e-01 6.0525008374e-01
3.850 -3.5803361162e-01 5.7343574211e-01
3.850 -3.2587511238e-01 6.0816194003e-01
3.850 -2.7837666292e-01 5.3422760651e-01
3.850 -2.5698350982e-01 5.0593893716e-01
3.850 -1.9480652521e-01 4.8247221078e-01
3.850 -2.8666013682e-01 5.5608646064e-01
3.850 -2.8074638621e-01 5.4182437784e-01
3.850 -2.7123317680e-01 5.0497618264e-01
3.850 -2.7484707936e-01 5.0554761884e-01
3.850 -2.3806750931e-01 4.1842139374e-01
3.850 -2.3311217089e-01 4.9381880407e-01
3.850 -2.2162859849e-01 3.8689880556e-01
3.850 -2.4922327967e-01 4.5942203122e-01
3.850 -2.5216121291e-01 4.6162195713e-01
3.850 -2.6211593039e-01 4.8149292612e-01
3.850 -2.4980449680e-01 3.9558735413e-01
3.850 -2.3208674275e-01 3.5543671565e-01
3.850 -2.1688921651e-01 4.4948256751e-01
3.850 -2.7251230245e-01 4.2121962406e-01
3.850 -2.6060402227e-01 4.9410459459e-01
3.850 -2.4868285451e-01 4.6286068311e-01
3.850 -2.8090733185e-01 5.3967073792e-01
3.850 -2.4394559958e-01 5.1766636660e-01
3.850 -2.2285508201e-01 5.0873976449e-01
3.850 -2.7216525854e-01 4.7403114404e-01
3.850 -2.0118464903e-01 4.9392307001e-01
3.850 -2.5920808397e-01 5.1964914693e-01
3.850 -2.5719269816e-01 4.6976284707e-01
3.850 -2.5411610511e-01 4.3027076448e-01
3.850 -2.7493410014e-01 4.6529683865e-01
3.850 -3.0768020509e-01 5.3273011967e-01
3.850 -2.9695949177e-01 5.2962321225e-01
3.850 -3.8546168721e-01 5.5969816610e-01
3.850 -3.0654703356e-01 5.6407757625e-01
3.850 -2.7418189253e-01 5.5218664635e-01
3.850 -2.6934470927e-01 5.4207554935e-01
3.850 -2.8801500668e-01 4.7686734459e-01
3.850 -2.5036244748e-01 5.0641771659e-01
3.850 -2.9994058442e-01 5.3281432562e-01
3.850 -3.2307541113e-01 5.8925583323e-01
3.850 -2.9401802034e-01 5.8033279034e-01
3.850 -2.8125766864e-01 5.1670694934e-01
3.850 -3.4757675650e-01 5.5744750390e-01
3.850 -3.1851902259e-01 4.7731646119e-01
3.850 -2.5193151982e-01 5.2079181931e-01
3.850 -2.6529482753e-01 4.8612504041e-01
3.850 -3.3783202283e-01 4.9364730199e-01
3.850 -3.4828560889e-01 5.6813233940e-01
3.850 -3.4613840239e-01 5.5749528161e-01
3.850 -2.7956367733e-01 4.4883598508e-01
3.850 -3.0483608190e-01 4.1935986986e-01
3.850 -2.6698654959e-01 4.3200952669e-01
3.850 -3.2041216833e-01 5.7666239231e-01
3.850 -3.2196805352e-01 5.2500090651e-01
3.850 -2.8802599323e-01 5.1983467801e-01
3.850 -3.4670566273e-01 5.0881554358e-01
3.850 -2.4693966259e-01 4.5286167333e-01
3.850 -2.8583077515e-01 5.3597665212e-01
3.850 -2.8147728918e-01 5.5918250975e-01
3.850 -2.9447485864e-01 5.7361962319e-01
3.850 -3.3376450793e-01 5.8407261598e-01
3.850 -3.0504313968e-01 5.7731072466e-01
3.850 -2.9913080841e-01 5.4909118802e-01
3.850 -2.6277161424e-01 5.1713197061e-01
3.850 -2.7373799597e-01 4.9538064715e-01
3.850 -3.1988239777e-01 5.2577169148e-01
3.850 -3.3947523649e-01 4.3375564986e-01
3.850 -3.0553837778e-01 5.0289377428e-01
3.850 -2.9946822894e-01 5.3490988757e-01
3.850 -3.1422043566e-01 5.1938942508e-01
3.850 -2.9135364967e-01 5.2571317502e-01
3.850 -2.8953542741e-01 4.3879332580e-01
3.850 -3.0496248087e-01 4.9608870292e-01
3.850 -3.2941372931e-01 5.1264871673e-01
3.850 -2.6483518846e-01 4.1242363623e-01
3.850 -2.9176793706e-01 4.8420904245e-01
3.850 -3.1610249453e-01 5.7997318984e-01
3.850 -3.5192173326e-01 5.6098062261e-01
3.850 -3.2188422248e-01 5.4379115203e-01
3.850 -3.4785097418e-01 5.5109231847e-01
3.850 -3.0699006588e-01 5.9739114600e-01
3.850 -2.8047848506e-01 5.6785545781e-01
3.850 -3.1549323064e-01 5.6281408093e-01
3.850 -3.2504620886e-01 5.2174675028e-01
3.850 -2.8264495415e-01 5.6325836670e-01
3.850 -3.5514558812e-01 6.1052207645e-01
3.850 -2.6486116296e-01 5.2206830422e-01
3.850 -3.2745739360e-01 5.3654384002e-01
3.850 -2.8218103268e-01 5.5601057967e-01
3.850 -2.5278080790e-01 5.1912647811e-01
3.850 -3.1549177774e-01 5.3123383712e-01
3.850 -3.0929588898e-01 5.1982494085e-01
3.850 -3.1668973393e-01 5.6901861788e-01
3.850 -2.9007106225e-01 4.9685084390e-01
3.850 -3.5663234773e-01 5.5930306314e-01
3.850 -3.9922269410e-01 5.1659004255e-01
3.850 -3.4485245944e-01 5.1815450508e-01
3.850 -2.6222113799e-01 4.7224789425e-01
3.850 -3.1846597206e-01 5.2215004777e-01
3.850 -2.8073543454e-01 5.2232270765e-01
3.850 -2.8466388265e-01 5.7537747125e-01
3.850 -3.2979912679e-01 6.0299588855e-01
3.850 -3.0839651877e-01 5.8614754008e-01
3.850 -2.6279185795e-01 4.3291700270e-01
3.850 -2.3476936553e-01 4.9364142527e-01
3.850 -2.5682941344e-01 4.4604441843e-01
3.850 -2.3031004002e-01 4.4252922269e-01
3.850 -2.4143687772e-01 3.8877059727e-01
3.850 -2.3818180099e-01 3.7861219542e-01
3.850 -2.3602846232e-01 3.5014896560e-01
3.850 -1.6933122095e-01 2.5818780817e-01
3.850 -1.2156094840e-01 2.4487105260e-01
3.850 -8.7762774234e-02 2.1566547640e-01
3.850 -1.1259855708e-01 2.0815112376e-01
3.850 -1.4953952006e-01 3.8190335278e-01
3.850 -2.2047592476e-01 3.7936115405e-01
3.850 -1.6622024464e-01 2.8592502836e-01
3.850 -1.6030563221e-01 2.6633395621e-01
3.850 -1.8444966817e-01 3.3318603733e-01
3.850 -1.9822887066e-01 3.1427235803e-01
3.850 -2.4614510685e-01 3.6929836674e-01
3.850 -2.2252622084e-01 4.0893919296e-01
3.850 -2.2086257045e-01 4.1124463235e-01
3.850 -1.9482693354e-01 4.1602655397e-01
3.850 -2.1670180554e-01 3.7009414359e-01
3.850 -2.9384686699e-01 4.5449211564e-01
3.850 -2.4995768544e-01 4.2086919125e-01
3.850 -2.4207844262e-01 3.9267464172e-01
3.850 -2.8295169430e-01 3.8121242680e-01
3.850 -2.3232050853e-01 3.7149707994e-01
3.850 -2.2261603991e-01 3.7811042513e-01
3.850 -2.0381266515e-01 4.4607394541e-01
3.850 -1.6212556303e-01 4.1942902793e-01
3.850 -2.3446359728e-01 4.4558049880e-01
3.850 -2.5953138317e-01 4.3922353254e-01
3.850 -2.5670644580e-01 4.0211710283e-01
3.850 -2.8264526907e-01 3.8060558436e-01
3.850 -2.8370621421e-01 4.2486457510e-01
3.850 -2.2753716873e-01 3.7114141928e-01
3.850 -3.0181150703e-01 3.7913086234e-01
3.850 -2.8401828091e-01 3.9064933627e-01
3.850 -2.5290670507e-01 3.4167438451e-01
3.850 -1.5233438231e-01 2.4175238274e-01
3.850 -1.6194768422e-01 2.0759365132e-01
3.850 -1.5899591169e-01 1.4188611373e-01
3.850 -1.1605092931e-01 1.9134436312e-01
3.850 -2.0994164920e-01 1.5856416312e-01
3.850 -1.3296903265e-01 1.6637514444e-01
3.850 -2.1362213237e-01 2.0001579119e-01
3.850 -1.9961151425e-02 1.5146017094e-01
3.850 -1.0287966252e-01 2.2444781283e-01
3.850 -3.4010797622e-02 1.6328822259e-01
3.850 -1.4090476268e-02 1.1909768002e-01
3.850 6.8347435414e-02 1.0913651168e-01
3.850 2.3524669924e-02 9.1658436807e-02
3.850 -9.3420020658e-03 1.6118763172e-01
3.850 -1.6990792005e-02 1.3156256735e-01
3.850 -5.4476971245e-03 3.5561106237e-02
3.850 1.3522273568e-02 1.2843035125e-02
3.850 -1.9987977660e-02 -3.1809375831e-02
3.850 5.2947306447e-02 -7.7123691449e-03
3.850 8.5448721494e-02 5.0235947910e-02
3.850 7.9978981341e-02 3.0559797981e-02
3.850 5.5487051224e-02 6.0029654334e-02
3.850 1.0384975659e-01 5.9994373122e-02
3.850 9.8949073619e-02 9.5430050305e-02
3.850 7.2806055205e-02 4.4008866992e-02
3.850 7.5964723997e-02 2.7608947767e-02
3.850 9.5175540057e-02 4.3016810331e-02
3.850 9.4141957818e-02 -5.0505041854e-03
3.850 1.0080219345e-01 2.0286008104e-02
3.850 1.3808511099e-01 3.9593886120e-02
3.850 1.3911609024e-01 7.2317950420e-02
3.850 8.5492891379e-02 7.7650568922e-02
3.850 4.5428646664e-02 9.7800703644e-02
3.850 2.4172864244e-02 2.2796020173e-01
3.850 -2.6952990100e-02 2.4763157600e-01
3.850 -1.8928704362e-02 2.3314559546e-01
3.850 -8.6489164234e-02 1.3555777086e-01
3.850 -3.2633989501e-02 1.5998085558e-01
3.850 -7.1281490807e-02 1.6340715250e-01
3.850 -4.9915875748e-02 6.6253504751e-02
3.850 -3.5692577971e-02 1.3574178498e-01
3.850 -3.0374246714e-02 1.1287929862e-01
3.850 -8.7046123273e-02 9.6569107376e-02
3.850 -1.0342917360e-01 1.1076009644e-01
3.850 -1.0243506174e-01 1.6019683982e-01
3.850 -9.9042396341e-02 8.9400815853e-02
3.850 -5.9135506002e-02 6.6507541438e-02
3.850 -8.3635765674e-02 1.0254677423e-01
3.850 -9.1425534977e-02 1.0937935605e-01
3.850 -5.5535094890e-02 1.4140582729e-01
3.850 -8.9089156786e-02 1.7879186872e-01
3.850 -1.3716664790e-01 2.0747777256e-01
3.850 -8.0380905671e-02 2.6870698012e-01
3.850 -1.4858676511e-02 1.0543503844e-01
3.850 -4.1955565584e-02 2.6427711186e-02
3.850 -5.8312264072e-02 2.2750339547e-02
3.850 -1.0128925804e-01 1.1729667679e-01
3.850 -1.3973260279e-01 1.5819548866e-01
3.850 -1.3193430248e-01 2.0843983491e-01
3.850 -1.7869415778e-01 1.6697438539e-01
3.850 -1.6230329795e-01 2.8278213475e-01
3.850 -1.9966081428e-01 3.2643197775e-01
3.850 -1.7908978902e-01 2.8456638467e-01
3.850 -2.4087923691e-01 2.1718107386e-01
3.850 -2.2078352777e-01 4.0785264573e-01
3.850 -2.5732836996e-01 3.8252058964e-01
3.850 -2.7647076345e-01 4.0859683157e-01
3.850 -3.0349888056e-01 3.6183184180e-01
3.850 -2.2134991590e-01 3.0842253597e-01
3.850 -1.7925519240e-01 3.5346422129e-01
3.850 -1.9739006049e-01 3.5898505339e-01
3.850 -2.8824832184e-01 3.7212816491e-01
3.850 -2.3947644651e-01 3.9217677207e-01
3.850 -2.3296028579e-01 3.1923747421e-01
3.850 -1.3118742507e-01 3.0284308987e-01
3.850 -1.3115465649e-01 4.2359424021e-01
3.850 -2.0783548790e-01 3.5954961475e-01
3.850 -2.2555499670e-01 4.4330525322e-01
3.850 -2.7690019536e-01 4.8880312579e-01
3.850 -2.7700969557e-01 4.0415578254e-01
3.850 -2.6016491374e-01 4.8413694051e-01
3.850 -3.1337409973e-01 5.4616741544e-01
3.850 -2.8410777057e-01 4.7199787947e-01
3.850 -3.3061525181e-01 4.3916994283e-01
3.850 -2.4579411770e-01 4.4289167454e-01
3.850 -1.8017444605e-01 3.9975306655e-01
3.850 -2.3171688096e-01 4.1471273688e-01
3.850 -1.5271751467e-01 4.3541005071e-01
3.850 -1.9444844346e-01 4.3077076944e-01
3.850 -2.1364299244e-01 4.4113395656e-01
3.850 -2.3982179169e-01 3.7189004723e-01
3.850 -2.2078481775e-01 3.9788658750e-01
3.850 -2.8872670607e-01 4.6453124283e-01
3.850 -3.3473802213e-01 4.6717758257e-01
3.850 -2.5660251037e-01 3.6816261427e-01
3.850 -2.5592433646e-01 4.6366284052e-01
3.850 -2.4055671160e-01 5.0156986622e-01
3.850 -2.1922644114e-01 4.4161748713e-01
3.850 -1.6106470502e-01 4.3108577870e-01
3.850 -2.3169628977e-01 4.1466831006e-01
3.850 -2.1302578393e-01 3.9916417475e-01
3.850 -2.1264241847e-01 3.7896349166e-01
3.850 -2.5722443628e-01 4.3610553450e-01
3.850 -2.5888839042e-01 4.4313339857e-01
3.850 -3.3408736889e-01 4.8556966614e-01
3.850 -2.4050540593e-01 3.8816234001e-01
3.850 -2.9637991428e-01 3.8256169024e-01
3.850 -3.0164754168e-01 4.0976352971e-01
3.850 -2.2066481077e-01 4.3211907679e-01
3.850 -2.9740617348e-01 4.7230490579e-01
3.850 -2.5937684828e-01 4.7524049322e-01
3.850 -2.3812814247e-01 4.0301231689e-01
3.850 -2.0759042222e-01 3.4625620810e-01
3.850 -2.0153628368e-01 3.7426875453e-01
3.850 -2.3409043438e-01 3.8721759924e-01
3.850 -2.6187666269e-01 4.4518374016e-01
3.850 -2.6490939297e-01 4.3616768196e-01
3.850 -3.0583820064e-01 5.1964726527e-01
3.850 -2.8627426142e-01 4.8138938455e-01
3.850 -2.7821280702e-01 4.4774520244e-01
3.850 -2.6214317320e-01 4.6129809900e-01
3.850 -2.4263478407e-01 4.9414715079e-01
3.850 -2.8518106602e-01 4.7250289887e-01
3.850 -2.5244340050e-01 5.2586461977e-01
3.850 -2.8753962777e-01 4.8585222631e-01
3.850 -3.2706275357e-01 5.4402317693e-01
3.850 -2.8800019624e-01 5.4319233687e-01
3.850 -2.5855779193e-01 5.3900704681e-01
3.850 -2.5537763608e-01 4.7955718979e-01
3.850 -2.4342369021e-01 4.8874536783e-01
3.850 -2.2929307460e-01 5.1020376887e-01
3.850 -2.5916085506e-01 4.9042620313e-01
3.850 -1.9553342197e-01 3.7775430009e-01
3.850 -1.9424254874e-01 4.0022359081e-01
3.850 -1.9402425005e-01 3.4758565650e-01
3.850 -2.6357824336e-01 4.5583489443e-01
3.850 -2.8445343177e-01 4.0025575177e-01
3.850 -2.9891477069e-01 4.4642180299e-01
3.850 -2.3779372975e-01 4.3679978096e-01
3.850 -1.9050410210e-01 3.9640616794e-01
3.850 -2.0920058009e-01 3.8790009411e-01
3.850 -2.3679948725e-01 3.0620981727e-01
3.850 -2.2664369775e-01 2.6163326146e-01
3.850 -2.2365120145e-01 2.6876857694e-01
3.850 -2.2075100702e-01 2.1336260076e-01
3.850 -2.5934122069e-01 3.0764271814e-01
3.850 -2.5920069986e-01 2.2727231365e-01
3.850 -1.6555604133e-01 2.1578210437e-01
3.850 -1.8092779410e-01 1.9177146286e-01
3.850 -1.2960072060e-01 1.9825416888e-01
3.850 -1.7406128802e-01 2.0448858793e-01
3.850 -1.7945264951e-01 1.9023708031e-01
3.850 -1.7413178108e-01 2.2169575342e-01
3.850 -1.1863508618e-01 2.2727668459e-01
3.850 -1.0071318161e-01 1.8429441131e-01
3.850 -1.5207097923e-01 1.6304510179e-01
3.850 -1.7933079991e-01 1.4513358243e-01
3.850 -1.8017588109e-01 1.1862506439e-01
3.850 -1.0667257121e-01 1.7497369106e-01
3.850 -1.5756470618e-01 1.4201379061e-01
3.850 -1.0264476924e-01 2.1600484706e-01
3.850 -1.1751558615e-01 2.0369727719e-01
3.850 -1.0738128927e-01 2.0374976839e-01
3.850 -1.5791698539e-01 1.7881746454e-01
3.850 -1.5080595668e-01 1.9922795074e-01
3.850 -1.4537722287e-01 1.5452684896e-01
3.850 -1.2217603852e-01 2.2632503941e-01
3.850 -1.9839764114e-01 2.1835536152e-01
3.850 -1.5170066218e-01 1.9406535042e-01
3.850 -1.4953498818e-01 1.4237536523e-01
3.850 -1.8155132718e-01 1.9065568097e-01
3.850 -1.5037630037e-01 2.2504385175e-01
3.850 -1.7869799755e-01 1.8884420611e-01
3.850 -9.9696286440e-02 1.2617397616e-01
3.850 -9.3201618934e-02 1.3966913728e-01
3.850 -1.0847338320e-01 1.7011386539e-01
3.850 -6.7018474681e-02 1.6657108843e-01
3.850 -3.9222629807e-02 2.0114570939e-01
3.850 -6.6081948875e-02 2.3049964908e-01
3.850 -9.9442933323e-02 1.5361764346e-01
3.850 -1.6750324640e-01 2.3837793623e-01
3.850 -1.3271784567e-01 2.9245907863e-01
3.850 -2.4208673695e-01 3.5082029219e-01
3.850 -1.5770089744e-01 3.4136943448e-01
3.850 -2.1326403083e-01 3.7973920648e-01
3.850 -2.0037740360e-01 3.8829448142e-01
3.850 -2.1660245208e-01 4.0598328760e-01
3.850 -1.7910156726e-01 4.2648258413e-01
3.850 -2.4231007852e-01 3.9642839409e-01
3.850 -2.3823797998e-01 3.4149619322e-01
3.850 -2.1325313064e-01 3.7533011929e-01
3.850 -2.0480873311e-01 3.7425547446e-01
3.850 -1.6660346126e-01 3.5080402471e-01
3.850 -2.0110638992e-01 3.5080637133e-01
3.850 -2.0357361651e-01 3.6104011640e-01
3.850 -1.6976612539e-01 3.9470235668e-01
3.850 -1.9772476084e-01 3.8986550249e-01
3.850 -1.9987459099e-01 4.1042814079e-01
3.850 -1.5368002258e-01 3.8286214464e-01
3.850 -2.3741833972e-01 4.0466238237e-01
3.850 -2.1413460529e-01 4.0224176334e-01
3.850 -2.2636511092e-01 4.3440642381e-01
3.850 -1.9505760083e-01 4.3678205908e-01
3.850 -2.1752740331e-01 4.0856435708e-01
3.850 -2.0593299356e-01 3.6024772217e-01
3.850 -1.9551594026e-01 3.6095678653e-01
3.850 -2.0835242159e-01 4.2816162556e-01
3.850 -2.5419442367e-01 4.3225878643e-01
3.850 -2.6759791012e-01 4.7140224696e-01
3.850 -2.3584825432e-01 3.8151685733e-01
3.850 -2.2583156128e-01 3.9843081640e-01
3.850 -2.3191873084e-01 3.6944802358e-01
3.850 -2.6780779817e-01 3.8974619123e-01
3.850 -2.4944046727e-01 3.9931790032e-01
3.850 -2.4043933702e-01 4.3921026267e-01
3.850 -2.0147254173e-01 4.3548260327e-01
3.850 -2.6460508455e-01 4.5256095442e-01
3.850 -2.9045830275e-01 4.2218552766e-01
3.850 -2.8896287213e-01 4.5597322269e-01
3.850 -2.8545418375e-01 4.6347325698e-01
3.850 -2.8031702596e-01 4.2014568541e-01
3.850 -2.4874260461e-01 3.8699129052e-01
3.850 -2.0420613837e-01 3.6587195959e-01
3.850 -2.5750056338e-01 3.8189827857e-01
3.850 -2.1714069100e-01 3.8931618656e-01
3.850 -1.3658868653e-01 3.8156104398e-01
3.850 -1.6819321896e-01 3.9824370948e-01
3.850 -2.0764046635e-01 4.3519102756e-01
3.850 -2.4451171549e-01 4.2466215418e-01
3.850 -2.6562094181e-01 4.8821191966e-01
3.850 -3.1331056942e-01 5.4997189056e-01
3.850 -2.7795796862e-01 5.1551035659e-01
3.850 -2.0990064920e-01 5.3198134590e-01
3.850 -2.0773877726e-01 4.6188942110e-01
3.850 -1.7498026856e-01 3.7865482470e-01
3.850 -1.6184656564e-01 3.9841276497e-01
3.850 -2.3581781966e-01 3.2781124759e-01
3.850 -2.7259192221e-01 4.0621431988e-01
3.850 -2.4298941156e-01 3.6444530847e-01
3.850 -2.1193642775e-01 4.0507266671e-01
3.850 -2.6528389689e-01 4.6787142467e-01
3.850 -2.8017687758e-01 4.9104663158e-01
3.850 -2.5510930267e-01 4.9955662923e-01
3.850 -2.8414867868e-01 5.1520633616e-01
3.850 -2.6614817044e-01 4.9321228000e-01
3.850 -3.0164224317e-01 4.9083657978e-01
3.850 -3.0002939341e-01 5.4396915355e-01
3.850 -2.7533552781e-01 5.7662710905e-01
3.850 -3.4779029894e-01 6.1820531598e-01
3.850 -3.2571356439e-01 6.0794941663e-01
3.850 -3.3306638198e-01 5.8871071276e-01
3.850 -3.9413073120e-01 5.9045811415e-01
3.850 -3.5534303410e-01 5.9158331104e-01
3.850 -2.9899637952e-01 5.5644103643e-01
3.850 -2.9943743976e-01 5.7575232537e-01
3.850 -2.9983104643e-01 4.4782592885e-01
3.850 -2.3837329428e-01 5.3486342563e-01
3.850 -2.7050388564e-01 5.5404218867e-01
3.850 -2.7328121008e-01 4.7825943728e-01
3.850 -3.1224207022e-01 5.7430043925e-01
3.850 -2.8156742770e-01 4.8764787248e-01
3.850 -3.1325397202e-01 5.4199792692e-01
3.850 -3.0096182601e-01 5.2284447251e-01
3.850 -3.3789580518e-01 5.8148855954e-01
3.850 -2.8165600252e-01 5.8581923269e-01
3.850 -3.2929665408e-01 5.2481134493e-01
3.850 -3.5532222963e-01 5.6317041334e-01
3.850 -3.3917994944e-01 5.1966074517e-01
3.850 -2.5257066410e-01 5.0556396104e-01
3.850 -3.0113971170e-01 5.3369766408e-01
3.850 -3.2682448935e-01 5.7173782850e-01
3.850 -3.3700998395e-01 6.1380787105e-01
3.850 -2.8757052911e-01 4.9295585574e-01
3.850 -3.0563174512e-01 4.7841342518e-01
3.850 -2.4947368206e-01 4.5483097636e-01
3.850 -2.4204089417e-01 4.6504359412e-01
3.850 -2.8350455111e-01 5.1091219578e-01
3.850 -2.4132029634e-01 4.4786800304e-01
3.850 -2.3427325673e-01 4.7417467925e-01
3.850 -2.2065541496e-01 3.8323863581e-01
3.850 -2.3973992113e-01 3.2296187817e-01
3.850 -1.4841494453e-01 2.8735210973e-01
3.850 -2.2488706120e-01 2.9735746028e-01
3.850 -1.4759927365e-01 3.3106731765e-01
3.850 -2.1150532047e-01 3.8208134992e-01
3.850 -1.9835024456e-01 3.9095363288e-01
3.850 -2.0843259924e-01 3.1061657509e-01
3.850 -2.1149216842e-01 3.0450711095e-01
3.850 -1.8716321957e-01 3.0881769160e-01
3.850 -1.6547943049e-01 4.0028599961e-01
3.850 -1.6325711850e-01 4.4828453535e-01
3.850 -2.6669204158e-01 5.0950869837e-01
3.850 -2.5099712911e-01 5.1851585123e-01
3.850 -2.9280024820e-01 5.4621309571e-01
3.850 -2.9016527016e-01 4.0474649771e-01
3.850 -2.4395176502e-01 4.1994016626e-01
3.850 -2.1678262124e-01 4.2225234867e-01
3.850 -2.3709292270e-01 4.9401844485e-01
3.850 -3.1593575645e-01 4.1404803967e-01
3.850 -2.7219711913e-01 3.8162782203e-01
3.850 -2.1890647298e-01 4.2712041150e-01
3.850 -2.3712449253e-01 4.2145994949e-01
3.850 -2.3734666511e-01 4.2880578264e-01
3.850 -2.4534298791e-01 4.1521801147e-01
3.850 -2.4919263334e-01 5.1797615052e-01
3.850 -2.7045743512e-01 4.9111740434e-01
3.850 -2.7651976681e-01 5.6380498715e-01
3.850 -3.0169608278e-01 5.0702896228e-01
3.850 -2.7708412142e-01 4.9359032048e-01
3.850 -2.4427470200e-01 4.7275539998e-01
3.850 -2.8309010023e-01 4.5553763478e-01
3.850 -2.6692659640e-01 5.4527221801e-01
3.850 -3.1979539954e-01 5.6612247518e-01
3.850 -2.5729486817e-01 4.7930485451e-01
3.850 -2.5272099377e-01 4.3143932994e-01
3.850 -3.2110776814e-01 5.5174461313e-01
3.850 -2.9678202355e-01 5.0279719681e-01
3.850 -2.4426545515e-01 4.3333577283e-01
3.850 -2.4949207586e-01 4.5551460424e-01
3.850 -2.6985988831e-01 4.7346311453e-01
3.850 -2.8978791603e-01 5.2365541751e-01
3.850 -3.1256779684e-01 5.2775099447e-01
3.850 -2.8253894376e-01 6.1082569535e-01
3.850 -3.1206398151e-01 5.8728402263e-01
3.850 -3.7304711337e-01 6.5506492860e-01
3.850 -3.0701675076e-01 5.4581568181e-01
3.850 -3.0148841797e-01 5.0805557832e-01
3.850 -3.4633699770e-01 5.0216218467e-01
3.850 -3.1998185354e-01 5.1304605375e-01
3.850 -2.9421463552e-01 4.8612331297e-01
3.850 -2.2253701055e-01 4.4594049503e-01
3.850 -2.2802742543e-01 4.0347479622e-01
3.850 -3.3743009850e-01 5.3629111051e-01
3.850 -3.3836713430e-01 5.6676827308e-01
3.850 -3.0243817236e-01 4.8500820323e-01
3.850 -3.0422963662e-01 5.0320435792e-01
3.850 -3.7068326713e-01 6.3606268436e-01
3.850 -2.7303057283e-01 5.5526346828e-01
3.850 -3.3393097917e-01 5.9833279662e-01
3.850 -3.0295920810e-01 5.9595297523e-01
3.850 -3.0131994313e-01 5.6697024251e-01
3.850 -2.9421241025e-01 5.2538887724e-01
3.850 -3.0568778802e-01 5.2173680219e-01
3.850 -2.8129633981e-01 4.4121931452e-01
3.850 -2.7809112785e-01 4.5125631111e-01
3.850 -2.1069466354e-01 4.8420001335e-01
3.850 -2.4337468916e-01 4.9103738712e-01
3.850 -2.4392618471e-01 5.4915775823e-01
3.850 -3.0098581776e-01 5.4251268954e-01
3.850 -2.6694168928e-01 4.9034273157e-01
3.850 -3.1163200621e-01 6.0200642968e-01
3.850 -2.6661926321e-01 4.9740459546e-01
3.850 -2.3355925015e-01 4.7585918924e-01
3.850 -2.4595933635e-01 4.9850152524e-01
3.850 -1.8578517091e-01 4.4262961776e-01
3.850 -2.3749210413e-01 4.6184739134e-01
3.850 -2.7406317363e-01 4.9014809140e-01
3.850 -2.8244610257e-01 5.1898985822e-01
3.850 -2.4614625211e-01 4.4092165350e-01
3.850 -2.6143119277e-01 4.5498762730e-01
3.850 -2.6008380426e-01 4.3426911345e-01
3.850 -2.8818459567e-01 4.8719380379e-01
3.850 -2.5520320268e-01 4.5249034133e-01
3.850 -2.3954773079e-01 4.2883686667e-01
3.850 -2.9071716224e-01 4.9162968832e-01
3.850 -2.8452214687e-01 4.9654007321e-01
3.850 -3.4212155869e-01 5.0749234552e-01
3.850 -3.5534597502e-01 5.4308156842e-01
3.850 -2.9921316902e-01 5.1367230987e-01
3.850 -2.5709257937e-01 3.9441090511e-01
3.850 -2.2864708150e-01 3.5400544684e-01
3.850 -1.8164535872e-01 3.5897506512e-01
3.850 -1.7463358737e-01 3.6931794230e-01
3.850 -2.0478305167e-01 3.3723033022e-01
3.850 -2.4309413423e-01 4.5264106315e-01
3.850 -1.8604068404e-01 3.6417873442e-01
3.850 -2.2946807739e-01 3.9516722282e-01
3.850 -2.3783898523e-01 4.0365604372e-01
3.850 -1.9280103754e-01 3.8986188322e-01
3.850 -2.2234037532e-01 3.1494305979e-01
3.850 -2.5125055168e-01 3.7134647004e-01
3.850 -2.8422287314e-01 3.7563333285e-01
3.850 -3.1268635320e-01 3.3624764329e-01
3.850 -2.9365305797e-01 4.0853542263e-01
3.850 -2.9465890086e-01 4.0381659001e-01
3.850 -3.3130774807e-01 4.1609429807e-01
3.850 -2.6599673609e-01 3.9288686464e-01
3.850 -3.0100350051e-01 3.9139620331e-01
3.850 -2.7806921374e-01 3.8464326032e-01
3.850 -2.5898197175e-01 3.9383398009e-01
3.850 -2.9898831406e-01 4.0285144254e-01
3.850 -3.4793969434e-01 5.9672407512e-01
3.850 -2.8716078529e-01 4.9434888576e-01
3.850 -2.7604179777e-01 5.6528679521e-01
3.850 -3.0192373071e-01 5.2829407509e-01
3.850 -3.3271205176e-01 5.4581547037e-01
3.850 -2.8060198556e-01 4.8254645664e-01
3.850 -3.1773170679e-01 5.3848914406e-01
3.850 -2.7435132972e-01 5.5782563016e-01
3.850 -2.8504673024e-01 4.8026922198e-01
3.850 -2.8616919350e-01 5.1720855160e-01
3.850 -2.6219588603e-01 4.5355210517e-01
3.850 -2.2602702734e-01 4.0277020256e-01
3.850 -2.0704741890e-01 3.5958180155e-01
3.850 -1.7157793503e-01 4.5265594508e-01
3.850 -2.2445080207e-01 4.4234698656e-01
3.850 -2.0215518444e-01 4.0174567797e-01
3.850 -2.0075001055e-01 3.7970295175e-01
3.850 -3.1485741428e-01 4.6042788860e-01
3.850 -2.7549018275e-01 4.5978230169e-01
3.850 -2.9459207379e-01 4.1362754315e-01
3.850 -3.2815311811e-01 4.7002763483e-01
3.850 -2.4705813498e-01 4.4616245617e-01
3.850 -2.4509814348e-01 4.2961386047e-01
3.850 -2.5050426198e-01 3.6796775760e-01
3.850 -2.6642683745e-01 4.3463354914e-01
3.850 -2.4388466619e-01 4.2219236571e-01
3.850 -2.7227604334e-01 3.8182664810e-01
3.850 -2.5891115908e-01 4.4102787356e-01
3.850 -2.7380627420e-01 4.7700533821e-01
3.850 -2.7298394571e-01 3.9871720197e-01
3.850 -2.0530561586e-01 4.3736447739e-01
3.850 -1.9521491800e-01 3.4258401333e-01
3.850 -1.7497540355e-01 3.1381734663e-01
3.850 -1.0602891954e-01 2.8991594379e-01
3.850 -1.6289487650e-01 3.5698090898e-01
3.850 -1.9776052272e-01 3.3462630439e-01
3.850 -1.9621678219e-01 2.7562749783e-01
3.850 -1.6673514222e-01 2.9489088766e-01
3.850 -1.8960090208e-01 3.8927692473e-01
3.850 -1.5385816776e-01 3.2067673405e-01
3.850 -1.6169083130e-01 3.7887144393e-01
3.850 -1.7032866972e-01 4.0049422673e-01
3.850 -1.7791343335e-01 3.5086208367e-01
3.850 -2.3150725254e-01 3.8900921831e-01
3.850 -2.7229797041e-01 4.9133213006e-01
3.850 -3.2603161423e-01 5.3256071625e-01
3.850 -2.9385641557e-01 5.3829390463e-01
3.850 -3.1239993101e-01 5.4295342367e-01
3.850 -2.8485545726e-01 4.3421528461e-01
3.850 -3.1674915097e-01 5.2779940487e-01
3.850 -2.9281495512e-01 5.0145410327e-01
3.850 -2.4371465426e-01 4.6962469296e-01
3.850 -3.2613210812e-01 5.0978802831e-01
3.850 -3.1891909809e-01 5.2043950289e-01
3.850 -3.2976865682e-01 4.8538010844e-01
3.850 -2.7076722047e-01 4.9604213464e-01
3.850 -2.6827903925e-01 5.0452062900e-01
3.850 -2.4543541164e-01 4.5763076248e-01
3.850 -2.3683987689e-01 4.1039784633e-01
3.850 -2.4194183110e-01 4.1709345959e-01
3.850 -2.3572373455e-01 4.7801823302e-01
3.850 -2.8669107530e-01 4.8562561244e-01
3.850 -2.8700746534e-01 5.0399921116e-01
3.850 -2.9266338708e-01 4.2747125420e-01
3.850 -2.6103381023e-01 3.9391164432e-01
3.850 -2.1055118079e-01 4.6492998618e-01
3.850 -1.7878632032e-01 4.4291929555e-01
3.850 -2.7692869484e-01 4.9298577705e-01
3.850 -3.3045749180e-01 5.4686623435e-01
3.850 -3.4069657432e-01 5.7254243329e-01
3.850 -3.4501267747e-01 5.5089726811e-01
3.850 -3.4304632792e-01 5.9554608438e-01
3.850 -2.8327327647e-01 5.9489686716e-01
3.850 -3.3977121224e-01 7.1181348360e-01
3.850 -3.2596572386e-01 6.5274698617e-01
3.850 -3.9168010576e-01 6.8596422497e-01
3.850 -3.2231145894e-01 5.8500445755e-01
3.850 -3.2652213809e-01 5.3805157842e-01
3.850 -3.4153152883e-01 5.7156274968e-01
3.850 -3.1805878196e-01 5.2905655345e-01
3.850 -2.6371133308e-01 4.4578100748e-01
3.850 -2.2242792285e-01 4.2284782392e-01
3.850 -2.4955460789e-01 4.5711505251e-01
3.850 -2.7967604290e-01 3.1923273364e-01
3.850 -2.6891544763e-01 4.4207897731e-01
3.850 -2.8093453712e-01 3.5415266855e-01
3.850 -2.6187484409e-01 3.8577294846e-01
3.850 -2.4569476116e-01 3.1879046062e-01
3.850 -1.7214563982e-01 3.4717950066e-01
3.850 -1.7058396635e-01 3.7487554326e-01
3.850 -2.0594965466e-01 4.2467703013e-01
3.850 -2.2059894032e-01 4.5037669174e-01
3.850 -1.5533506935e-01 4.5573913060e-01
3.850 -1.1660970469e-01 3.7048578742e-01
3.850 -1.3761319837e-01 3.9484933135e-01
3.850 -1.4222871955e-01 3.4841110207e-01
3.850 -1.5221671025e-01 3.8986308868e-01
3.850 -9.0557195324e-02 3.3340354198e-01
3.850 -9.3896757519e-02 3.4598712109e-01
3.850 -1.2653534376e-01 3.9029132386e-01
3.850 -1.4029172366e-01 3.3130473231e-01
3.850 -1.1875146837e-01 3.6369238317e-01
3.850 -1.5098554559e-01 3.6863221839e-01
3.850 -1.7329799048e-01 3.4915903362e-01
3.850 -2.0236556435e-01 3.6852577235e-01
3.850 -2.2432978120e-01 4.0441401450e-01
3.850 -2.4509811177e-01 3.0863263593e-01
3.850 -2.7051508731e-01 3.4855920246e-01
3.850 -2.5921384187e-01 4.3438785373e-01
3.850 -2.9831245369e-01 5.0676460923e-01
3.850 -2.8934208931e-01 4.6874623848e-01
3.850 -3.2790032934e-01 4.6401005336e-01
3.850 -2.7943920908e-01 4.4116560671e-01
3.850 -2.7992091051e-01 4.6208665160e-01
3.850 -2.6498383980e-01 4.4452944821e-01
3.850 -2.4380775984e-01 4.5295642936e-01
3.850 -3.1921648014e-01 5.3316803428e-01
3.850 -2.8127525569e-01 5.2173679227e-01
3.850 -3.2531729774e-01 4.9223648775e-01
3.850 -3.7779967429e-01 5.5159745400e-01
3.850 -3.0694140492e-01 5.1619479088e-01
3.850 -2.9212107442e-01 5.1557221519e-01
3.850 -2.6661780571e-01 5.1679220597e-01
3.850 -2.5892807742e-01 4.5348633647e-01
3.850 -2.9060185769e-01 4.4288265310e-01
3.850 -2.2275139463e-01 4.2504097961e-01
3.850 -1.9225984362e-01 4.5886754400e-01
3.850 -2.3706832270e-01 4.6269672623e-01
3.850 -2.7895913095e-01 4.2131483048e-01
3.850 -2.2308716833e-01 4.2130963529e-01
3.850 -1.9322998030e-01 3.7338171249e-01
3.850 -2.5702768177e-01 3.5526392177e-01
3.850 -2.6793681039e-01 4.4486297742e-01
3.850 -2.5047059214e-01 4.4559438150e-01
3.850 -2.7293855983e-01 4.0057711952e-01
3.850 -2.5660089092e-01 3.9244704435e-01
3.850 -2.6260207677e-01 3.6098121947e-01
3.850 -3.1182741077e-01 4.5655550971e-01
3.850 -3.0090645088e-01 4.4986542094e-01
3.850 -2.8430618809e-01 4.6878132013e-01
3.850 -2.4267319157e-01 4.6512390748e-01
3.850 -3.2480583125e-01 4.8776469415e-01
3.850 -3.0677878389e-01 5.0852376215e-01
3.850 -2.7761277714e-01 5.5146421931e-01
3.850 -2.5616523137e-01 4.5834577542e-01
3.850 -2.8254738910e-01 4.2666024595e-01
3.850 -2.9142828632e-01 5.4500648556e-01
3.850 -3.4872168261e-01 5.1361317160e-01
3.850 -3.4194204746e-01 5.4367381105e-01
3.850 -3.7169860365e-01 5.7306915629e-01
3.850 -3.4146920980e-01 5.7189099721e-01
3.850 -2.9296342312e-01 5.5014783340e-01
3.850 -3.5899436554e-01 5.6559064311e-01
3.850 -3.3366582323e-01 5.8322565668e-01
3.850 -3.1056609362e-01 5.6637803306e-01
3.850 -2.9581076427e-01 5.0345002676e-01
3.850 -3.0401450103e-01 4.7597877790e-01
3.850 -3.0307669107e-01 5.1323929840e-01
3.850 -3.1578138059e-01 5.0280279314e-01
3.850 -2.9066610524e-01 5.0422646790e-01
3.850 -2.9453844362e-01 4.8323618416e-01
3.850 -1.9963488248e-01 3.6708984028e-01
3.850 -1.9950203264e-01 3.8147701503e-01
3.850 -2.3378132709e-01 3.9478682151e-01
3.850 -2.3364293405e-01 4.3163448224e-01
3.850 -2.2608040980e-01 3.6045513226e-01
3.850 -2.7695514423e-01 3.9662144633e-01
3.850 -2.0869272873e-01 3.2328873339e-01
3.850 -2.0735899319e-01 3.6105873027e-01
3.850 -2.1791594901e-01 3.4614482174e-01
3.850 -2.3993843878e-01 3.3407172421e-01
3.850 -1.9253948580e-01 3.6649806579e-01
3.850 -2.5674902288e-01 3.1155984623e-01
3.850 -2.3554946827e-01 3.6743567772e-01
3.850 -2.6977014122e-01 3.9318349842e-01
3.850 -2.6645640743e-01 4.7989862848e-01
3.850 -2.1896617454e-01 4.0151602441e-01
3.850 -1.9238921511e-01 3.6743223043e-01
3.850 -1.9066473028e-01 3.0818752651e-01
3.850 -1.9528088674e-01 3.3557897219e-01
3.850 -1.6338315522e-01 3.1965212091e-01
3.850 -2.1330593298e-01 3.6419927187e-01
3.850 -2.1902258426e-01 2.9524211698e-01
3.850 -1.3925052734e-01 2.7658458540e-01
3.850 -1.7169145910e-01 3.0992019850e-01
3.850 -1.4844547817e-01 3.6044712917e-01
3.850 -1.7049209684e-01 2.8395792092e-01
3.850 -2.4456593264e-01 3.8779476130e-01
3.850 -2.0957965804e-01 4.0312320426e-01
3.850 -2.4911407297e-01 4.2293265381e-01
3.850 -2.3881490744e-01 4.2204394925e-01


==> anc/Figure_1-right.dat <==
#beta    P_loop_real       P_loop_imag
3.700 +6.8991608600e-04 -2.7537430803e-02
3.700 +3.3348046081e-02 -2.6727824934e-03
3.700 +2.2674666873e-02 -1.3825092971e-02
3.700 +1.2139497130e-02 +7.9466552080e-02
3.700 -2.3248083136e-02 +4.8744779795e-02
3.700 -5.4634598274e-02 +7.5567962806e-02
3.700 -2.9960598217e-02 -4.0384231130e-02
3.700 -3.4943704440e-02 +1.8891886145e-02
3.700 -3.5745665088e-02 -4.9217035096e-02
3.700 -2.3227578362e-02 -4.5724265015e-03
3.700 -3.1382068008e-02 -1.0740764392e-03
3.700 +2.4333316567e-02 +2.3317256682e-02
3.700 -8.0050450251e-03 +4.2589847916e-02
3.700 -4.1627298541e-02 +4.1034985691e-02
3.700 -1.1412637356e-02 +3.1702206160e-02
3.700 -1.7468879005e-03 -1.8494754296e-02
3.700 -1.6092656115e-02 +8.4871920116e-02
3.700 +1.2810607906e-02 +5.4607142233e-03
3.700 -9.1675361073e-03 +4.5328208450e-02
3.700 -5.0190119421e-02 +2.1288817513e-02
3.700 +3.5962174411e-02 +4.7893873126e-02
3.700 +6.4402587141e-03 +3.1386436685e-02
3.700 -6.2709443191e-03 +5.8946947846e-02
3.700 +3.3618507887e-02 +3.7804644329e-02
3.700 +1.3847651176e-01 -7.7853270495e-03
3.700 +1.3922763712e-01 +1.3735964185e-02
3.700 +4.5217764523e-02 -9.5426773951e-03
3.700 +4.7629619561e-02 -6.1886556678e-03
3.700 +7.9419750009e-02 -1.0664478908e-02
3.700 +1.1951967072e-01 -3.4036004709e-02
3.700 +3.3066324720e-02 -1.4516177898e-02
3.700 +7.2200261595e-02 +3.1359290884e-02
3.700 +6.3706001528e-02 +1.4359610384e-02
3.700 +1.1775229069e-01 +3.3864534435e-02
3.700 +7.1563308029e-02 +3.4172199638e-02
3.700 +5.9061324994e-02 +1.9439232446e-02
3.700 +2.7881284511e-02 -1.6424246477e-02
3.700 +3.4063929610e-02 +9.1237098677e-03
3.700 +4.4184542341e-02 -2.2051598833e-02
3.700 +4.3531563874e-02 +7.7585819299e-03
3.700 +4.6252581991e-02 -4.1836847705e-02
3.700 +1.0652220755e-01 +2.9925959152e-02
3.700 +5.2438324755e-02 +2.4588128417e-02
3.700 +1.7447943167e-02 -7.4357566306e-02
3.700 +3.1652983776e-02 -5.0545005904e-02
3.700 +3.5013814379e-02 -3.4181757025e-02
3.700 +4.7526892350e-02 -2.8956840932e-02
3.700 +5.6009574815e-02 -2.9021930644e-02
3.700 +9.4276115243e-02 -4.2932357868e-02
3.700 +5.2309829773e-02 -5.7837341231e-02
3.700 +7.2207931274e-02 -5.2154934280e-02
3.700 +8.5883337833e-02 -5.2388933337e-02
3.700 +7.1280460885e-02 -9.8961354935e-02
3.700 +5.5571097916e-02 -5.2086853914e-02
3.700 +2.1722723663e-02 -6.1302795035e-02
3.700 -4.8494068316e-02 -1.4270404604e-01
3.700 -5.1457731935e-02 -1.2317313534e-01
3.700 -7.1528580083e-02 -1.2850106038e-01
3.700 -5.4612143877e-02 -8.6893081461e-02
3.700 -9.4557456396e-03 -6.7988995354e-02
3.700 -3.4607807720e-05 +4.4176050696e-03
3.700 -4.4239526948e-02 -2.4688968540e-02
3.700 -6.4019201614e-02 -2.1244207153e-02
3.700 +3.4813952459e-02 -4.3514888911e-02
3.700 +4.5073823384e-02 -1.6760090580e-02
3.700 +1.1737762463e-02 +4.2325905281e-02
3.700 +6.9410250395e-02 -2.4509399808e-02
3.700 +1.6351690156e-02 -3.7254288488e-02
3.700 +1.7158762453e-02 +2.5484411668e-02
3.700 +4.1145100349e-02 -4.9739654322e-02
3.700 +6.5804962873e-02 +1.2751862414e-04
3.700 +8.7547104860e-02 -6.7440843071e-02
3.700 +9.3660581687e-02 -4.2044830243e-02
3.700 +9.3516156800e-02 -3.9728147382e-02
3.700 +1.3725709243e-01 -3.4518438346e-02
3.700 +8.5832607124e-02 -2.2390769373e-02
3.700 +1.0965188803e-01 -2.7739186395e-02
3.700 +5.5954946760e-02 -3.4603721177e-02
3.700 +1.1717101007e-01 -1.6199717053e-02
3.700 +9.8496795394e-02 +5.3052716971e-03
3.700 +6.5292793134e-02 +4.9323643058e-02
3.700 +5.9745173287e-02 +2.3119411535e-02
3.700 +1.0651017857e-01 -1.3794501419e-03
3.700 +1.3767285818e-01 -1.5874346345e-03
3.700 +1.2718736431e-01 -4.0458354818e-02
3.700 +5.6319844148e-02 +1.8364690340e-02
3.700 +3.4498712046e-02 +3.0209651459e-02
3.700 -1.4900724926e-02 +3.4302767829e-02
3.700 +3.7283989708e-02 +8.0666212181e-02
3.700 +2.3650671586e-02 +3.5329934849e-02
3.700 +8.5864315125e-02 +4.7044686436e-02
3.700 +1.0821933089e-01 -2.1851649339e-02
3.700 +9.2673592937e-02 -9.6228441407e-04
3.700 +8.5636787680e-02 -5.0588605615e-02
3.700 +8.2639465239e-02 +1.6939946801e-02
3.700 +3.8750139354e-02 -2.0526962257e-02
3.700 +4.1646038862e-03 -3.3551377143e-02
3.700 +3.3190257672e-02 +2.9362286849e-02
3.700 -2.9238511355e-02 +6.6296091187e-02
3.700 +2.0730585330e-02 +1.9708479922e-03
3.700 +7.7522556795e-02 +5.8410134257e-03
3.700 +4.2540160292e-02 -9.3101703624e-04
3.700 +3.0387067502e-02 +1.4406827517e-02
3.700 -5.8852341695e-02 -4.3454475771e-02
3.700 -5.4529617119e-02 -5.6703273681e-02
3.700 -1.4911754864e-02 -2.9050939803e-02
3.700 -3.7406041632e-02 -1.5870630928e-02
3.700 -4.4334894550e-02 -9.9277881254e-03
3.700 +1.6046014818e-02 -3.8556491894e-02
3.700 +6.3144386353e-02 -6.1433605259e-02
3.700 +7.5584823565e-02 -1.0290478569e-01
3.700 -1.1551202077e-02 -5.8621600681e-02
3.700 +1.0175162096e-02 -5.1627674196e-02
3.700 +1.9163341084e-02 -4.3731313203e-02
3.700 +1.4606718855e-03 -9.5837632947e-02
3.700 +2.6580057843e-02 -2.3095987156e-02
3.700 -3.5390010096e-02 -1.5647416181e-02
3.700 +2.0335929111e-02 +8.4605278143e-03
3.700 -3.3929623202e-02 +6.3872543351e-03
3.700 -2.1898481126e-02 +7.5110594164e-02
3.700 -2.5052075273e-02 +7.9244698774e-02
3.700 +6.7703172379e-02 +8.9156264386e-02
3.700 +6.4270119133e-02 +5.2449075252e-02
3.700 +9.0630783301e-02 -2.8200987208e-03
3.700 +5.5486875004e-02 -5.4644049391e-02
3.700 +8.2098760194e-02 +1.3696901562e-02
3.700 +1.1328416573e-01 -3.2509933322e-02
3.700 +5.2147271756e-02 -5.2534692438e-02
3.700 +5.8340859600e-02 +3.3548156142e-02
3.700 +7.4092148429e-02 +1.3799951163e-02
3.700 +4.1359754057e-02 -9.5587583814e-03
3.700 -6.0807217023e-02 -3.3216043522e-02
3.700 -8.5907076119e-02 -8.8074900123e-04
3.700 -7.5618627527e-02 +5.5699660620e-02
3.700 -3.9736533476e-02 +7.2617481128e-02
3.700 +2.2575021240e-02 -1.2161495198e-02
3.700 +2.9725563974e-02 -3.6406039083e-02
3.700 +1.9810138776e-02 -6.1180672377e-02
3.700 +2.2729275276e-02 +8.8846805893e-03
3.700 +3.3270183980e-02 +3.4190695174e-02
3.700 +1.5409855489e-02 -1.4589298568e-02
3.700 +1.6361851738e-02 +5.5660667677e-02
3.700 +2.4203946039e-02 +4.1087062753e-02
3.700 +4.8161958853e-03 +3.7525602697e-02
3.700 -3.3561519574e-02 +4.4183403363e-02
3.700 -3.7332723386e-03 +2.7363943512e-02
3.700 -5.1158038683e-02 +2.3616913431e-03
3.700 -4.0775017548e-02 +7.2822996199e-02
3.700 -3.7644773115e-02 +6.4068224606e-02
3.700 +2.2165606485e-02 +6.0205051885e-02
3.700 +6.6169449978e-02 +5.8233558772e-02
3.700 +6.3847122835e-02 +9.1947221892e-02
3.700 +7.8997316426e-02 +7.0234827800e-02
3.700 +3.5199576624e-02 +7.2084898990e-02
3.700 +3.8218801542e-02 +7.9972679317e-02
3.700 +2.7479442953e-02 +8.1533447235e-02
3.700 +3.9128003810e-02 +2.6112888276e-02
3.700 +2.5877623013e-02 +7.4901476565e-02
3.700 -1.5675210107e-02 +3.9965207086e-02
3.700 -3.6581860210e-02 +1.9560016443e-02
3.700 -3.3834775869e-02 -2.2228024972e-02
3.700 -5.1906469700e-02 +3.9062469386e-04
3.700 -6.2270562910e-02 +1.7842825997e-02
3.700 -4.3320769907e-02 +8.9182387328e-03
3.700 -3.1818728830e-02 -3.1339942370e-02
3.700 -3.0147132165e-02 -3.3132651396e-02
3.700 -3.1878037359e-02 +2.0938604260e-02
3.700 -6.1448971614e-02 -1.3445117061e-03
3.700 +1.0891211624e-02 +4.3325759092e-02
3.700 -6.0108171275e-02 +7.8626863704e-02
3.700 -1.4191183780e-02 +1.3024595529e-02
3.700 -3.3570846560e-02 +1.2451020078e-01
3.700 +6.3417366423e-02 +8.1141304686e-02
3.700 +7.0662719534e-02 +8.2147122965e-02
3.700 -1.5045882259e-02 +5.1416415818e-02
3.700 -4.3422831550e-04 +6.5793283169e-02
3.700 +8.3011322171e-02 +4.5493221214e-02
3.700 +1.8922789150e-02 +6.1123826733e-02
3.700 -1.9565501681e-02 +9.9479517162e-03
3.700 -2.6005746936e-02 +3.3072012997e-02
3.700 -4.4073705768e-02 +5.1199283985e-02
3.700 -2.7773301003e-02 +4.0702413226e-03
3.700 +3.6530313295e-02 -8.3365751507e-03
3.700 +1.3528290871e-02 +5.0274503064e-03
3.700 +1.4231922859e-02 -2.1428028293e-02
3.700 +6.3315950716e-02 +1.3379413022e-03
3.700 +5.0135620917e-02 -1.0161507880e-03
3.700 +7.3463881627e-03 +1.1713990371e-02
3.700 +3.4084764852e-02 +4.0242264804e-02
3.700 +8.8644873931e-03 +7.5246327767e-02
3.700 +1.7646226130e-02 +4.3107757468e-02
3.700 -6.3074700424e-03 +7.9185536233e-03
3.700 -1.1630024479e-02 +1.2058300677e-01
3.700 -4.7723514872e-02 +6.5743123541e-02
3.700 -8.7830547827e-02 +5.2833583438e-02
3.700 -3.0856569661e-02 +1.1777077549e-01
3.700 -8.6196159744e-02 +6.4616425431e-02
3.700 -6.9020905278e-02 +1.3658351778e-01
3.700 -9.7403314870e-02 +6.9921274430e-02
3.700 -9.9681702307e-02 +4.1744212784e-02
3.700 -6.7655460517e-02 +5.1162126168e-02
3.700 -4.8250246690e-02 +3.5612548823e-02
3.700 -3.8170682623e-02 +5.2782003982e-02
3.700 -4.5558671807e-02 -7.2037490347e-02
3.700 -7.1800889611e-02 -5.9584356941e-03
3.700 -3.9592803436e-02 +1.1702726812e-02
3.700 -2.7872010375e-02 -3.8702288620e-02
3.700 -8.1048417450e-02 -1.4495105702e-03
3.700 -6.8456021450e-02 -6.4852480782e-02
3.700 -9.8550441473e-02 -8.9297305986e-02
3.700 -2.4088881833e-02 -5.8556536627e-02
3.700 -8.4320210480e-02 -5.2371603481e-02
3.700 -2.8132168882e-02 -1.2204034032e-01
3.700 -5.9556261795e-03 -1.2230943222e-01
3.700 -1.9544780202e-02 -6.7493042855e-02
3.700 +2.8374559414e-02 -5.7920528903e-02
3.700 +3.8408702165e-02 -1.0273424883e-02
3.700 -5.7557939523e-02 -1.6514440155e-02
3.700 +8.9359347030e-03 -4.7815119394e-02
3.700 +3.1889530313e-02 -6.3920412153e-02
3.700 +7.0825102285e-02 -9.1585964977e-02
3.700 +2.3226232729e-03 -4.7493956308e-03
3.700 -2.6326354952e-02 +3.5945861821e-02
3.700 +2.3315372797e-02 +5.3872847184e-04
3.700 -5.1183285984e-02 +8.0102934498e-03
3.700 -3.0038376034e-02 +4.9760174842e-02
3.700 +3.6432726869e-02 -9.1051857430e-03
3.700 +2.4870554623e-02 -6.6969688478e-03
3.700 +3.4644124579e-02 -3.0095146098e-02
3.700 +7.9204278372e-03 +2.7692080909e-02
3.700 -2.2276278036e-02 +8.9269273813e-02
3.700 -1.3912936412e-02 +8.7685825870e-03
3.700 -2.1425432883e-02 -1.6796472442e-02
3.700 -5.1118273544e-02 +1.6544741511e-03
3.700 +5.4110193064e-02 -1.0410136171e-02
3.700 +8.5139366292e-03 -6.9683751816e-02
3.700 -4.3882368517e-02 -5.3060894465e-02
3.700 -3.9199734770e-02 -4.2826380041e-02
3.700 -1.4620643661e-02 -1.7635834878e-02
3.700 +6.9618419352e-03 -5.5704290329e-02
3.700 -3.1394974908e-03 -9.4696181131e-02
3.700 -2.0396757908e-02 -5.8099554769e-02
3.700 +1.0844610776e-02 -4.8869917292e-02
3.700 -2.4281327429e-02 -1.8469148401e-02
3.700 -1.1585775801e-02 -3.0022330084e-03
3.700 -3.3828284582e-02 +4.4516587785e-02
3.700 -4.3584669016e-02 +3.1251722639e-02
3.700 -2.8904952162e-02 -3.9399580801e-02
3.700 -2.0434406068e-02 +2.1245430331e-02
3.700 +2.4857712120e-02 +2.2332652683e-02
3.700 -2.4150483141e-03 +1.5495938469e-03
3.700 +3.4214648366e-02 -2.3435809701e-02
3.700 -7.4057343727e-03 +5.3742036920e-02
3.700 -1.9256429240e-02 +1.1288005733e-02
3.700 +8.4245603175e-03 +2.2871248973e-02
3.700 +3.2101623438e-02 -5.7363722847e-02
3.700 +1.5519927482e-02 -1.1468670516e-02
3.700 +8.7550256103e-03 +9.5788027279e-03
3.700 -1.2466363393e-02 +1.7344413337e-02
3.700 +4.5108577006e-02 -2.8470388960e-02
3.700 +5.4259629978e-02 -1.7604318361e-02
3.700 +4.7043269587e-02 -3.9785338249e-02
3.700 +4.4405455775e-02 -1.2741475971e-02
3.700 +7.2453224032e-02 -2.1019281652e-02
3.700 -1.5780543977e-02 -4.9647380589e-02
3.700 -1.7993013608e-02 -2.5516697454e-02
3.700 +7.7952646858e-02 -6.3562322207e-03
3.700 +3.0131714355e-02 +7.1967163667e-03
3.700 +3.2216163663e-02 +4.5126156373e-02
3.700 +4.8447338713e-03 +5.2412842374e-02
3.700 -5.1415064833e-02 +9.7746055351e-02
3.700 +9.9242556562e-03 +1.0346704275e-01
3.700 -4.4353448041e-02 +5.8975866498e-02
3.700 +4.1074825474e-02 +6.9208666291e-03
3.700 +3.7054612219e-02 +4.5699039863e-02
3.700 +4.2222791631e-02 +7.8265802251e-02
3.700 -6.9626614610e-02 +3.6953822297e-02
3.700 -8.4888992765e-02 +5.4041829174e-02
3.700 -7.1760877205e-02 +6.2148661205e-02
3.700 -5.6574831162e-02 +6.2098616117e-02
3.700 -8.2727162466e-02 +3.3242842708e-02
3.700 -6.5963906943e-02 +9.6245258158e-02
3.700 -6.3127752469e-02 +6.5946938245e-02
3.700 -4.5984412885e-02 +5.6085223813e-02
3.700 -3.3935543020e-03 +5.6817753461e-02
3.700 -3.0847786135e-02 +6.0462351590e-02
3.700 -1.4620878338e-02 +8.4231929333e-02
3.700 -6.1593604350e-03 +8.9904450398e-02
3.700 +2.2408361972e-02 +5.5213346876e-02
3.700 +3.9018686723e-02 +7.2785726430e-02
3.700 -5.2881432141e-02 +6.7155041922e-02
3.700 +1.7101171925e-02 +5.1811948020e-02
3.700 -1.2251825627e-02 +7.6247123410e-02
3.700 -2.7803523364e-02 +6.8016374971e-02
3.700 +7.5190110711e-03 +7.8531999156e-02
3.700 -8.7110731238e-04 +9.0837095534e-02
3.700 -4.7688977657e-02 +8.1997081551e-02
3.700 +9.9753873938e-03 +7.2824540396e-02
3.700 -5.7460931097e-02 +5.2968515612e-02
3.700 -4.1694902843e-02 +7.8792635477e-02
3.700 -5.5498819460e-02 +6.0294696952e-02
3.700 -1.1026049089e-01 +8.6217818291e-02
3.700 -1.2089134871e-01 +3.6257842843e-02
3.700 -1.0846427711e-01 +1.0441676165e-01
3.700 -4.2291080290e-02 +4.3452629427e-02
3.700 -3.6901594312e-02 +7.3934728127e-02
3.700 -4.2739547830e-02 +2.9950353065e-02
3.700 -5.7621723142e-02 +7.3659367512e-02
3.700 +3.3932500437e-03 +1.3440707148e-02
3.700 -3.7816446194e-02 +1.1242100892e-02
3.700 -6.2311149513e-03 -6.5190818475e-02
3.700 +2.0224549331e-02 -1.1628121965e-03
3.700 +4.4309578018e-02 -7.7212668320e-03
3.700 +1.8125408272e-02 -1.1875629634e-03
3.700 -7.4944580291e-02 -1.6637611443e-02
3.700 -4.3916798449e-02 -5.0127925725e-02
3.700 -6.5656420681e-02 -5.3614168914e-02
3.700 +2.2863222771e-02 -5.6365144967e-02
3.700 +4.8365400635e-02 -1.3921760313e-01
3.700 +3.2734112555e-02 -7.4035028400e-02
3.700 +6.3384871687e-02 -9.2748145399e-02
3.700 -2.6158969005e-02 -1.0753759889e-02
3.700 +7.9050318484e-02 -4.2916524254e-02
3.700 +7.0774456765e-02 -5.1340810182e-02
3.700 +1.1541181077e-01 -5.0832514771e-02
3.700 +6.6016157449e-02 -4.1493470826e-02
3.700 +2.9295664356e-02 +5.6465813771e-02
3.700 +4.8914128767e-02 +8.3245623943e-02
3.700 +4.7820832524e-02 +4.8284126922e-02
3.700 +2.1687167656e-02 +5.7602531399e-02
3.700 +3.3934842402e-02 +1.7376843978e-02
3.700 -1.2767542886e-02 +1.5972330950e-02
3.700 +1.7217978273e-02 +8.4756915975e-02
3.700 +3.0615097730e-02 +1.0385138095e-01
3.700 -7.0972778435e-02 +5.0568422113e-02
3.700 -3.1786859206e-02 -2.7277355176e-02
3.700 -1.7103769651e-02 -2.1080599369e-02
3.700 -2.8158642658e-02 -8.8679355523e-02
3.700 -9.8389827140e-03 -4.3102272393e-02
3.700 -7.7704330570e-03 -1.9267804777e-02
3.700 -4.8493691222e-02 +4.3454828028e-03
3.700 -8.4229624083e-02 -3.5135813544e-02
3.700 -1.5805314843e-02 -6.5421012686e-02
3.700 -7.5827042157e-02 -1.0653948395e-01
3.700 -2.5312427194e-02 -5.0443810042e-02
3.700 +6.1416473272e-04 -8.0481200775e-02
3.700 +1.8487304989e-02 -1.9188654479e-02
3.700 +9.8633457096e-03 -6.3335551249e-03
3.700 -6.3596054887e-02 +5.5957025812e-02
3.700 +5.3665934902e-03 -5.0939115204e-02
3.700 -2.7568477267e-02 -5.9344106184e-02
3.700 -8.5549274556e-02 -7.5055138590e-02
3.700 -8.0681157424e-03 -5.3114931737e-02
3.700 +7.2510294971e-02 -4.3260780424e-02
3.700 +7.1963508783e-02 -4.3989797768e-02
3.700 +4.7344888507e-02 -2.9411205945e-02
3.700 +5.6348641240e-02 -4.2289529375e-02
3.700 +3.2046041143e-02 -4.9293209956e-02
3.700 -2.2448855496e-02 -7.4331507751e-02
3.700 -3.9311868600e-03 -4.3318027894e-02
3.700 +2.8520131924e-02 -4.4243946541e-03
3.700 +1.4262931500e-03 +7.8403657699e-03
3.700 +7.6268670282e-03 -4.7159798760e-04
3.700 -1.9831460847e-02 -4.0804281774e-02
3.700 +1.4068863270e-02 -4.9232515034e-03
3.700 -9.5921721650e-03 +9.3122141557e-03
3.700 -1.3035962105e-02 -6.1379582756e-02
3.700 -1.5282218737e-03 +4.0489885351e-02
3.700 +2.8190001764e-02 +2.5048181810e-02
3.700 -1.5719317861e-02 +8.0892696106e-02
3.788 -1.8203632145e-01 -9.9689120779e-02
3.788 -2.0049555716e-01 -1.2491407152e-01
3.788 -2.2861385499e-01 -9.6453937763e-02
3.788 -1.4378464110e-01 -1.5758495542e-01
3.788 -1.6448023538e-01 -1.4081812142e-01
3.788 -1.5199203433e-01 -1.2566463103e-01
3.788 -8.7767495829e-02 -9.8944483279e-02
3.788 -5.5293429756e-02 -1.1976915916e-01
3.788 -5.7895387289e-02 -1.5023141357e-01
3.788 -2.2142825569e-02 -1.4943616181e-01
3.788 -9.9881467818e-02 -1.4630980084e-01
3.788 -1.0308485401e-01 -1.2392202449e-01
3.788 -7.6192508831e-02 -1.1924579800e-01
3.788 -4.8854418107e-02 -1.0112248033e-01
3.788 -3.5137963414e-02 -1.5028179013e-01
3.788 -3.5894505984e-02 -1.4386173561e-01
3.788 -4.5855788691e-02 -1.5913159787e-01
3.788 -1.4357588563e-01 -1.3769119327e-01
3.788 -7.1217858388e-02 -1.5390640089e-01
3.788 -3.1279530424e-02 -1.1958590127e-01
3.788 -3.7221761098e-02 -5.6188481712e-02
3.788 -7.2882786862e-02 -8.5292676468e-02
3.788 -8.4176688746e-02 -1.5452146343e-02
3.788 -1.1426217690e-01 -4.0356748503e-02
3.788 -1.2782533882e-01 +1.5718446830e-02
3.788 -1.6542348240e-01 +3.1473664126e-02
3.788 -2.2825782809e-01 +5.7003930781e-02
3.788 -1.8049690931e-01 -2.9315421590e-02
3.788 -1.6925056447e-01 +4.3641146032e-02
3.788 -1.3925485124e-01 +2.8038422606e-02
3.788 -8.4340412948e-02 -2.0180217765e-02
3.788 -6.0526153579e-02 +2.3827756477e-03
3.788 -5.0554890872e-02 -1.0044134492e-01
3.788 -4.5097833748e-02 -3.3936674222e-02
3.788 -3.5909220435e-02 +1.8348810681e-04
3.788 -1.0115159160e-01 -4.6131836841e-02
3.788 -6.6780191690e-02 -3.8494750377e-02
3.788 -9.7754700065e-02 -3.8271561307e-03
3.788 -1.9970741413e-02 +3.9613920217e-04
3.788 -5.9478897504e-02 -4.6733430766e-02
3.788 -5.4470170683e-02 -1.6977966750e-02
3.788 -8.8663829779e-02 -5.3475771812e-02
3.788 -5.1236156361e-02 -4.4107063927e-02
3.788 -7.8493701504e-02 +3.7195308553e-02
3.788 -1.0032812221e-01 +1.8108034058e-02
3.788 -4.7270907108e-02 -4.7996750586e-02
3.788 -5.3014446929e-02 -5.6504846127e-02
3.788 -9.7635403013e-02 -5.9112183822e-02
3.788 -1.1727299635e-01 -6.1855952531e-02
3.788 -1.0258877523e-01 -6.1066527454e-02
3.788 -1.4294702367e-01 +6.8690022880e-02
3.788 -1.6260433272e-01 +7.5164506091e-02
3.788 -1.3026247515e-01 +2.4281407871e-01
3.788 -1.3949647566e-01 +1.8011293767e-01
3.788 -1.2841502471e-01 +2.5651676617e-01
3.788 -1.8804106035e-01 +2.5875976587e-01
3.788 -1.2464231716e-01 +2.3918384078e-01
3.788 -1.4793956421e-01 +2.6114596937e-01
3.788 -1.3527346828e-01 +2.6065148184e-01
3.788 -1.6110381596e-01 +2.5540566347e-01
3.788 -1.9353656553e-01 +2.1591668606e-01
3.788 -1.5098596086e-01 +2.6919226651e-01
3.788 -2.5047109121e-02 +1.5133038869e-01
3.788 +1.3961201735e-02 +1.3635682004e-01
3.788 +3.5554206170e-02 +1.4529148934e-01
3.788 -2.1318607714e-02 +2.3194956257e-01
3.788 +2.3035448248e-02 +1.8628111495e-01
3.788 -6.8655100636e-02 +2.2606320880e-01
3.788 -6.4993190843e-02 +1.9041244908e-01
3.788 -5.3576699625e-02 +1.6928858648e-01
3.788 -9.4157895346e-02 +1.7497274049e-01
3.788 -8.1346244508e-02 +1.9164653631e-01
3.788 -7.3254148695e-02 +1.5917551164e-01
3.788 -4.3472803032e-02 +1.5572557002e-01
3.788 -1.0040723983e-01 +1.6665026419e-01
3.788 -1.1269150191e-01 +7.2356082008e-02
3.788 -9.0534477265e-02 +1.2195519400e-01
3.788 -9.1306202327e-02 +1.0581436986e-01
3.788 -1.1293989708e-01 +8.8774496094e-02
3.788 -1.3507015044e-01 +9.1862556908e-02
3.788 -8.3004454111e-02 -9.4999746066e-03
3.788 -5.3223140481e-02 -4.2961440191e-02
3.788 -1.0256211559e-01 +6.4287576216e-02
3.788 -6.9504359275e-02 +9.9824634638e-02
3.788 -9.7857609720e-02 +1.4291607783e-01
3.788 -1.0919017239e-01 +1.9380704994e-01
3.788 -1.0752729850e-01 +1.8959147895e-01
3.788 -6.8923914639e-02 +1.7273481816e-01
3.788 -1.1310102294e-01 +2.0939456959e-01
3.788 -1.1266336526e-01 +1.9600978895e-01
3.788 -1.2888365023e-01 +2.9679269990e-01
3.788 -1.3737801616e-01 +2.8626782397e-01
3.788 -1.6842544689e-01 +3.0176952953e-01
3.788 -1.5849574344e-01 +2.9262148793e-01
3.788 -1.4197755742e-01 +3.2712433902e-01
3.788 -1.3774114880e-01 +3.0834574763e-01
3.788 -6.5879016704e-02 +2.7907388693e-01
3.788 -7.0701609662e-02 +3.1577674348e-01
3.788 -1.3375817528e-01 +3.5558312557e-01
3.788 -1.5220899900e-01 +2.8608585871e-01
3.788 -1.2745712126e-01 +2.7053044695e-01
3.788 -5.1142512981e-02 +2.3366482885e-01
3.788 -8.7483487628e-02 +2.6225987278e-01
3.788 -1.1684216590e-01 +2.6702056138e-01
3.788 -1.1939360663e-01 +2.1954157115e-01
3.788 -1.7245184414e-01 +2.3725976605e-01
3.788 -1.5363074465e-01 +2.8303864160e-01
3.788 -1.7015346328e-01 +2.9358268361e-01
3.788 -1.2094021159e-01 +2.6154838550e-01
3.788 -1.4790951960e-01 +2.6215869181e-01
3.788 -1.6753822582e-01 +2.5992571005e-01
3.788 -1.7478950538e-01 +2.8575714263e-01
3.788 -1.8531523645e-01 +2.0708727772e-01
3.788 -1.5584270853e-01 +1.6798760937e-01
3.788 -1.2922351361e-01 +1.5606644476e-01
3.788 -9.8528965445e-03 +1.4652568167e-01
3.788 +4.9756026280e-02 +8.4780844593e-03
3.788 +9.0037787461e-02 +1.7972854823e-02
3.788 +7.3738553695e-02 +1.8238003531e-03
3.788 -8.8966220719e-03 +7.7586994141e-02
3.788 -8.0396181170e-02 +1.1570348304e-01
3.788 +5.7383713322e-02 +1.0661512448e-01
3.788 +1.0764671585e-01 +1.4598877090e-01
3.788 +1.3048599772e-01 +9.2792159198e-02
3.788 +1.0966371682e-01 +1.4657585848e-01
3.788 +9.9350052458e-02 +1.2800630991e-01
3.788 +1.0754547887e-01 +4.7610969715e-02
3.788 +1.4857436336e-01 -2.3277024602e-02
3.788 +1.4700859647e-02 +6.0677476622e-03
3.788 +5.2902961825e-03 +1.5172100753e-02
3.788 +7.2434300004e-02 +1.1524091612e-01
3.788 +6.5226242161e-02 +1.0982500034e-01
3.788 +1.1451550711e-01 +7.5266636697e-02
3.788 +3.0917386370e-02 +7.1721224544e-02
3.788 -1.8030006780e-02 +1.0717157240e-01
3.788 +2.5267177782e-02 +3.2771482347e-02
3.788 -1.1294135058e-01 -9.6423982841e-03
3.788 -6.4992405905e-02 +3.0174491499e-03
3.788 -7.9300195614e-02 -4.0334289361e-03
3.788 -1.8902629671e-02 +9.6278660142e-02
3.788 -4.1600997238e-03 +6.1087365264e-02
3.788 +3.4109656396e-02 -1.8656683947e-02
3.788 -3.9819045697e-02 +5.7826628574e-02
3.788 -7.4135952552e-03 +5.6003939274e-02
3.788 +1.6527889105e-02 +1.0145853567e-01
3.788 -2.0809299616e-02 +7.5602138184e-02
3.788 -6.6535385185e-03 +1.8171458237e-03
3.788 -1.9924759655e-02 -3.7008104956e-02
3.788 +9.0623723649e-02 +2.9690741545e-02
3.788 +1.1048915421e-01 +5.4008481203e-02
3.788 +4.8569036048e-02 +1.1957829547e-02
3.788 +7.6978480004e-02 +9.9240690951e-02
3.788 +7.3560246399e-02 +8.0081407215e-02
3.788 +3.0672484815e-02 +4.7066746558e-02
3.788 -1.9359948924e-02 +6.1134429711e-02
3.788 -1.4148889086e-03 +5.4523907655e-02
3.788 -2.9403911921e-02 +4.3639090264e-02
3.788 -2.6670047621e-02 +7.1554264732e-03
3.788 -2.8394972157e-02 -3.4042286334e-02
3.788 -8.8051765018e-02 +6.5474840231e-02
3.788 -9.0004967794e-02 +1.3975887547e-02
3.788 -2.7553813680e-02 +3.4690853807e-02
3.788 -1.0677834071e-02 -3.6303977915e-02
3.788 +1.6466157053e-02 +4.3840654287e-02
3.788 -7.9518239679e-02 +3.6674196974e-02
3.788 -2.5756919234e-02 +7.7554517912e-02
3.788 -4.6925202293e-02 +7.1188528024e-02
3.788 -7.8269106937e-02 +9.1739647714e-02
3.788 -6.5498201780e-02 -1.4929154010e-02
3.788 -1.4780093860e-01 +3.3797841123e-02
3.788 -1.3301165069e-01 -4.8108900899e-02
3.788 -3.1852411130e-02 -1.0402154218e-02
3.788 -2.2913173584e-02 +4.4957331275e-02
3.788 -2.8351023912e-02 +1.9062569159e-02
3.788 -3.2028942680e-02 -1.9580362388e-02
3.788 -5.7621307380e-02 -3.1160947187e-02
3.788 -4.6513479460e-02 +2.2525833350e-02
3.788 -4.4143702253e-02 +3.1534913509e-02
3.788 -1.1569201546e-01 +8.1339950234e-02
3.788 -6.7103645706e-02 +2.2042818953e-02
3.788 -9.9393325845e-02 +1.3066588873e-01
3.788 -1.1177100629e-01 +8.2319385741e-02
3.788 -9.8852254768e-02 +1.1106717310e-01
3.788 -6.8083093069e-02 +9.5055882460e-02
3.788 -7.7984336650e-02 +1.3247729988e-01
3.788 +7.6459753291e-03 +1.8102367348e-01
3.788 -9.7707905343e-03 +8.0559114602e-02
3.788 -1.0611648438e-02 +9.2990016582e-02
3.788 -1.2361348182e-02 -4.7443014671e-03
3.788 -7.0718308285e-02 +1.1532403340e-01
3.788 +3.9820819202e-02 +1.6263272083e-01
3.788 +5.4342384235e-02 +1.0376760897e-01
3.788 -1.7048659571e-02 +1.7723501346e-01
3.788 -1.8623597271e-03 +1.2732395883e-01
3.788 -3.8904106043e-02 +1.1999439638e-01
3.788 +4.4717474248e-03 +4.4437115843e-02
3.788 -3.4012134240e-02 +3.3195444621e-02
3.788 -1.8719686554e-02 +1.9049271886e-02
3.788 +1.3845796380e-02 +3.4364260051e-02
3.788 +3.0015061366e-03 +4.8652574535e-02
3.788 -5.3389256937e-02 +1.3540993831e-01
3.788 -1.6484019429e-03 +1.4840914951e-01
3.788 -3.1565264258e-03 +1.8478415128e-01
3.788 -3.8069587827e-03 +1.2649493163e-01
3.788 +6.6481186795e-02 +1.7692825552e-01
3.788 +2.2472546610e-02 +1.1879441887e-01
3.788 -6.3347419509e-02 +1.9343491023e-01
3.788 -4.1352272353e-02 +2.1351188037e-01
3.788 +2.6196532781e-03 +1.2776456463e-01
3.788 +1.0045074187e-02 +1.7892698018e-01
3.788 +9.4044701078e-02 +7.2665566357e-02
3.788 +1.7490837763e-02 +1.0717934849e-01
3.788 -5.7830217712e-02 +7.9678097741e-02
3.788 -2.8172569387e-02 +1.0642989042e-01
3.788 -3.4019327535e-02 +1.6815392431e-01
3.788 +4.0287840578e-02 +1.2616969300e-01
3.788 -5.9212720612e-03 +4.3240141095e-02
3.788 +8.4337629951e-03 +4.0931107550e-02
3.788 -2.6592517062e-02 +4.4046744063e-02
3.788 -7.6793556147e-02 +6.4781036097e-02
3.788 +3.3527486039e-02 +3.8509709671e-02
3.788 +3.0380765990e-02 +3.2494088164e-02
3.788 +4.5185583770e-02 +5.3357268242e-02
3.788 +2.2326986384e-02 +2.8092599745e-02
3.788 +1.5271553504e-02 +3.8004054783e-02
3.788 +9.7309493849e-03 -4.7444227749e-02
3.788 +1.4957349737e-02 -5.2757907935e-02
3.788 -4.6078783358e-02 -5.6735305719e-02
3.788 -2.8897598973e-02 -1.0327780750e-01
3.788 -3.3000022372e-02 -4.6364829316e-02
3.788 -3.1390929234e-04 -3.8233105769e-02
3.788 +4.6027768864e-02 +3.6863906389e-03
3.788 +8.2122667506e-02 -5.6066869226e-02
3.788 -4.2330522656e-03 -8.1227995033e-02
3.788 -3.2135319018e-02 -4.8908268450e-02
3.788 -2.5705460020e-02 -3.9121945728e-02
3.788 -5.8928715222e-02 +1.7662536089e-02
3.788 -7.2111289052e-02 +4.2408111255e-02
3.788 -2.9562527840e-02 +4.3256506234e-02
3.788 +3.7300124873e-03 -2.7448981158e-02
3.788 -2.6612996559e-02 -7.2342484127e-03
3.788 -1.1831433062e-02 -8.0199187328e-03
3.788 +1.8960017313e-02 +1.2491693267e-02
3.788 -6.3045589958e-02 +4.2471253461e-02
3.788 -8.9358166381e-02 +3.1973596354e-02
3.788 -1.2971007302e-01 -4.1116482043e-04
3.788 -5.9435807034e-02 -3.4259863936e-02
3.788 -6.9959689375e-02 -4.9972616925e-02
3.788 -8.8891950086e-02 +4.6046107913e-02
3.788 -3.3205742945e-02 +7.6041904316e-02
3.788 -7.0384131082e-02 +1.2234077113e-01
3.788 -6.7675998903e-02 +7.4322548516e-02
3.788 -1.1155750067e-01 +1.0642457322e-01
3.788 -9.3506675492e-02 +1.1891677446e-01
3.788 -6.7419741536e-02 +1.5055629631e-01
3.788 -5.6594314231e-02 +1.8978560689e-01
3.788 -7.2779821797e-02 +1.1970728974e-01
3.788 -4.9702148642e-02 +1.1633827132e-01
3.788 -8.2861737626e-02 +1.0811453095e-01
3.788 -6.8578187704e-02 +7.9528533774e-02
3.788 -1.2659495239e-01 +9.6824500179e-02
3.788 -1.4167928956e-01 +1.0811353484e-01
3.788 -9.5290568898e-02 +9.2453111737e-02
3.788 -6.4273886171e-02 +1.2124093235e-01
3.788 -1.0645151027e-01 +1.3221381628e-01
3.788 -3.3409372024e-02 +7.1468534736e-02
3.788 -3.4270590592e-02 +5.3359870398e-02
3.788 -1.3301699607e-03 -4.2934989149e-02
3.788 +4.9884801106e-02 +4.6437441440e-02
3.788 +2.5805855305e-02 +4.3744339766e-02
3.788 +5.4269340832e-02 +5.0203401744e-02
3.788 +3.1930315567e-02 +5.9088798465e-02
3.788 +9.9067446437e-02 -1.4738388683e-02
3.788 -2.4860705121e-02 -1.3345688837e-02
3.788 +6.4840463536e-02 -9.1702680031e-02
3.788 +5.4255734823e-02 -5.1321942453e-02
3.788 +2.6515415056e-02 -5.1980371816e-02
3.788 -2.1318144442e-02 -1.2145477635e-01
3.788 +4.9497552061e-02 -6.9506900354e-02
3.788 +8.0829727303e-02 -3.1361824835e-02
3.788 +6.4699891524e-02 -4.6196944548e-02
3.788 +1.8891485846e-02 -7.9669014356e-02
3.788 -3.6511582598e-03 -2.0528599591e-02
3.788 -1.3417670521e-02 -5.9873975839e-02
3.788 -1.9193328027e-02 -5.0137883128e-02
3.788 +1.1879369758e-01 +6.9789918460e-02
3.788 +1.7091030128e-01 +6.9609128318e-02
3.788 +1.1580723631e-01 +8.6536799741e-02
3.788 +4.9815724449e-02 +5.0040564127e-02
3.788 +1.2637164076e-02 +1.0282807455e-01
3.788 -2.6765929476e-02 +6.7078479452e-02
3.788 -2.7260288036e-02 +7.7876065667e-02
3.788 +2.5374205952e-02 +7.4752029273e-02
3.788 +3.2072280847e-02 +7.6646462066e-02
3.788 +1.1552110102e-01 +8.7911348239e-02
3.788 +5.7872297927e-02 +6.7899337446e-02
3.788 +8.2257248610e-02 +9.7062726340e-02
3.788 +7.7228166318e-02 +3.2930448680e-02
3.788 +1.1887598608e-01 -6.6378051033e-03
3.788 +5.5179001331e-02 +4.0063590174e-02
3.788 +2.3822434459e-02 +5.8676049244e-02
3.788 -1.7277720234e-02 +3.4794649682e-02
3.788 +2.0684022274e-02 -1.2861989981e-03
3.788 +2.9776115330e-02 -8.1134267748e-04
3.788 +4.2558155673e-02 -4.1669679085e-03
3.788 +6.8713386783e-02 +1.2866204017e-02
3.788 +3.0046438549e-02 +2.2810788787e-02
3.788 -4.8639995244e-02 +3.4640182319e-02
3.788 -6.8129518794e-02 +2.2884275554e-02
3.788 +1.4022277600e-02 +2.0298229263e-02
3.788 +6.0396728226e-02 +7.6515792679e-02
3.788 -2.9696563070e-03 +3.2392871436e-02
3.788 -3.2317873668e-02 +6.9360990646e-02
3.788 -2.1471291779e-02 +5.0446227205e-02
3.788 -3.6149967100e-02 +2.0969290868e-02
3.788 -2.4235213185e-02 +3.1496001667e-02
3.788 -2.8485237247e-02 +3.5635315613e-02
3.788 +2.1423896904e-02 +1.5579749181e-02
3.788 -1.4336225172e-02 +3.6097276425e-03
3.788 +3.0739622554e-02 -8.5219838928e-02
3.788 +1.0898142898e-02 -1.2629622343e-02
3.788 +2.8248512724e-02 +1.1843448643e-02
3.788 +1.2362987489e-02 +1.1984918246e-02
3.788 +4.5513512635e-02 +2.5608969066e-02
3.788 +2.8179698316e-02 +3.7464236827e-02
3.788 +5.0892467993e-02 +1.2072217038e-02
3.788 +1.2228033348e-01 +2.0325636251e-02
3.788 +1.6966752661e-01 -3.1129898224e-02
3.788 +1.8558805183e-01 -6.9789603368e-02
3.788 +1.5486387373e-01 -2.3953451851e-02
3.788 +2.3292955281e-01 +1.5789192551e-02
3.788 +2.2605950406e-01 +6.0009958549e-02
3.788 +2.5262751332e-01 +9.9153830628e-02
3.788 +2.6219662696e-01 +1.3050001862e-01
3.788 +2.7550070208e-01 +7.1723820070e-02
3.788 +2.7188399903e-01 +4.2287395554e-02
3.788 +1.7133778308e-01 +6.2667433098e-02
3.788 +2.2071642901e-01 +5.3863282271e-02
3.788 +2.0870064250e-01 +5.2814766150e-02
3.788 +2.6519914017e-01 +4.0519674711e-02
3.788 +3.6714951541e-01 +9.7697972242e-03
3.788 +3.6435823004e-01 +2.9749063482e-02
3.788 +3.5640273812e-01 +2.7949146797e-03
3.788 +3.0633312715e-01 +2.7221290276e-02
3.788 +2.5260121262e-01 +2.4843315761e-02
3.788 +3.0077964467e-01 +4.4296598482e-02
3.788 +3.5325537970e-01 +4.3906100394e-02
3.788 +2.9775911187e-01 +5.9452983203e-02
3.788 +2.7249873969e-01 -5.2036627767e-03
3.788 +2.0153274084e-01 -7.2432796426e-02
3.788 +1.5837383580e-01 +3.3228623559e-02
3.788 +1.5206632338e-01 -7.2547211885e-03
3.788 +1.3805007853e-01 -4.0383981726e-02
3.788 +1.5632354079e-01 -2.8464893063e-02
3.788 +1.3269246630e-01 +9.7474954291e-03
3.788 +1.3701691387e-01 +3.4357767154e-03
3.788 +6.9845866780e-02 -5.2152309704e-02
3.788 +1.2711975639e-01 -4.3312085593e-02
3.788 +7.1443006146e-02 -2.4184125016e-02
3.788 +6.3316583350e-02 +2.5295163462e-02
3.788 +9.1104868317e-02 -4.2160129233e-02
3.788 +9.8501365227e-02 +3.9466814506e-02
3.788 +1.2598144198e-01 -4.2737760245e-03
3.788 +1.3106408161e-01 -1.6631608990e-02
3.788 +1.3315937897e-01 +7.2111550073e-02
3.788 +1.0917854574e-01 +6.9994546895e-02
3.788 +5.4713872501e-02 +2.7560372353e-02
3.788 +7.7909204544e-02 -3.9085761981e-02
3.788 +1.3784458894e-01 -3.0481810661e-02
3.788 +8.1343528837e-02 -6.1434154509e-03
3.788 +3.8691195820e-02 -2.3371859217e-02
3.788 +7.3877066774e-02 +2.6306083328e-05
3.788 +1.6427868232e-01 -3.8506728555e-02
3.788 +1.1388567173e-01 +2.8319046872e-02
3.788 +7.7268517238e-02 +1.6145381078e-02
3.788 +4.7009056664e-02 -2.7786766496e-02
3.788 +1.0810242474e-02 -2.9225524767e-02
3.788 +4.5501545347e-02 -5.1605677193e-02
3.788 +8.9221583676e-03 -5.6079888271e-02
3.788 +6.7580071737e-02 -3.8467504449e-02
3.788 +1.8390901222e-01 -2.2891957807e-02
3.788 +1.5085122822e-01 -6.2301318390e-02
3.788 +1.1897801409e-01 -9.4902934805e-02
3.788 -4.3897140686e-03 -8.2571997276e-02
3.788 +4.1502566414e-02 -6.0144177961e-02
3.788 +6.7955700100e-02 -8.4825765449e-02
3.788 +7.7863186200e-02 -3.6988836448e-02
3.788 +2.2496480724e-03 +1.4127500801e-02
3.788 +3.2772646924e-02 -6.0817282379e-02
3.788 -9.8741888528e-02 -4.6795566868e-02
3.788 -8.0362037083e-02 -7.8796552443e-03
3.788 -8.3863880852e-02 +2.9007028348e-02
3.788 -1.0847982160e-01 +3.6058338130e-02
3.788 -6.5977100494e-02 +8.3847523125e-02
3.788 -4.4256671761e-02 +8.0012361193e-02
3.788 -5.8022228292e-02 +6.4887174571e-02
3.788 -6.1023231335e-02 +3.0414328118e-02
3.788 -1.3564984242e-02 +8.6319815487e-02
3.788 -3.2286082307e-02 -1.3767893050e-02
3.788 -1.9693621646e-02 +1.1430415753e-01
3.788 -6.9420496214e-02 +1.4831587464e-01
3.788 -9.1471740587e-02 +8.7622459390e-02
3.788 -7.4461132692e-02 +6.7255985399e-02
3.788 -8.1769949692e-02 +3.6578011692e-02
3.788 -1.8517365625e-01 +1.1645030867e-01
3.788 -1.8961646454e-01 +1.8790950817e-01
3.788 -1.5827171152e-01 +1.4871943934e-01
3.788 -1.3077486743e-01 +2.0163857069e-01
3.788 -1.5154794443e-01 +2.2679298972e-01
3.788 -5.5163597365e-02 +1.9046407506e-01
3.788 -2.5858971681e-02 +1.9074366305e-01
3.788 -4.2439158065e-02 +1.1052061768e-01
3.788 +6.4646651696e-02 +1.5517324025e-01
3.788 -8.1655215263e-02 +1.4889392778e-01
3.788 -7.0345228348e-02 +1.7730822845e-01
3.788 -1.1681245828e-01 +1.4218900009e-01
3.788 -1.1829959164e-01 +1.2125305688e-01
3.788 -6.8413229204e-02 +9.7870762818e-02
3.788 -1.1864511008e-01 +3.5336559233e-02
3.788 -4.4571388421e-02 +3.4505280800e-02
3.788 -5.4284941493e-02 +1.7259203985e-02
3.788 -3.9429552269e-02 -6.6647181685e-02
3.788 -3.3626308184e-02 -1.7806532533e-03
3.788 -8.6055821389e-02 -1.0383732475e-01
3.788 -1.1464304727e-01 -1.3014449839e-01
3.788 -1.9660196438e-01 -1.7264176196e-01
3.788 -1.2031622768e-01 -1.8866672819e-01
3.788 -1.3286159667e-01 -1.8294578293e-01
3.788 -1.5786601812e-01 -2.9923274112e-01
3.788 -1.4576312038e-01 -2.4637024728e-01
3.788 -1.1657515079e-01 -2.3554872621e-01
3.788 -1.3155233001e-01 -2.4910733481e-01
3.788 -2.2252981862e-01 -2.1392118212e-01
3.788 -1.7683100602e-01 -2.0858901000e-01
3.788 -1.8942225481e-01 -2.8653276675e-01
3.788 -1.6785712181e-01 -2.9072937044e-01
3.788 -1.8037116222e-01 -3.3222552597e-01
3.788 -1.5840594241e-01 -3.6235936117e-01
3.788 -2.0244975613e-01 -3.2718373930e-01
3.788 -1.6313838726e-01 -3.1214616576e-01
3.788 -1.0332732453e-01 -3.6845978193e-01
3.788 -1.1960740610e-01 -3.5104343996e-01
3.788 -9.3329832213e-02 -3.4963338298e-01
3.788 -1.1030531528e-01 -3.2537721549e-01
3.788 -1.5784621242e-01 -3.6547745409e-01
3.788 -1.9855553578e-01 -3.8666954291e-01
3.788 -1.7787373939e-01 -3.3506843184e-01
3.788 -1.9628116280e-01 -3.6739375155e-01
3.788 -2.6718657049e-01 -3.9258854386e-01
3.788 -2.2745975548e-01 -3.4186397526e-01
3.788 -2.8740542900e-01 -3.8502934270e-01
3.788 -2.7106685340e-01 -3.0205484552e-01
3.788 -2.4245686848e-01 -3.6833564697e-01
3.788 -2.3330273859e-01 -3.6336732690e-01
3.788 -2.4963257179e-01 -3.7721732534e-01
3.788 -2.6350158895e-01 -3.8333403010e-01
3.788 -2.0924286947e-01 -3.6155425334e-01
3.788 -1.8175008010e-01 -3.4300801330e-01
3.788 -2.1310582241e-01 -3.2879021700e-01
3.788 -2.3288773976e-01 -2.8732176718e-01
3.788 -2.0024333389e-01 -2.5750439082e-01
3.788 -2.3109302530e-01 -3.3054479616e-01
3.788 -2.0419690708e-01 -3.0759597905e-01
3.788 -2.2872175975e-01 -4.0231909330e-01
3.788 -2.2937012652e-01 -3.5658263655e-01
3.788 -2.0341997446e-01 -3.3104185769e-01
3.788 -2.0662561878e-01 -3.6962947715e-01
3.788 -2.2375927267e-01 -4.5308518971e-01
3.788 -2.1352713441e-01 -4.0472204878e-01
3.788 -2.4068647515e-01 -3.8409197740e-01
3.788 -1.5509600636e-01 -3.7692628001e-01
3.788 -2.2086610675e-01 -3.8163719625e-01
3.788 -2.0953974522e-01 -4.1490793873e-01
3.788 -2.5419209949e-01 -4.4822819965e-01
3.788 -2.4541744957e-01 -4.4473272340e-01
3.788 -2.6346661331e-01 -3.7635850707e-01
3.788 -2.3106235537e-01 -3.8545883068e-01
3.788 -1.6217721270e-01 -2.9399850379e-01
3.788 -1.8108570574e-01 -2.2968724003e-01
3.788 -1.3219442439e-01 -2.1171083198e-01
3.788 -9.3000967906e-02 -2.5603699223e-01
3.788 -8.4067476753e-02 -2.3808270287e-01
3.788 -1.4605174105e-01 -3.5639515702e-01
3.788 -1.6919059810e-01 -3.4317579206e-01
3.788 -1.8092572099e-01 -3.4181294778e-01
3.788 -1.1281911702e-01 -2.4473504569e-01
3.788 -1.6802395973e-01 -2.9675558190e-01
3.788 -1.6742672625e-01 -2.4554306021e-01
3.788 -2.2674423909e-01 -2.6427695651e-01
3.788 -1.9695254459e-01 -3.4654606082e-01
3.788 -1.6006306938e-01 -3.4266739757e-01
3.788 -2.1559900524e-01 -3.8254660111e-01
3.788 -2.3167337820e-01 -3.6776812867e-01
3.788 -2.4622860142e-01 -4.9178355900e-01
3.788 -2.6126140676e-01 -5.1791570935e-01
3.788 -2.4455722832e-01 -4.3445792836e-01
3.788 -2.3057277680e-01 -4.5754117608e-01
3.788 -2.5495061334e-01 -3.9745974774e-01
3.788 -1.9354191283e-01 -3.9337188811e-01
3.788 -2.4223008455e-01 -3.7129213979e-01
3.788 -2.3044181364e-01 -4.5425110995e-01
3.788 -2.4162051078e-01 -3.4291141479e-01
3.788 -2.3812021368e-01 -3.1614555692e-01
3.788 -1.7237009771e-01 -3.5869886219e-01
3.788 -2.4315815103e-01 -3.8019995158e-01
3.788 -2.1626841334e-01 -3.0987179613e-01
3.788 -1.8641347549e-01 -3.4130563988e-01
3.788 -1.7316706797e-01 -3.2375697904e-01
3.788 -1.4281845567e-01 -3.0931253442e-01
3.788 -1.1008581788e-01 -2.9290592771e-01
3.788 -1.5731261514e-01 -3.2327184630e-01
3.788 -1.4285887467e-01 -3.0683615779e-01
3.788 -1.7149492137e-01 -3.2231478829e-01
3.788 -2.0697023200e-01 -2.7844382126e-01
3.788 -1.6133352926e-01 -2.3797600245e-01
3.788 -1.5633168324e-01 -2.1669065382e-01
3.788 -1.5511141023e-01 -1.8467182384e-01
3.788 -2.2541700116e-01 -1.8500539185e-01
3.788 -2.4324388141e-01 -1.7217225880e-01
3.788 -1.3777963144e-01 -1.7265156279e-01
3.788 -1.6388565689e-01 -1.1500619617e-01
3.788 -1.3089415935e-01 -1.3477843464e-01
3.788 -1.2825371010e-01 -4.2275272101e-02
3.788 -5.6553110346e-02 -8.5037879456e-02
3.788 -4.1075378349e-02 -8.8219363286e-02
3.788 -1.1311079520e-01 -1.1891225091e-01
3.788 -8.8493234164e-02 -1.7495731325e-01
3.788 +1.7638998648e-02 -1.6842066663e-01
3.788 +1.0675035060e-02 -1.2350422284e-01
3.788 -1.0249475549e-02 -1.7918664420e-01
3.788 -1.7167254189e-02 -1.7036951419e-01
3.788 -1.1605594512e-01 -1.3939421492e-01
3.788 -3.0028868512e-02 -5.9774008999e-02
3.788 -1.9958408987e-02 -3.8797060392e-02
3.788 -2.4065535703e-02 -7.5224267338e-02
3.788 +9.2101886748e-03 -8.6420632856e-02
3.788 +5.0269137941e-02 -4.9990504680e-02
3.788 +7.5527774339e-02 -6.3430139861e-02
3.788 +5.2825007926e-02 -1.1967777750e-01
3.788 +8.3831125963e-02 -1.0760678119e-01
3.788 +9.9743268176e-02 +2.7697375207e-02
3.788 +4.9846624335e-02 +9.6465645493e-03
3.788 +5.9275086997e-02 +1.8700796180e-02
3.788 +6.6084504091e-02 -3.7809279451e-02
3.788 +8.1264603791e-02 -3.1893421561e-02
3.788 +7.6068009282e-02 -3.1378563492e-02
3.788 +9.8022250867e-02 -2.1590830381e-02
3.788 +1.0457129422e-01 -3.4829948820e-02
3.788 +8.7858184534e-02 -2.1319185566e-03
3.788 +8.8272510370e-02 -2.5418097061e-02
3.788 +1.0472011269e-01 -1.5265398874e-02
3.788 +1.5135482887e-01 +2.3623652645e-02
3.788 +1.5751751638e-01 +6.2177787179e-02
3.788 +1.1932175534e-01 +4.2917683315e-02
3.788 +6.3509661882e-02 +1.9780451847e-02
3.788 +3.1488001277e-02 -8.0353867735e-02
3.788 +4.0635206779e-02 -5.3501809489e-03
3.788 +9.6597093197e-03 -2.9621886074e-02
3.788 +1.5417942454e-02 -1.8333434728e-03
3.788 +1.0313709351e-02 -5.2497548783e-02
3.788 -3.0824576978e-02 -1.3578083999e-01
3.788 -8.9965181121e-02 -2.0894644479e-01
3.788 -9.8228846604e-02 -1.6049552104e-01
3.788 -1.3351589997e-01 -1.9778488795e-01
3.788 -6.1026022794e-02 -1.5983466535e-01
3.788 -7.1543338954e-03 -1.0827263865e-01
3.788 -6.5011945954e-02 -7.7730729526e-02
3.788 -5.1400916558e-02 -1.5316182038e-01
3.788 -1.3215993927e-02 -1.6465063912e-01
3.788 +2.7053643116e-03 -1.5095194835e-01
3.788 -3.5794463434e-02 -1.1721841630e-01
3.788 +1.5310282563e-02 -5.9641013991e-02
3.788 -7.1826436633e-03 -7.6384349750e-02
3.788 +4.3352928436e-02 -1.3254178888e-01
3.788 +6.2898304401e-02 -1.3193529051e-01
3.788 +8.0418764701e-02 -1.3666671869e-01
3.788 +8.5840562071e-02 -6.4019880150e-02
3.788 +1.1806016331e-01 -1.1772130147e-02
3.788 +7.9162096113e-02 -7.8741114681e-02
3.788 +5.5653782033e-02 -7.0597116241e-02
3.788 +3.5405116751e-02 -8.5471765096e-02
3.788 +5.2159699538e-02 -5.8083846325e-02
3.788 +1.7439808031e-02 -1.1717717875e-01
3.788 -1.9994065175e-02 -1.5679249984e-01
3.788 -5.7690205077e-02 -8.4474233647e-02
3.788 +1.7470900321e-02 -4.2927589564e-02
3.788 +1.2108770611e-02 -2.8958782452e-02
3.788 +3.3968479293e-02 -6.4900707531e-02
3.788 +1.0858052196e-01 -5.4768736076e-02
3.788 +5.5673166252e-02 -5.1459732504e-03
3.788 +5.3143320485e-02 -6.7040665899e-03
3.788 +9.5448673455e-02 +4.4414095140e-02
3.788 +4.2516340968e-02 +4.4877685061e-02
3.788 +4.8665022218e-02 +4.7679912368e-02
3.788 -2.6119205089e-02 +1.0848257323e-01
3.788 +3.0333721106e-02 +9.9350273126e-02
3.788 -8.0788441350e-02 +3.0931653243e-02
3.788 -2.3758977595e-02 +9.0059850199e-02
3.788 -1.9392054471e-02 +1.1902092104e-01
3.788 -7.1582183899e-02 +1.6863284608e-02
3.788 -7.4886586280e-02 +4.6754434323e-02
3.788 -6.7852739033e-02 +1.4933750172e-01
3.788 -1.0807347489e-01 +1.6690086277e-01
3.788 -7.8325726922e-02 +1.6547252574e-01
3.788 -7.1531910021e-02 +1.7696157520e-01
3.788 -4.2898556165e-02 +1.2750467164e-01
3.788 -1.2574252735e-01 +1.8351132856e-01
3.788 -7.9085157641e-02 +1.7765905992e-01
3.788 -1.4570381985e-01 +1.3636219238e-01
3.788 -5.9709977813e-04 +8.8937247139e-02
3.788 -2.6211551878e-02 +8.4338169080e-02
3.788 -2.5167340547e-02 +8.2783467984e-02
3.788 -8.2940750519e-02 +6.6336691412e-02
3.788 -6.6265993728e-02 +6.7822130679e-02
3.788 -2.8606217811e-02 +1.2743559330e-01
3.788 +9.9520461654e-03 +7.5730253008e-02
3.788 +7.8173495217e-03 +9.4192323863e-02
3.788 -1.1629567144e-02 +1.0113167497e-01
3.788 -2.5673208962e-02 +6.0313369418e-02
3.788 -3.2423735742e-02 -2.3173727182e-02
3.788 +1.3635207369e-02 +5.1861228936e-02
3.788 -6.0450992993e-02 +6.1043422920e-02
3.788 -3.9443885422e-02 +1.2151644417e-01
3.788 -7.7150732460e-02 +1.4050288119e-01
3.788 -6.9629857020e-02 +6.8821296952e-02
3.788 -8.7260506768e-02 +4.3082074563e-02
3.788 -9.4435439065e-02 +9.3203360314e-02
3.788 -7.1395391575e-02 +1.1061036082e-01
3.788 -7.7314321759e-02 +1.3956581225e-01
3.788 -4.4441573224e-02 +1.4751418673e-01
3.788 -7.5433507543e-02 +1.0691071504e-01
3.788 -3.3755148319e-02 -5.1727797090e-03
3.788 +2.5334480024e-03 -2.9472720436e-02
3.788 -6.9765780718e-03 +1.9671076003e-02
3.788 -3.2223461867e-02 +3.3259989658e-02
3.788 -4.8661638141e-02 +4.3943469736e-02
3.788 -2.3717354542e-02 +3.3775686074e-02
3.788 -1.1373359095e-01 +4.9416070404e-02
3.788 -8.4997332915e-02 +1.0155874878e-01
3.788 -4.3502744459e-02 +1.2303087113e-01
3.788 -9.1376211553e-02 +1.1795608047e-01
3.788 -9.6567639098e-02 +8.9956485915e-02
3.788 -1.0496026451e-01 +1.0063189379e-01
3.788 -8.5028438564e-02 +1.0389901711e-01
3.788 -6.3527027460e-02 +1.4190308560e-01
3.788 -6.3565254811e-02 +1.5439310085e-01
3.788 -3.9056503538e-03 +1.0382043127e-01
3.788 -6.6004587435e-02 +5.5825942403e-02
3.788 -4.5877912404e-02 +1.3039118954e-01
3.788 +2.7849043852e-02 +6.9787214490e-02
3.788 -2.0159548822e-03 +4.7899108044e-02
3.788 +5.2272461064e-02 +5.0771685319e-02
3.788 +7.0952305670e-02 +2.4215253679e-02
3.788 +1.4685983377e-01 +3.0654355851e-03
3.788 +1.0812913246e-01 +7.3293573088e-02
3.788 +1.1612360286e-01 +7.5360956193e-03
3.788 +1.1456699973e-01 +3.8751074238e-02
3.788 +3.1294583093e-02 +5.4396335324e-02
3.788 +2.9832283210e-02 -1.0044797641e-02
3.788 +4.4160529061e-02 -7.2971061628e-02
3.788 +9.7269431885e-02 -6.3145818337e-02
3.788 +5.5949148139e-02 -6.6874488175e-02
3.788 +5.6270926991e-02 -3.9066553017e-02
3.788 +6.1141700636e-02 -3.3638832541e-02
3.788 +1.2580214532e-01 -4.7508863876e-02
3.788 +7.9287526605e-03 -1.2185528611e-01
3.788 +4.4764540385e-02 -7.5578623060e-02
3.788 +3.3609763906e-02 -1.0004256692e-01
3.788 -2.3562098560e-02 -1.2173977120e-01
3.788 -2.5986573071e-02 -7.1793609745e-02
3.788 +1.0321020460e-02 -6.3538011050e-02
3.788 +5.2476803005e-02 -9.7597440903e-02
3.788 +1.1372159098e-02 -1.7322536534e-02
3.788 +1.7490340408e-02 -5.3159154269e-02
3.788 +1.1028584654e-01 -1.4612893284e-02
3.788 +1.3532408591e-01 +2.2945967758e-02
3.788 +3.3756285135e-02 -8.8713656846e-03
3.788 +1.7163718678e-02 +2.1306721880e-02
3.788 -2.4469089421e-02 +4.8999199048e-02
3.788 -3.9170636191e-02 +2.2257625344e-02
3.788 -8.1693303273e-03 +3.3411177450e-02
3.788 -1.9887111577e-02 +7.3167912861e-02
3.788 -8.1155279286e-02 +6.8585907586e-02
3.788 -6.1306946417e-02 +6.2821991271e-02
3.788 -1.3563617143e-01 +1.6850621918e-02
3.788 -8.1330036766e-02 +2.7001067697e-02
3.788 -1.1498874995e-01 +4.7248740045e-02
3.788 -1.1304661915e-01 -5.0003500801e-03
3.788 -7.1720618523e-02 -3.3324454108e-02
3.788 -3.2809526746e-02 +1.9074942356e-02
3.788 -6.8464377045e-02 -3.3366558418e-02
3.788 -1.2910595964e-01 -4.4466607055e-02
3.788 -2.7690812748e-02 -3.8913130592e-02
3.788 -6.9996506516e-02 -9.3836931555e-02
3.788 -1.2792438270e-02 -1.2687506156e-01
3.788 +7.2368210522e-04 -8.7943421428e-02
3.788 +6.4991435587e-02 -5.4407143603e-02
3.788 +9.7328999656e-02 -6.1132934946e-02
3.788 +2.2902244474e-02 +1.9065985140e-02
3.788 -4.4671095270e-03 -1.9175869658e-02
3.788 -4.6626905797e-02 -2.8602338322e-02
3.788 -2.3277841793e-02 -3.1607418338e-02
3.788 -3.2706913516e-03 -3.5004756057e-02
3.788 +1.4280550867e-02 -8.9221048520e-02
3.788 +6.8794640997e-02 -8.5804428031e-02
3.788 +2.2234931263e-02 +4.1948644330e-03
3.788 +6.1351075630e-02 -5.2677200572e-02
3.788 +1.1097632505e-03 -1.6103442883e-02
3.788 -6.6099056422e-02 -1.4107384541e-02
3.788 -7.7938592453e-02 -6.0351179553e-02
3.788 -8.9245769958e-02 -4.8704556743e-02
3.788 -9.3767254578e-02 +6.5407209622e-02
3.788 -9.8411480578e-02 +3.0961761826e-02
3.788 -7.3801368124e-02 +2.2277272124e-02
3.788 -8.7519867801e-02 +2.9114988010e-02
3.788 -2.1135885646e-02 +1.5985136090e-02
3.788 +8.7772376746e-03 +6.1769777094e-02
3.788 -5.4704032227e-02 -2.4359266459e-02
3.788 -3.7965245619e-02 -5.4300824816e-02
3.788 -7.9427204213e-02 -4.9812468359e-02
3.788 -4.5753604124e-02 -5.6650005680e-02
3.788 -3.8333158694e-02 -4.4594188610e-02
3.788 -6.7361783347e-02 -2.8738363353e-02
3.788 +2.1358444656e-02 -5.8107220421e-02
3.788 +5.4652350404e-02 -6.4894772758e-02
3.788 +1.6897098280e-02 -1.1678874356e-01
3.788 -4.5016759592e-02 -3.3734417167e-02
3.788 -1.1799326147e-02 +4.6626706476e-02
3.788 +5.3355276305e-04 +2.5634752170e-02
3.788 -3.1370740624e-02 +4.4909849657e-02
3.788 -6.2714352577e-02 +5.2622162699e-02
3.788 -1.3444495017e-01 +3.5250949754e-02
3.788 -8.1183341274e-02 +4.5012693488e-02
3.788 -1.0761809965e-01 +4.6121891788e-02
3.788 -1.0349668609e-01 +7.5063898323e-02
3.788 -1.2114628170e-01 +1.7612241393e-01
3.788 -1.0207144574e-01 +1.6295992735e-01
3.788 -3.8084716843e-02 +1.5070354283e-01
3.788 -4.5618084790e-02 +1.6994671361e-01
3.788 -8.4520586277e-02 +1.8177187524e-01
3.788 -9.0878767484e-02 +1.9041573894e-01
3.788 -1.0973492301e-01 +1.3896909942e-01
3.788 -1.3919432134e-01 +1.7988764406e-01
3.788 -1.2454842540e-01 +1.5906242103e-01
3.788 -7.6873289271e-02 +1.8960652810e-01
3.788 -1.2488206177e-01 +1.8958034561e-01
3.788 -1.2000322868e-01 +1.7583660045e-01
3.788 -1.1796230733e-01 +2.1965705082e-01
3.788 -1.4252063608e-01 +2.6345175252e-01
3.788 -9.9929283913e-02 +1.6936086443e-01
3.788 -5.4920222545e-02 +1.1314864812e-01
3.788 -1.5848959132e-02 +1.2528389618e-01
3.788 +1.3611512732e-02 +1.2303652984e-01
3.788 -2.0522062852e-02 +6.1151166815e-02
3.788 -5.3669706959e-02 -3.9264354980e-02
3.788 -4.2876354002e-02 -2.8703359401e-02
3.788 +2.3396103869e-02 +3.5302857405e-03
3.788 +6.9494171606e-02 -6.2868180896e-02
3.788 +7.8581935536e-02 -3.7313026687e-02
3.788 +3.6499546157e-02 -6.2266861740e-02
3.788 +3.2336384274e-02 -6.9247843885e-02
3.788 +8.0413907929e-02 -6.2122908692e-02
3.788 -1.5396216722e-02 -1.8283307758e-02
3.788 +4.4617572257e-04 -2.1307562607e-02
3.788 -1.3158803582e-02 -2.1342794302e-02
3.788 +1.2033870117e-02 -6.3434277378e-02
3.788 +4.0641514547e-02 -9.1524073246e-02
3.788 +3.4818555502e-02 -1.0131033673e-01
3.788 -7.8003360115e-02 -1.5649697972e-01
3.788 +1.7384417997e-03 -2.3619630544e-01
3.788 -4.5289457235e-02 -1.7814324467e-01
3.788 +4.1466819271e-03 -1.3958558662e-01
3.788 +2.8070643804e-02 -1.3720290457e-01
3.788 +6.1626955510e-02 -1.3240132794e-01
3.788 +1.1069741064e-01 -1.5217379281e-01
3.788 +4.3632095494e-02 -1.0165303476e-01
3.788 +4.9198602607e-02 -9.5685628953e-02
3.788 +6.1561870349e-02 -1.1499988290e-01
3.788 -2.4977847042e-03 -9.5276408297e-02
3.788 +4.5071596596e-02 -9.3650761662e-02
3.788 +7.9345037399e-02 -4.1817331213e-02
3.788 +5.7353222085e-02 -4.9536438222e-02
3.788 +1.2007816791e-01 -1.5202546655e-02
3.788 +1.1875267656e-01 -1.8624198638e-02
3.788 +1.6877993514e-02 +2.9173676444e-02
3.788 +8.9833102101e-02 -7.9109679136e-03
3.788 +7.9534520864e-02 -1.0460835692e-01
3.788 +1.1811025119e-01 -8.0832302886e-02
3.788 +5.9509316548e-02 -4.6548575397e-02
3.788 +1.0119424926e-01 -4.3933555507e-02
3.788 +7.8585773394e-03 +4.6018668409e-03
3.788 +9.3317471728e-03 +1.7950555859e-02
3.788 -2.0040600958e-02 -3.8970680397e-02
3.788 -2.8539095315e-02 +9.0300844633e-02
3.788 -6.8215775300e-03 +4.1377826609e-02
3.788 -5.0472011633e-02 +2.5960669291e-02
3.788 -4.7366983638e-02 +2.4280815369e-03
3.788 -2.5262257872e-02 -4.7730821528e-02
3.788 -2.7133379484e-02 +5.4352097603e-02
3.788 +4.1178036479e-02 +1.9491033564e-02
3.788 +1.8140503849e-02 +1.0015703697e-01
3.788 +1.1206653944e-02 +7.5387298798e-02
3.788 +5.6399543859e-02 +5.5506691077e-02
3.788 +5.3139578846e-02 +4.3210287412e-02
3.788 -3.8124039747e-06 +6.6798906899e-02
3.788 +4.6726809431e-02 -3.9712349957e-02
3.788 -1.4473054753e-03 -7.6872332802e-03
3.788 +1.9943850154e-02 -3.2281076229e-02
3.788 -6.6799801945e-02 -1.5819292648e-03
3.788 -3.2194467641e-02 -5.8678513973e-02
3.788 -2.5873053396e-02 -1.4685057004e-01
3.788 +2.8109142374e-02 -1.3978862571e-01
3.788 +3.6393374379e-02 -8.8507617513e-02
3.788 +1.5157491359e-01 -4.8916307516e-02
3.788 +1.2918306556e-01 -3.0319464790e-02
3.788 +1.8205374562e-01 -8.3466584718e-02
3.788 +8.5376570101e-02 -1.0581018643e-02
3.788 +7.2630390772e-02 +2.1601700686e-02
3.788 +5.6131100804e-02 +1.8645511585e-02
3.788 +5.9325569198e-02 -9.6709883778e-03
3.788 +1.1622610878e-01 -2.1713996867e-02
3.788 +9.6198478566e-02 -3.2537961782e-02
3.788 +9.1131836550e-02 -4.8550847100e-02
3.788 +4.2405563343e-02 -8.9634148385e-02
3.788 +9.2353122262e-02 -5.9031861364e-02
3.788 +6.5512062203e-02 -7.4663637401e-02
3.788 +3.0420738045e-02 -2.1272300688e-02
3.788 -1.7072920071e-02 -1.0540094836e-01
3.788 +1.2884500613e-02 -1.0789372058e-01
3.788 +7.5977327028e-02 -6.7591494473e-02
3.788 +1.2052519664e-02 -2.6881877252e-02
3.788 +4.3160540179e-02 +2.0755843802e-03
3.788 -3.1700602629e-02 -2.6464732900e-02
3.788 -7.2584187928e-02 +6.5854702780e-03
3.788 -9.1806350270e-02 -4.4887586728e-04
3.788 -9.9511458841e-02 +9.6563958941e-03
3.788 -6.0409734798e-02 -4.8419152331e-02
3.788 -1.5460947991e-01 -6.9209285474e-02
3.788 -1.1166190433e-01 -5.0958418627e-02
3.788 -9.7063158806e-02 +1.0214264418e-02
3.788 -6.3479530187e-02 -8.6683057626e-02
3.788 +4.0288527230e-03 -9.6444886899e-02
3.788 -5.0049725468e-02 -1.1463358962e-01
3.788 +7.6033027462e-03 -5.2426011706e-02
3.788 +8.0763128970e-02 -3.1956597386e-03
3.788 +1.2976503162e-02 +1.3483793169e-02
3.788 +3.5362695735e-03 +1.7927255946e-02
3.788 -2.6298706027e-03 -5.6793902551e-02
3.788 +4.7219176704e-03 -4.3235948143e-02
3.788 -4.7511861018e-02 -5.0535658911e-02
3.788 +3.3644131549e-02 -1.2504549219e-02
3.788 +1.9970348967e-04 +3.5758576883e-02
3.788 +4.9653116702e-02 +2.8643380593e-02
3.788 +1.0479928979e-02 +9.6387165404e-03
3.788 +3.3846009218e-02 -6.7857173793e-02
3.788 +3.6753753364e-02 -2.1052434649e-02
3.788 +7.0209009169e-02 -1.4635208960e-02
3.788 +5.0578565679e-02 +1.6264358021e-02
3.788 +5.4177996074e-02 +4.9756138118e-02
3.788 +4.5310968714e-02 -4.4700226201e-02
3.788 +1.4554581471e-02 -3.6023746058e-02
3.788 -8.9706985955e-03 +8.3509159840e-03
3.788 +7.5028858212e-02 +1.0724497043e-02
3.788 +3.8588032821e-02 +6.7486486483e-02
3.788 -6.2551582321e-02 +7.8200205074e-02
3.788 -6.4623612571e-02 +6.1935539609e-02
3.788 -3.0536597337e-03 +1.1009582114e-02
3.788 -4.4806083256e-02 -4.8381834126e-02
3.788 -2.3254127045e-03 +1.0882086326e-02
3.788 +6.9994914656e-03 +2.0356086512e-02
3.788 -1.9648158330e-02 +8.8557197616e-02
3.788 +2.7334505412e-02 +4.2153143434e-02
3.788 +4.1728075470e-02 +1.0532502478e-01
3.788 +1.0604857896e-01 -2.4580188792e-02
3.788 +1.7703080894e-01 +8.8261091587e-02
3.788 +1.8010143174e-01 +8.9850361966e-02
3.788 +1.6333985571e-01 +2.0541269649e-02
3.788 +2.1674374221e-01 +9.1020264217e-02
3.788 +2.3262648992e-01 +1.4054702041e-02
3.788 +1.6684667037e-01 +2.6108402056e-02
3.788 +4.9437096637e-02 +1.1002611355e-01
3.788 +4.8562227603e-03 +1.8832542308e-01
3.788 +1.9919032452e-03 +1.3708741189e-01
3.788 +9.8548045680e-03 +6.4103837797e-02
3.788 +4.8230686048e-02 +1.2573322279e-01
3.788 +8.2668627401e-03 +1.5829577812e-01
3.788 -7.3105132242e-03 +1.0847195283e-01
3.788 -8.6039232247e-03 +1.4671787908e-01
3.788 +6.2584072383e-02 +9.2571347755e-02
3.788 +3.4970651813e-02 +5.5462769419e-02
3.788 +3.1795408629e-02 +7.1564976679e-03
3.788 -1.6398751724e-02 +7.2233034091e-02
3.788 +3.3967150153e-02 +7.2337329227e-02
3.788 +6.2079006047e-02 +9.0553233031e-02
3.788 +6.1622910130e-02 +5.3650658709e-02
3.788 +1.2459479180e-01 +4.1295974579e-02
3.788 +7.3204932699e-02 -1.3317887469e-02
3.788 +1.4355131517e-01 -7.2857069617e-03
3.788 +1.5320587996e-01 -1.1163792441e-02
3.788 +1.0540215063e-01 -1.3668590945e-02
3.788 +1.2037074082e-01 -2.6571774845e-02
3.788 +1.5130349225e-01 -8.1899425135e-02
3.788 +1.0772211948e-01 +5.4715145288e-02
3.788 +1.7387917800e-01 +6.9142909417e-02
3.788 +1.4972299913e-01 +3.5908971217e-02
3.788 +1.1346279996e-01 +5.0410809150e-02
3.788 +1.7586001178e-01 +2.7019730835e-02
3.788 +1.6344081589e-01 -2.0186426073e-02
3.788 +2.2292136363e-01 +2.7654961663e-02
3.788 +2.4522980743e-01 -6.0305965949e-03
3.788 +1.8141969648e-01 -1.0129099991e-02
3.788 +1.5712977148e-01 +1.9099188794e-03
3.788 +5.0348724350e-02 +5.6212694859e-02
3.788 +1.3787550122e-01 -1.3717530265e-02
3.788 +1.0107261861e-01 -9.1146132655e-02
3.788 +1.4764129956e-01 -2.7010155602e-03
3.788 +1.7630837712e-01 +6.4316310862e-02
3.788 +1.6757965571e-01 +4.8758224398e-02
3.788 +1.6329326732e-01 +4.6922961723e-02
3.788 +2.0921343947e-01 +1.6879291981e-02
3.788 +2.2794482898e-01 +4.8784775517e-02
3.788 +2.4689273824e-01 +3.3221977294e-02
3.788 +2.4886185235e-01 +4.2245252372e-02
3.788 +2.3342304585e-01 +8.6991466280e-02
3.788 +2.5702931228e-01 +2.3146824027e-02
3.788 +3.2724049201e-01 -2.9517791144e-02
3.788 +3.5030238286e-01 -7.3299543584e-02
3.788 +3.2147149051e-01 -8.1599377421e-02
3.788 +3.9139173252e-01 -3.2814475255e-02
3.788 +3.6994049462e-01 -3.0475062846e-02
3.788 +2.8021590454e-01 -3.7559658240e-02
3.788 +3.2471296311e-01 -5.2253468141e-02
3.788 +3.5400743293e-01 -4.2461268160e-02
3.788 +3.9773094615e-01 -3.8784896837e-02
3.788 +3.3820279887e-01 +9.5272520130e-03
3.788 +3.2521499490e-01 +2.6209236703e-02
3.788 +3.5297561660e-01 -3.6144213741e-03
3.788 +3.0770143723e-01 -4.1046217016e-03
3.788 +3.2438640963e-01 -3.1998308532e-03
3.788 +2.8759412432e-01 -3.7493121486e-03
3.788 +3.0586892190e-01 +4.3050218671e-02
3.788 +2.1202213734e-01 +2.5725679588e-02
3.788 +2.6529495725e-01 -1.8145445885e-02
3.788 +2.7866807143e-01 -1.2785580941e-02
3.788 +2.5688786329e-01 +8.1087208519e-03
3.788 +2.8121790251e-01 +7.0599578113e-02
3.788 +2.2402219859e-01 +2.2422625511e-03
3.788 +2.2340321471e-01 +6.3438432569e-02
3.788 +2.0668776797e-01 +9.8324841530e-02
3.788 +2.2667343271e-01 +5.1533747180e-02
3.788 +1.8014017617e-01 +9.7811913224e-03
3.788 +2.2197960091e-01 +2.6940209215e-02
3.788 +2.5199631832e-01 +2.1852566731e-02
3.788 +1.9635715694e-01 -5.9929312401e-03
3.788 +1.7866799128e-01 +1.0650316240e-02
3.788 +1.5997483130e-01 +3.1458248879e-02
3.788 +1.5077242437e-01 +4.6201037196e-02
3.788 +1.5932144786e-01 +4.8896578430e-02
3.788 +1.2509093949e-01 +7.6522948780e-03
3.788 +8.2597632618e-02 +6.9822840729e-02
3.788 +1.3406736626e-01 +1.9483982379e-02
3.788 +1.3710642523e-01 +4.0542109269e-02
3.788 +1.3336227897e-01 +4.4669429311e-02
3.788 +4.9079073363e-02 +6.1674542732e-02
3.788 +6.2643375803e-02 +7.1164765449e-02
3.788 +8.3789015965e-02 +8.7654873776e-02
3.788 -1.3907372669e-02 +1.1224463821e-01
3.788 -1.1091020780e-02 +6.0846096140e-02
3.788 -5.5986537986e-02 +3.7554078037e-02
3.788 +1.4257329367e-03 +8.3458852218e-02
3.788 +1.2473815858e-01 +9.5901823603e-02
3.788 +3.9079125239e-02 +1.1683310495e-01
3.788 +4.0171335842e-02 +1.3431755934e-01
3.788 +3.8977011378e-02 +1.2443221720e-01
3.788 -7.5522494199e-03 +1.2486142424e-01
3.788 +6.1210072455e-02 +1.8168677026e-01
3.788 +8.9872971765e-02 +1.3259552108e-01
3.788 +6.6988252540e-02 +1.5559392867e-01
3.788 +7.7750903586e-02 +1.1910767916e-01
3.788 +7.1315572111e-02 +4.4334688694e-02
3.788 +3.8401147219e-02 +1.1768362914e-01
3.788 +6.3347178080e-02 +1.2313411097e-01
3.788 +2.7770409597e-03 +5.3935773600e-02
3.788 -3.8793878485e-02 +3.2447631049e-02
3.788 -3.1322808692e-02 +6.9358112073e-02
3.788 +2.2458284591e-02 +8.2139884989e-02
3.788 +1.5340913747e-02 +1.0973760852e-01
3.788 -2.7582899160e-02 +1.4125016185e-01
3.788 -1.5655154159e-02 +1.1288045173e-01
3.788 -1.8375917160e-02 +1.1734125259e-01
3.788 -7.4078764733e-02 +1.4103487644e-01
3.788 -1.4137244302e-01 +1.4606107286e-01
3.788 -1.3524430511e-01 +5.5944531361e-02
3.788 -8.9770587078e-02 +1.8791869444e-02
3.788 -3.4107312279e-02 -7.0685738515e-03
3.788 -2.7290639457e-02 -2.2853175060e-03
3.788 -2.8649723595e-02 +4.4024660048e-02
3.788 +1.4034891340e-02 +2.3183229162e-02
3.788 -6.9792026273e-02 +7.7570819888e-02
3.788 -2.2668642552e-02 +4.5349876457e-02
3.788 +3.8365020640e-02 +3.0086949090e-02
3.788 +7.6589607866e-02 +6.4652114292e-02
3.788 +1.9512252971e-02 +9.8496643828e-02
3.788 +5.1560480685e-02 +7.2965530188e-02
3.788 -1.1819882508e-02 +2.1764792462e-02
3.788 -9.9531673413e-03 +7.5764687925e-02
3.788 -9.5110319030e-03 +5.3530405262e-02
3.788 -9.3398478502e-03 +9.7953074783e-03
3.788 -2.6338047581e-02 +5.1221797233e-02
3.788 +1.4178433453e-01 +4.5060551218e-02
3.788 +1.2616031272e-02 +1.0141908582e-01
3.788 +1.3793631063e-02 +4.4504784932e-02
3.788 +2.8722472827e-02 +6.7625968939e-02
3.788 -2.5814694412e-02 +7.6210316432e-02
3.788 -5.3424382993e-02 +6.2221990526e-02
3.788 +3.1293552000e-02 +2.3828458865e-02
3.788 -1.8011431256e-02 +2.4730499466e-02
3.788 +5.9578329941e-02 -4.1786172724e-03
3.788 +1.0244184781e-01 -2.4735855330e-02
3.788 +1.5343367293e-01 -7.6021470941e-03
3.788 +1.4828982580e-01 -1.6319819725e-02
3.788 +1.0488045050e-01 +1.3387504687e-02
3.788 +1.5737705448e-01 +2.9576023225e-02
3.788 +1.8528722432e-01 +9.0218288303e-02
3.788 +2.0324582384e-01 -1.0733336801e-02
3.788 +1.8574353882e-01 +5.5446998602e-02
3.788 +2.2707014442e-01 +2.5838696957e-02
3.788 +2.4617218603e-01 -1.1125570731e-02
3.788 +2.6931637556e-01 -1.2739517541e-02
3.788 +2.2976918477e-01 -4.4983488086e-02
3.788 +3.1863368258e-01 +9.9084587578e-03
3.788 +2.6316206580e-01 +4.9679743342e-03
3.788 +1.6130575383e-01 -2.0397771810e-02
3.788 +1.5763242599e-01 -4.2189743936e-03
3.788 +1.4791920802e-01 -5.7281958993e-02
3.788 +1.5461409770e-01 -1.1010511719e-01
3.788 +6.0731974929e-02 -6.8717621039e-02
3.788 +2.2681152200e-02 -6.4090180770e-02
3.788 +7.9372954774e-03 -3.4612703609e-02
3.788 -2.1775162259e-02 -8.8936133090e-02
3.788 -1.1035479521e-02 -6.0426930875e-02
3.788 -1.9578181700e-03 -3.0509647686e-02
3.788 +1.2975662573e-01 -5.8566221348e-03
3.788 +1.2075744123e-01 -1.9879962143e-02
3.788 +6.8033906348e-02 +1.7016015011e-02
3.788 +3.8908361395e-02 +2.1219399564e-02
3.788 +3.1901465318e-02 +3.1235610935e-02
3.788 -3.4302770406e-02 +2.2517031291e-02
3.788 -3.6223816966e-02 +7.6842958094e-02
3.788 -6.3479562857e-02 +1.0547658454e-01
3.788 -7.7167074704e-02 -1.3367860774e-03
3.788 -1.5674726002e-02 +4.8967807861e-02
3.788 +1.4203573166e-02 +8.0585512369e-02
3.788 +3.1856278107e-02 +1.1816154633e-01
3.788 +1.1471080605e-01 +9.6969064431e-02
3.788 +1.7815631460e-02 +9.1749288743e-02
3.788 +1.1545932424e-01 +1.8053292221e-02
3.788 +1.4821418917e-01 +4.1070050040e-02
3.788 +1.5014834928e-01 +5.6160376392e-02
3.788 +1.2140409305e-01 +6.9789559728e-02
3.788 +9.2183561054e-02 +3.7136779445e-02
3.788 +8.0329554803e-02 -3.6265403205e-03
3.788 +8.9472575065e-02 +4.7540701770e-02
3.788 +6.2228199898e-02 +4.2741024655e-02
3.788 +6.3760810269e-02 +3.6198020744e-02
3.788 +9.7938502310e-02 +8.6073561736e-02
3.788 +7.5717577638e-02 +5.6314819207e-02
3.788 +6.1319947727e-03 +8.5209930608e-02
3.788 +1.1609142506e-02 -2.2628379905e-02
3.788 +1.8809926668e-02 -3.0221068312e-02
3.788 +6.8834872509e-03 -7.2563423972e-02
3.788 +5.9873525242e-04 -1.3210122777e-02
3.788 +1.1645024551e-02 -2.8521501415e-02
3.788 +5.3444808036e-02 -6.2965597681e-02
3.788 +4.3328531167e-02 -6.5878948683e-02
3.788 +3.4074878992e-02 -8.7875136570e-02
3.788 +4.0425011054e-02 -1.0186539098e-01
3.788 +3.1946872848e-02 -1.2427639163e-01
3.788 +6.2528663438e-02 -8.8044921971e-02
3.788 +1.0492911713e-01 -8.3207356159e-02
3.788 +7.5820923277e-02 -2.4812074466e-01
3.788 -1.9950978934e-02 -2.3074380492e-01
3.788 -2.6742440502e-02 -1.8868607068e-01
3.788 -4.9401760800e-02 -9.2313722626e-02
3.788 -5.7057223452e-02 -1.6767306439e-01
3.788 -7.4163738292e-02 -1.7930633820e-01
3.788 -9.6957124653e-02 -1.8026885920e-01
3.788 -1.3538591431e-01 -2.9608935220e-01
3.788 -1.5855103473e-01 -3.0570531831e-01
3.788 -1.4404762572e-01 -2.7521881008e-01
3.788 -1.3374521732e-01 -2.7823815665e-01
3.788 -1.3355997294e-01 -2.2604068945e-01
3.788 -1.6362747859e-01 -2.7000329997e-01
3.788 -6.4777577494e-02 -2.1544733752e-01
3.788 -4.3378241608e-02 -1.9710465524e-01
3.788 -7.7992455556e-02 -1.6699201900e-01
3.788 -7.7718545518e-02 -1.9591928088e-01
3.788 -6.3115698806e-02 -1.3440539194e-01
3.788 -7.6451277141e-02 -1.1906037650e-01
3.788 -8.4469376283e-02 -1.8272263844e-01
3.788 -6.7824277943e-02 -1.2285257579e-01
3.788 -9.1229026407e-02 -1.7317770425e-01
3.788 -1.0614085039e-01 -1.5598499869e-01
3.788 -7.5320725837e-02 -1.3271322417e-01
3.788 -6.3995402418e-02 -1.1428796414e-01
3.788 -1.4218719107e-02 -1.3336723254e-01
3.788 -7.0132681217e-03 -1.2554953757e-01
3.788 +9.7896904410e-02 -7.5492496784e-02
3.788 +1.1055894778e-01 -1.1063569976e-01
3.788 +1.0678337891e-01 -1.2133225588e-01
3.788 +1.3427916070e-01 -1.2816178342e-01
3.788 +1.1001625620e-01 -8.5604286566e-02
3.788 +1.3102604650e-01 -8.8991935493e-02
3.788 +1.0225817396e-01 -6.0855245829e-02
3.788 +1.0840462200e-01 -4.6285956113e-02
3.788 +1.2724585907e-01 -5.9105575740e-02
3.788 +1.7205416843e-01 -4.1337555572e-02
3.788 +1.0426546585e-01 -2.1604363308e-02
3.788 +1.4409309629e-01 -1.0798253770e-01
3.788 +1.5158090013e-01 -9.8284041719e-02
3.788 +1.8409397644e-01 -3.1268388840e-02
3.788 +1.1711553457e-01 -1.1382001194e-01
3.788 +1.4926659976e-01 -8.9003887047e-02
3.788 +1.9980119283e-02 -5.7750899959e-02
3.788 +8.5166483660e-02 -1.1446859248e-01
3.788 +3.8235575625e-02 -5.3871814338e-02
3.788 +7.7252145209e-02 -1.1004973269e-02
3.788 +1.5684161491e-01 -6.5077689578e-03
3.788 +1.3631459464e-01 +4.3556785735e-02
3.788 +7.9423018177e-02 +3.6502584551e-02
3.788 +4.8928678693e-02 +4.8373797512e-02
3.788 +8.1259763368e-02 +5.1836880084e-02
3.788 +1.4139831641e-01 +3.4626606088e-02
3.788 +1.0606453919e-01 +3.0955308881e-02
3.788 +1.1836780886e-01 +3.7089152456e-02
3.788 +1.6746815793e-01 +7.8220850288e-02
3.788 +1.9386935389e-01 +1.0335241986e-02
3.788 +1.3778225890e-01 +4.1109752066e-02
3.788 +1.0634706775e-01 +8.1221528127e-02
3.788 +1.2166592182e-01 +1.3486038211e-01
3.788 +4.4269023979e-02 +1.0622576232e-01
3.788 +2.2268704101e-02 +2.0693626208e-01
3.788 +8.9977374939e-02 +1.4645153937e-01
3.788 +6.7162962326e-02 +1.5102155638e-01
3.788 +4.8023276029e-02 +6.8366652251e-02
3.788 -5.4938449193e-02 +5.7127680481e-02
3.788 +2.8468573004e-02 +1.0178577294e-01
3.788 +4.7333347071e-02 +5.5710113920e-02
3.788 +1.6514009403e-02 +8.4675721409e-02
3.788 +6.9299228682e-02 +6.0195217126e-02
3.788 +6.7503901289e-02 +5.6864367662e-02
3.788 +3.8862096125e-02 +1.2844129785e-01
3.788 +2.5725836917e-02 +1.3847846163e-01
3.788 -1.5256717989e-02 +9.6347684072e-02
3.788 -7.2298029467e-02 +1.4256121897e-01
3.788 -5.8930814166e-02 +1.9570811731e-01
3.788 -9.8315963795e-02 +1.6996465613e-01
3.788 -8.4052166683e-02 +1.6140803047e-01
3.788 -9.4334927526e-03 +1.5925610078e-01
3.788 -5.5418491396e-02 +1.2191135196e-01
3.788 -2.7353603286e-02 +1.6338787346e-01
3.788 -1.7863219946e-02 +9.6457444641e-02
3.788 -3.1436160300e-02 +8.9640038509e-02
3.788 -2.5623137489e-02 +1.3862688377e-01
3.788 +7.7834896456e-04 +4.2862969107e-02
3.788 +4.7512398792e-03 +6.5021881082e-02
3.788 -8.2693862209e-02 +9.3825970972e-02
3.788 -5.4721205777e-02 +9.3148238870e-02
3.788 -8.1595830102e-02 +1.1609361569e-01
3.788 -1.3686854887e-01 +1.3669537722e-01
3.788 -8.2643678416e-02 +1.8566794954e-01
3.788 -7.8318069664e-02 +2.2211937756e-01
3.788 -4.5417088536e-02 +1.2847181120e-01
3.788 -1.4332853790e-01 +1.9222445540e-01
3.788 -5.7703335539e-02 +1.9420589294e-01
3.788 -1.0512589410e-01 +1.5760512415e-01
3.788 -1.1169618770e-01 +1.8644158537e-01
3.788 -1.0114646200e-01 +1.5544254463e-01
3.788 -8.5713619927e-02 +1.3839879503e-01
3.788 -7.5471749020e-02 +1.6321020076e-01
3.788 -1.7161396481e-02 +1.2419315276e-01
3.788 -4.5694858980e-02 +1.0221673039e-01
3.788 -1.1721864032e-01 +1.2318770051e-01
3.788 -8.4920690830e-02 +1.1506486574e-01
3.788 -6.2268831476e-02 +1.5798517393e-01
3.788 -5.1956398966e-02 +1.4787613269e-01
3.788 -1.1270439884e-01 +1.4993644991e-01
3.788 -1.2911994030e-01 +1.2777284568e-01
3.788 -9.6206881149e-02 +1.3201591381e-01
3.788 -1.3909027225e-01 +7.3499469384e-02
3.788 -1.9527232625e-01 +1.3858312476e-01
3.788 -1.3344365841e-01 +1.1370195428e-01
3.788 -2.0973502272e-01 +1.7165560943e-01
3.788 -1.4982339245e-01 +7.8213616503e-02
3.788 -9.7640930616e-02 +4.7466027747e-02
3.788 -1.5064662805e-01 +9.9814352235e-02
3.788 -1.7352529092e-01 +3.6410929519e-02
3.788 -1.6231634252e-01 -1.9582294681e-04
3.788 -1.0268268479e-01 +2.3587490733e-02
3.788 -1.4481672626e-01 +4.1041455719e-02
3.788 -1.0430611405e-01 +4.5478174875e-03
3.788 -1.5638578627e-01 -2.8666509288e-03
3.788 -1.2496283482e-01 -8.2626859567e-02
3.788 -8.5227263499e-02 -1.0445534735e-01
3.788 -6.5491160542e-02 -7.5219280524e-02
3.788 -1.2191448863e-01 -5.0066159369e-02
3.788 -9.1287907536e-02 +4.9807676370e-02
3.788 -7.2960270489e-02 -6.6741837741e-03
3.788 -6.7268019020e-02 -8.5284359902e-03
3.788 -6.6668647328e-02 +1.5759140900e-02
3.788 -8.5679775789e-02 +2.2277214865e-02
3.788 -2.1755510016e-02 +2.2877213521e-02
3.788 +7.6947227362e-02 -9.6282784962e-03
3.788 +2.3613132595e-02 -5.1105688353e-02
3.788 +8.2315263862e-03 -9.9407836583e-02
3.788 +7.6282001453e-02 -7.9985523686e-02
3.788 +5.9938958408e-02 -1.2835407479e-01
3.788 +6.4412596203e-02 -1.2965946703e-01
3.788 -3.9308575779e-02 -2.3566773516e-01
3.788 -8.5251212487e-02 -2.1404205727e-01
3.788 -9.7401657851e-02 -2.1417209180e-01
3.788 -1.2234306376e-01 -1.5155765266e-01
3.788 -1.1927929866e-01 -1.7878273222e-01
3.788 -1.4473491804e-01 -1.5927025458e-01
3.788 -2.4051709839e-01 -1.7845337368e-01
3.788 -1.5443444367e-01 -1.8696798318e-01
3.788 -1.4853674712e-01 -2.1975319506e-01
3.788 -2.0159594449e-01 -2.3973389185e-01
3.788 -9.4215392694e-02 -2.6128139183e-01
3.788 -1.6057087386e-01 -2.4465893479e-01
3.788 -1.1248701394e-01 -1.9501916341e-01
3.788 -6.3946249930e-02 -9.6421694038e-02
3.788 -8.9645126501e-02 -2.0234885299e-01
3.788 -1.1261240519e-01 -1.8733292949e-01
3.788 -1.2195651268e-01 -2.1378042661e-01
3.788 -1.3864219277e-01 -3.0884233552e-01
3.788 -1.8860400613e-01 -2.4987308331e-01
3.788 -2.0165041061e-01 -2.5016136173e-01
3.788 -1.7823662132e-01 -2.5274023383e-01
3.788 -1.7770196628e-01 -2.0638574836e-01
3.788 -1.5780052654e-01 -2.5957090519e-01
3.788 -2.1417918175e-01 -2.8577517938e-01
3.788 -2.4540120815e-01 -2.6286658803e-01
3.788 -2.1771352630e-01 -3.1050624582e-01
3.788 -1.9035238037e-01 -2.6129507247e-01
3.788 -2.2134895661e-01 -3.0488966807e-01
3.788 -1.9992900195e-01 -2.6012882895e-01
3.788 -2.0461227629e-01 -2.9683397470e-01
3.788 -1.9456101419e-01 -3.1789966048e-01
3.788 -1.2981766787e-01 -2.7845969017e-01
3.788 -1.2196464005e-01 -2.5642311946e-01
3.788 -1.5489407973e-01 -2.9498570908e-01
3.788 -1.0683206742e-01 -2.7771073296e-01
3.788 -1.3817236891e-01 -3.1744371416e-01
3.788 -6.4230201941e-02 -2.4266263956e-01
3.788 -4.3873393044e-02 -2.7095952447e-01
3.788 -5.7315796021e-02 -2.7460618958e-01
3.788 -3.5977187855e-02 -2.2904102469e-01
3.788 -1.0750709898e-02 -2.3277675594e-01
3.788 -2.5552131358e-02 -1.6097077327e-01
3.788 +1.2241736295e-02 -1.0502535480e-01
3.788 -1.6599684439e-02 -9.6485664965e-02
3.788 -8.3532671358e-02 -5.4152625265e-02
3.788 -3.3528721382e-02 -5.9411561047e-02
3.788 -1.1168412662e-01 -7.6704198216e-02
3.788 -1.1627268127e-01 -7.9790163832e-02
3.788 -6.0797771073e-02 -8.5524014018e-02
3.788 -8.1792463430e-02 -6.2243495299e-02
3.788 -6.1401989247e-02 -7.6656242111e-02
3.788 -7.2401533244e-02 -1.3120451315e-01
3.788 -1.0940949245e-01 -1.0509876324e-01
3.788 -1.0873391200e-01 -7.3825813784e-02
3.788 -9.6143459995e-02 -9.4194272744e-02
3.788 -1.4894358198e-01 -7.0756813712e-02
3.788 -1.4022533198e-01 +6.0710970351e-03
3.788 -8.8168276407e-02 -3.5862314307e-03
3.788 -1.1381968757e-01 -1.6016711988e-03
3.788 -1.1910227201e-01 -2.6417011819e-02
3.788 -1.4660233898e-01 -2.6772974613e-02
3.788 -1.7563788550e-01 -9.7098194572e-02
3.788 -8.9433349786e-02 -3.8720254214e-02
3.788 -1.4039239610e-01 -6.7824511628e-02
3.788 -6.0837095124e-02 -7.5126934118e-02
3.788 -1.2566758633e-01 -2.5978242347e-02
3.788 -1.3584380783e-01 -1.2827778313e-02
3.788 -4.5489263499e-02 -8.9378351395e-03
3.788 -7.5639102254e-02 -2.4119973455e-02
3.788 -1.2283033652e-01 -2.8858610021e-03
3.788 -9.9172694372e-02 -4.4070321678e-03
3.788 -1.5952143059e-01 -8.2660910290e-02
3.788 -9.6681636115e-02 -5.9040169725e-02
3.788 -7.2175196608e-02 -2.8584874041e-02
3.788 -8.1207814465e-02 -7.2774519620e-02
3.788 -2.7234143045e-02 -9.4462724373e-03
3.788 +2.0754942828e-02 -5.6578368011e-02
3.788 +2.1483384897e-02 +2.3221988295e-03
3.788 -4.2083432601e-02 +5.3205817200e-02
3.788 +1.4049076964e-02 +8.0840627013e-02
3.788 +6.0254071827e-02 +5.8444170576e-02
3.788 -7.3245760750e-03 +1.9794609998e-01
3.788 -2.2493423564e-02 +1.6710311185e-01
3.788 +4.8152363170e-03 +1.5732461913e-01
3.788 -2.7404328024e-02 +1.7745766491e-01
3.788 -1.0203883030e-01 +2.0403212378e-01
3.788 -3.5660813141e-02 +1.2601054466e-01
3.788 -1.0809793086e-01 +1.6540374911e-01
3.788 -1.1889776935e-01 +1.8537665805e-01
3.788 -1.1047626977e-01 +1.9264276645e-01
3.788 -9.2353611092e-02 +2.3024420472e-01
3.788 -1.3641757397e-01 +1.5278353589e-01
3.788 -1.1479440926e-01 +1.3255881191e-01
3.788 -1.0863204995e-01 +1.2888727975e-01
3.788 -1.4734866596e-01 +1.8591754612e-01
3.788 -2.1129089116e-01 +2.5270757930e-01
3.788 -1.9197113168e-01 +2.5475114557e-01
3.788 -2.0812405857e-01 +2.3476664080e-01
3.788 -1.9764671456e-01 +2.2953315120e-01
3.788 -1.2738398581e-01 +1.8753280996e-01
3.788 -1.4068782980e-01 +2.4168125402e-01
3.788 -1.7375296669e-01 +2.6664470595e-01
3.788 -2.0102269062e-01 +3.3904285398e-01
3.788 -2.7978000854e-01 +4.0119531627e-01
3.788 -2.7482331366e-01 +3.9223546815e-01
3.788 -2.1573757884e-01 +3.6189107706e-01
3.788 -1.5410869412e-01 +3.3919070118e-01
3.788 -2.0988596177e-01 +3.8686876057e-01
3.788 -2.0096878796e-01 +4.4566410448e-01
3.788 -2.6027097345e-01 +4.2793988987e-01
3.788 -1.7303230428e-01 +3.8713545130e-01
3.788 -1.8252837988e-01 +3.1037445820e-01
3.788 -1.3571282284e-01 +3.2852561357e-01
3.788 -1.5163849320e-01 +3.1431815154e-01
3.788 -1.7123919584e-01 +2.8969318946e-01
3.788 -1.2555299361e-01 +2.7274359775e-01
3.788 -1.4508384102e-01 +2.3129161741e-01
3.788 -1.8247948262e-01 +2.9391715128e-01
3.788 -2.2971468875e-01 +3.2197329377e-01
3.788 -2.2110257334e-01 +3.3370932496e-01
3.788 -2.0608622752e-01 +2.9736904763e-01
3.788 -2.0211683476e-01 +3.3326175777e-01
3.788 -1.8261858608e-01 +2.6734260578e-01
3.788 -1.4275213096e-01 +2.8448455624e-01
3.788 -1.7468119061e-01 +2.5752449124e-01
3.788 -2.2323270603e-01 +3.3668427650e-01
3.788 -1.7077664351e-01 +2.6801100955e-01
3.788 -4.5171804466e-02 +2.4986875702e-01
3.788 -8.5368731555e-02 +1.8447729213e-01
3.788 -1.5877759647e-01 +2.0276458392e-01
3.788 -1.5324802362e-01 +1.8737994884e-01
3.788 -1.6990630109e-01 +1.2995081649e-01
3.788 -1.7273687771e-01 +1.4873804798e-01
3.788 -1.4300339859e-01 +1.8684536357e-01
3.788 -1.3396955070e-01 +2.0500032430e-01
3.788 -1.0455162446e-01 +2.1490300399e-01
3.788 -1.3572023936e-01 +2.4798141128e-01
3.788 -1.9044447356e-01 +3.1485751878e-01
3.788 -1.4460634936e-01 +2.5558424751e-01
3.788 -1.4491281920e-01 +1.9447224421e-01
3.788 -9.1766682286e-02 +2.1977151894e-01
3.788 -1.3767352746e-01 +1.6989978472e-01
3.788 -1.6001589175e-01 +2.2201304351e-01
3.788 -1.8451015816e-01 +2.0567379937e-01
3.788 -2.3664409169e-01 +1.5958039789e-01
3.788 -2.2588537386e-01 +1.5740203490e-01
3.788 -1.8321529783e-01 +1.6282444892e-01
3.788 -1.6697878073e-01 +1.8195487110e-01
3.788 -1.6357227049e-01 +1.8807852581e-01
3.788 -1.3320430384e-01 +2.1809969975e-01
3.788 -1.3240108368e-01 +2.0244457454e-01
3.788 -1.5479368855e-01 +1.6390228846e-01
3.788 -1.3186751923e-01 +1.3090385215e-01
3.788 -4.8857835879e-02 +1.5850855547e-01
3.788 -2.2956396323e-02 +1.3479633945e-01
3.788 -8.4830476571e-03 +5.3196469851e-02
3.788 -3.1808399686e-02 +2.0259174484e-01
3.788 -3.3295560569e-02 +1.9302008475e-01
3.788 +4.8128040807e-02 +1.8283995616e-01
3.788 +3.4052370828e-02 +1.1798860776e-01
3.788 +6.5614947325e-02 +1.2586888037e-01
3.788 +1.5441808262e-01 +1.3291168776e-01
3.788 +1.1534233453e-01 +1.3638938980e-01
3.788 +1.2229254566e-01 +2.3509489002e-02
3.788 +8.1152024267e-02 +4.6579587578e-02
3.788 +1.4967436922e-01 -1.1420730948e-03
3.788 +1.1410613216e-01 +2.5559202437e-02
3.788 +8.4243691049e-02 +7.2238646453e-03
3.788 +1.1484702827e-01 +1.7211473168e-02
3.788 +6.7391245106e-02 -7.0581808052e-02
3.788 -2.1766602018e-02 -4.7101440642e-02
3.788 -1.9695359990e-02 -7.3823129087e-03
3.788 +4.1360643935e-02 +5.4417670935e-02
3.788 -5.8478702673e-02 -2.8770015460e-03
3.788 -3.5320666520e-02 +7.2114665500e-03
3.788 +3.7888704150e-02 +3.4642077028e-02
3.788 +1.3498215582e-02 +1.7425861755e-02
3.788 +2.8633295275e-02 +1.4042922624e-02
3.788 +2.2047650673e-03 +3.9527349295e-02
3.788 +6.6585595018e-02 -1.6063440322e-02
3.788 +4.7944471678e-02 -5.4506657598e-02
3.788 -1.4039649979e-02 -8.2134684774e-02
3.788 +3.2941418504e-02 -9.0316545719e-02
3.788 +1.4287567372e-02 -8.8751783942e-02
3.788 -4.7332894073e-02 -1.6348268545e-01
3.788 -8.6402262445e-02 -1.4287244414e-01
3.788 -9.4334387459e-02 -1.6177881588e-01
3.788 -1.1919350529e-01 -1.9167235888e-01
3.788 -5.1382486058e-02 -1.3142867418e-01
3.788 -5.5178531848e-02 -1.1468376315e-01
3.788 -9.5611232900e-03 -1.3108380278e-01
3.788 -7.4545749574e-02 -1.6024437646e-01
3.788 -5.1798287373e-02 -1.1624828884e-01
3.788 -7.9992076418e-02 -1.6526576384e-01
3.788 -7.6614317058e-02 -1.6624427718e-01
3.788 -1.2255778109e-02 -1.0972126330e-01
3.788 -2.1796390795e-02 -1.1102010065e-01
3.788 -7.7590695515e-02 -1.2058349251e-01
3.788 +7.7097743642e-03 -1.3231461535e-01
3.788 +8.3320342633e-02 -6.0576024923e-02
3.788 +1.2044526468e-01 -3.8590753967e-02
3.788 +9.5947691425e-02 -2.1262059273e-02
3.788 +1.1720031181e-01 -4.5760471140e-02
3.788 +8.3778370808e-02 +7.9824786594e-03
3.788 +7.3521035094e-02 -1.8085881817e-02
3.788 +9.2121353168e-02 -1.0052126789e-02
3.788 +2.2272043860e-02 -3.1354676374e-02
3.788 +1.1282249287e-01 -2.9147396949e-02
3.788 +5.6241793586e-02 -9.3892822906e-03
3.788 +4.0189709930e-02 -1.5602076363e-02
3.788 +5.7306404885e-02 -2.8339081397e-02
3.788 +3.6867621639e-02 -5.9352030154e-02
3.788 +2.4558281028e-02 -5.0280490932e-03
3.788 +2.0742876150e-02 +9.0983625664e-03
3.788 -2.2234162364e-02 +9.9648368691e-03
3.788 -4.4300466999e-02 +3.3123018013e-02
3.788 -9.6147889094e-02 +1.2072497885e-01
3.788 -1.9125393552e-01 +1.6176276442e-01
3.788 -1.4454957226e-01 +3.5514636183e-02
3.788 -1.3518677226e-01 +4.0943774291e-02
3.788 -2.0164275483e-01 -1.3500308810e-02
3.788 -1.8068250504e-01 +7.0293394547e-03
3.788 -2.0300961340e-01 +3.4182814089e-02
3.788 -1.7231099889e-01 +8.2960212521e-03
3.788 -1.4423396545e-01 +1.1799557040e-01
3.788 -1.0280968504e-01 +1.0588627459e-01
3.788 -9.4691372148e-02 +1.0203170272e-01
3.788 -3.6140133916e-02 -3.2875638481e-03
3.788 -1.2056803225e-03 -1.6120209257e-02
3.788 +2.6632480540e-02 +6.6673343148e-02
3.788 +6.7996278024e-03 +1.3996090931e-02
3.788 -4.5257287886e-02 +7.2032029093e-03
3.788 -3.1181433576e-02 -3.8214008141e-02
3.788 -5.2791855312e-02 +4.5335420565e-02
3.788 +2.1667652982e-04 +6.0942025633e-02
3.788 -9.7598112103e-02 +9.2819986516e-02
3.788 -6.7280056955e-02 +9.6509607972e-02
3.788 -6.5931105626e-02 +9.1539304211e-02
3.788 -4.3760590830e-02 +1.6296850809e-01
3.788 -3.4397772538e-02 +1.3406034136e-01
3.788 -5.8972547913e-02 +1.2143613983e-01
3.788 -1.5062710353e-01 +1.6169739861e-01
3.788 -1.5910632645e-01 +1.2443266748e-01
3.788 -6.0386189821e-02 +1.4732665707e-01
3.788 +1.5518501116e-02 +1.4535222949e-01
3.788 -3.1614463442e-02 +1.7247905985e-01
3.788 +1.2136923880e-02 +1.5916156157e-01
3.788 -3.7156419544e-02 +1.8207030716e-01
3.788 -1.2507715378e-01 +2.0263556476e-01
3.788 -1.1641666233e-01 +1.7288458206e-01
3.788 -4.9075952245e-02 +1.8168801755e-01
3.788 +2.5098794262e-02 +1.1317517198e-01
3.788 +4.1474150525e-02 +7.2556526278e-02
3.788 +3.8380417521e-02 +9.1470975990e-02
3.788 +3.5002561876e-02 +9.6114170543e-02
3.788 +2.2236802985e-02 -4.5759772638e-04
3.788 +3.4781109143e-02 +2.3308271805e-02
3.788 +1.4206982537e-01 -3.7097704851e-02
3.788 +1.0506356613e-01 -2.7269456896e-03
3.788 +1.7642616119e-01 +1.0267544986e-01
3.788 +1.5488680474e-01 +4.7394258128e-02
3.788 +2.4255090513e-01 +2.9980417474e-02
3.788 +1.8255626319e-01 +7.3444618014e-02
3.788 +2.4377788827e-01 +9.6921627496e-02
3.788 +2.4007522032e-01 +9.3401765791e-02
3.788 +1.8498777319e-01 +1.0608464561e-01
3.788 +1.7854711893e-01 +4.9028317590e-02
3.788 +1.3427092355e-01 +4.4827950988e-02
3.788 +1.6564836704e-01 +4.3748568114e-02
3.788 +1.9254569455e-01 +5.4789538351e-02
3.788 +1.9789147632e-01 +7.0135042502e-02
3.788 +1.6385948850e-01 +5.5701757765e-02
3.788 +1.7428058955e-01 -1.5120808708e-02
3.788 +1.9985361724e-01 +4.0298296339e-02
3.788 +2.3536762089e-01 -8.1310696442e-03
3.788 +2.2744285684e-01 +1.0431173914e-03
3.788 +2.4741246558e-01 +6.4754193224e-02
3.788 +1.9103420669e-01 +5.5802329279e-02
3.788 +1.7910420198e-01 +1.5254243354e-02
3.788 +2.0264544492e-01 +9.3399666583e-02
3.788 +1.9747638008e-01 -7.1466721824e-03
3.788 +2.5289289941e-01 +7.4182060834e-02
3.788 +3.0119675122e-01 +1.5425958944e-02
3.788 +3.9772964490e-01 +4.6813784769e-02
3.788 +3.9601679307e-01 +9.8038841770e-03
3.788 +4.4732293175e-01 +2.3929364692e-02
3.788 +4.0371186039e-01 -3.8133967291e-03
3.788 +3.6506474573e-01 -1.5583627599e-02
3.788 +4.2740695239e-01 -5.7797984437e-03
3.788 +3.2042376833e-01 -1.8210113776e-02
3.788 +4.0558382508e-01 -2.6970503413e-02
3.788 +2.9780162882e-01 -2.7762528007e-02
3.788 +3.1003823694e-01 +5.7226404310e-03
3.788 +2.5180313078e-01 +3.2197629891e-02
3.788 +3.2577403979e-01 +1.8596412092e-02
3.788 +3.2582422067e-01 -1.8867293200e-02
3.788 +4.1553774804e-01 -6.7240655981e-03
3.788 +4.4211014918e-01 +1.6614601510e-02
3.788 +3.4010364866e-01 +1.4110629846e-02
3.788 +2.9770970506e-01 +4.4086131176e-02
3.788 +3.9371904699e-01 +3.7731846995e-02
3.788 +3.2154315169e-01 -9.7362888628e-03
3.788 +2.7750473670e-01 -1.3553296637e-02
3.788 +1.9626287095e-01 +6.0454342050e-02
3.788 +2.8530718432e-01 +2.7353210412e-02
3.788 +3.0265574310e-01 +2.1303069902e-02
3.788 +2.8951487336e-01 -3.1895041627e-02
3.788 +3.0178082652e-01 -6.5664566769e-03
3.788 +2.0911780364e-01 +3.5426870270e-02
3.788 +2.6893217708e-01 -1.8717267151e-02
3.788 +3.1273797579e-01 -2.2067789178e-03
3.788 +2.7207587223e-01 -1.2839120174e-02
3.788 +3.0556184193e-01 -2.4739607779e-02
3.788 +2.1734429008e-01 +5.7145145959e-02
3.788 +1.7519833297e-01 +1.8017432095e-02
3.788 +2.2201892563e-01 -2.7389491142e-03
3.788 +2.1092653912e-01 -2.9269669564e-02
3.788 +2.3386470659e-01 -2.8123764775e-02
3.788 +2.3342478230e-01 -1.1237397827e-01
3.788 +3.0129598005e-01 -7.2330289192e-02
3.788 +2.9232220386e-01 -9.0546986644e-04
3.788 +2.9283916243e-01 +2.5270064630e-03
3.788 +3.3399449566e-01 +3.3951373143e-02
3.788 +3.5673653306e-01 -2.2892870059e-02
3.788 +3.6118427590e-01 -1.7062292271e-02
3.788 +2.7088259510e-01 +9.7700483730e-04
3.788 +2.5825357230e-01 +1.8197033624e-02
3.788 +3.3475349188e-01 -2.1406428259e-03
3.788 +3.4790898127e-01 +3.2039215632e-02
3.788 +2.2472516496e-01 -5.4341493965e-03
3.788 +2.9528544176e-01 +1.8161546285e-02
3.788 +3.8067011312e-01 +8.9471033803e-03
3.788 +3.4922976737e-01 +2.2807963901e-02
3.788 +2.1934235676e-01 +6.7626687678e-03
3.788 +2.7941388839e-01 -1.6085465991e-03
3.788 +2.9197254606e-01 -2.1749779932e-02
3.788 +3.9657485103e-01 +1.6185517319e-02
3.788 +3.7098212839e-01 +3.1319832041e-02
3.788 +3.4394484738e-01 +2.1991737296e-02
3.788 +3.2609361018e-01 +1.7037398843e-02
3.788 +3.5045942018e-01 -8.0539318960e-03
3.788 +2.3484883865e-01 +3.8503176911e-03
3.788 +2.4655967077e-01 +1.7764498979e-02
3.788 +2.7335347598e-01 -5.1623123687e-02
3.788 +1.9808057877e-01 +2.9080343676e-02
3.788 +1.9926926236e-01 +4.8522414319e-02
3.788 +1.5124678281e-01 +4.3143556897e-02
3.788 +1.3534250249e-01 +3.9750648022e-02
3.788 +1.6593998622e-01 +5.0011707407e-02
3.788 +8.3306181386e-02 +4.5752193879e-02
3.788 +1.7893110811e-01 +4.8401084636e-02
3.788 +1.5665739398e-01 +6.1236255779e-02
3.788 +1.7064793174e-01 +3.6820337056e-02
3.788 +1.5763584586e-01 +1.1393535751e-01
3.788 +1.6161346445e-01 +9.3584008537e-02
3.788 +1.4500166478e-01 +1.6713684429e-01
3.788 +1.1568665164e-01 +1.2784575972e-01
3.788 +7.1594632421e-02 +2.7209305609e-02
3.788 +1.1442365976e-01 +7.3648097491e-02
3.788 +1.4252219333e-01 +5.8299673778e-02
3.788 +1.3168429093e-01 +3.3932313428e-02
3.788 +9.9924254691e-02 +5.1622019902e-02
3.788 +1.5903564233e-01 +2.8013618112e-02
3.788 +1.7548154886e-01 +1.2894454704e-01
3.788 +8.7555868718e-02 +1.1052245592e-01
3.788 +2.0687759877e-01 +6.4111516059e-02
3.788 +1.5660684901e-01 +1.5504646003e-02
3.788 +2.1462513704e-01 -1.0921192129e-02
3.788 +1.3544646211e-01 -8.2825009320e-02
3.788 +1.4635604684e-01 -4.0228109586e-02
3.788 +1.3293620230e-01 -2.0636260973e-02
3.788 +8.0767109597e-02 +1.6594235108e-03
3.788 +8.6892323308e-02 -3.8103896223e-02
3.788 +1.5825768524e-01 -2.7257106269e-02
3.788 +1.1743958903e-01 +6.2656818536e-03
3.788 +1.0413441876e-01 -6.7443695889e-03
3.788 +1.3519053726e-01 -3.2776379055e-02
3.788 +4.2030485120e-02 -9.0505847211e-03
3.788 +2.3131583659e-02 -1.7600019737e-03
3.788 +9.4884216883e-03 -7.2734606834e-02
3.788 +9.3005639028e-03 -4.9498494654e-02
3.788 -2.6695866535e-02 -7.7072055213e-02
3.788 +6.7010241801e-03 +1.3913800164e-02
3.788 -2.5011223365e-03 -5.4336405697e-02
3.788 +3.8389763076e-02 -1.2596589110e-01
3.788 +1.7833584336e-02 -2.1578549520e-02
3.788 +1.4817532476e-02 -9.2471418464e-02
3.788 +1.1880936730e-02 -9.3686047912e-03
3.788 +1.1113423636e-01 +6.5481845731e-03
3.788 +4.9399350202e-02 -5.1719668624e-02
3.788 +1.4477843339e-02 -8.1862762931e-02
3.788 +1.6046741769e-02 -5.8332632537e-02
3.788 +3.0381329826e-02 -6.7323329441e-02
3.788 +1.0245504892e-01 -2.7498764225e-03
3.788 +5.2586488330e-02 -4.9329191088e-02
3.788 +1.5331018947e-01 -3.0680209771e-02
3.788 +8.3799943115e-02 -2.0963380067e-02
3.788 +2.8222679932e-02 -7.8914905440e-02
3.788 +1.7922649438e-02 -7.9703295337e-03
3.788 +1.5132768953e-01 -4.4372713836e-02
3.788 +1.1463393476e-01 +6.3121500943e-02
3.788 +1.2546523137e-01 +3.9556955927e-02
3.788 +1.1707307687e-01 +3.9221825701e-02
3.788 +1.3135289424e-01 +5.1002974122e-02
3.788 +6.5023127177e-02 +8.0006035432e-02
3.788 +3.0090877023e-02 +1.0278184216e-01
3.788 +7.8538828839e-02 +9.7159967601e-02
3.788 +6.6141343696e-03 +1.0394313632e-01
3.788 +5.3752851014e-02 +4.0722504806e-02
3.788 -2.6395663517e-02 +2.7727524413e-02
3.788 +2.0911326006e-02 +7.5208348120e-02
3.788 -1.6675560379e-02 +7.5374877700e-02
3.788 -8.3897538837e-02 +9.0042140566e-02
3.788 -7.6401859234e-02 +8.2057098922e-02
3.788 -6.5334534687e-02 +2.9939378761e-02
3.788 -5.6715309945e-02 +1.5808827499e-02
3.788 +1.2790895396e-02 +4.5127748067e-03
3.788 -6.4726482196e-02 +2.8520928778e-02
3.788 -1.2211777078e-02 +4.8996023882e-02
3.788 -1.7674270933e-02 +7.2838836218e-02
3.788 -8.4606512659e-02 +1.0822133503e-01
3.788 -5.8398186073e-02 +5.1730795424e-02
3.788 +3.6916823320e-02 -3.2659539630e-02
3.788 +7.3708045563e-02 -8.3082258806e-02
3.788 +6.1802860821e-02 -3.6112857834e-02
3.788 +5.9850012901e-02 -7.4149166285e-03
3.788 +7.4114780863e-02 -9.1949997208e-02
3.788 +5.8702013990e-02 -1.1049502510e-01
3.788 +9.8485021082e-02 -1.1379101153e-01
3.788 +8.9094036649e-02 -7.3169620113e-02
3.788 +8.1630536890e-02 -5.0375532211e-02
3.788 +1.0377406919e-01 -7.4509695711e-02
3.788 +9.2982342218e-02 -7.4586653422e-02
3.788 +6.2548922424e-03 -1.8607937141e-03
3.788 +2.3207077315e-02 +7.9349065116e-02
3.788 +1.0267138424e-02 +6.0995973544e-02
3.788 -3.2773615198e-02 -3.1543719492e-03
3.788 -3.8595397184e-02 -3.4932285344e-02
3.788 +2.4841247739e-02 -2.1767076142e-02
3.788 +4.1074701235e-02 -2.8458328888e-02
3.788 -3.2026176150e-02 -4.0023620186e-02
3.788 -9.9830134237e-02 -2.0708853416e-02
3.788 -1.5359673728e-01 -5.9709028624e-02
3.788 -6.3831144772e-02 -9.7656869309e-02
3.788 -7.4482436933e-02 -4.2857779286e-02
3.788 -4.5581727937e-02 -2.5705637368e-02
3.788 -2.5211013937e-02 +2.1428015573e-02
3.788 -2.0963305047e-02 +5.1689163945e-02
3.788 +1.0667346900e-02 +1.9126698331e-02
3.788 +6.9917799250e-02 -6.3735995871e-02
3.788 -3.0797310569e-02 -1.1468961013e-01
3.788 +4.3320814377e-02 -1.2023293199e-02
3.788 +8.5248076076e-02 -1.1237440783e-02
3.788 +1.1292544757e-01 -3.9697318985e-02
3.788 +1.4851780289e-01 +3.8869251284e-03
3.788 +1.0014712751e-01 -3.5460046732e-02
3.788 +8.7173858999e-02 -5.2968670661e-04
3.788 +1.5101635299e-01 +1.5644803180e-02
3.788 +1.4893722153e-01 -6.2098264307e-03
3.788 +1.6385680573e-01 +3.4837122478e-02
3.788 +9.0448157652e-02 +3.9630222493e-02
3.788 +1.1441177997e-01 +6.2881252086e-02
3.788 +1.8661749850e-01 +3.1326863625e-02
3.788 +2.2671045438e-01 -9.2310075547e-03
3.788 +2.2471903007e-01 -6.1972150699e-02
3.788 +1.9437748082e-01 -6.4316946149e-02
3.788 +2.2913158640e-01 -6.8248453445e-03
3.788 +2.7464460995e-01 -3.4942661879e-02
3.788 +2.6705291004e-01 -4.3307337501e-02
3.788 +2.2636284321e-01 -9.3155547708e-02
3.788 +1.7282288575e-01 -6.0508336621e-02
3.788 +1.5984841560e-01 +5.4615795445e-03
3.788 +1.0693332179e-01 +4.9632842683e-03
3.788 +1.3046301707e-01 +2.0357766572e-02
3.788 +9.5632590818e-02 +2.5168303237e-02
3.788 +6.0502705227e-02 +4.6542433564e-02
3.788 -2.6598331537e-02 +1.0964997672e-01
3.788 -4.5312333058e-02 +9.9653313063e-02
3.788 +3.8533223974e-02 +8.6398968809e-02
3.788 -6.8602388142e-03 +1.0613585460e-01
3.788 +8.1829890255e-02 +1.0276956181e-01
3.788 +2.7868622525e-02 +3.8509993351e-03
3.788 +2.0734639887e-02 +4.1278673335e-02
3.788 -1.7523641298e-02 +4.9108997769e-02
3.788 +4.4860583781e-02 +4.5724444667e-02
3.788 +3.0931727849e-02 +2.9944181036e-02
3.788 +8.3084560074e-03 +3.8343779893e-02
3.788 -2.8509003744e-02 +2.1674818187e-02
3.788 -3.3472568140e-02 +1.9212850243e-03
3.788 -8.2547921200e-02 +3.5704413683e-02
3.788 +4.9913486803e-02 -1.9227544605e-02
3.788 +3.7763683963e-02 +6.4856681387e-02
3.788 +1.2921291111e-02 +1.0449541989e-01
3.788 +1.2946347046e-01 -9.2242459150e-03
3.788 +7.6879271680e-02 -1.7808170402e-02
3.788 +7.6728237665e-02 -4.0329299698e-02
3.788 +1.5616782099e-01 +4.2848075273e-02
3.788 +1.0033023462e-01 +3.5164987595e-02
3.788 +8.3829873063e-02 -7.1386543930e-02
3.788 +4.9398703812e-02 -2.7103816283e-03
3.788 +8.9626709059e-02 -9.9136119061e-03
3.788 +7.8718946430e-02 -3.9086135034e-03
3.788 +1.4322359153e-02 -4.9684591163e-02
3.788 +6.1997117870e-02 -4.5603941666e-02
3.788 +4.4367892678e-02 -1.2236016506e-02
3.788 +2.3008781155e-02 -6.2975852095e-02
3.788 +5.7776578769e-03 -1.1569119801e-01
3.788 -1.5135642685e-02 -1.0078584473e-01
3.788 +3.9397684506e-02 -6.2917231517e-02
3.788 +5.6777209174e-02 -2.2646833769e-02
3.788 +8.9136754067e-02 +1.6782132927e-02
3.788 +1.0426922162e-01 +1.6876017085e-02
3.788 +1.3977186776e-01 +3.2023027077e-02
3.788 +1.5813076740e-01 +4.7067407344e-02
3.788 +1.1574214187e-01 +3.9512467972e-02
3.788 +1.8660137533e-01 +3.7772645523e-02
3.788 +1.8265479437e-01 +1.4322661289e-02
3.788 +1.0667247252e-01 +6.8081437996e-02
3.788 +1.8301362062e-01 +1.7576874141e-02
3.788 +1.3902181031e-01 -5.3505287545e-02
3.788 +7.9913529188e-02 +4.7977999366e-03
3.788 +1.0796940082e-01 -2.3680902407e-02
3.788 +1.0226043639e-02 +5.6646987230e-02
3.788 +9.6569373764e-02 +1.0888802690e-02
3.788 +7.2840134244e-02 -5.4426388819e-02
3.788 +1.0232003096e-01 -6.5009194471e-02
3.788 +9.5999674906e-02 -5.6842964208e-02
3.788 +9.8891501792e-02 -7.0361099944e-02
3.788 +1.1398649155e-01 -4.3274843466e-02
3.788 +1.2647056329e-01 -1.8574334776e-02
3.788 +1.2724077900e-01 +1.8230992318e-02
3.788 +1.2568078341e-01 -7.2823596278e-02
3.788 +2.1257732954e-01 -8.0659333756e-02
3.788 +1.2720553733e-01 -9.5900351390e-02
3.788 +1.2111205503e-01 -2.4032653092e-02
3.788 +5.7731067909e-02 -9.3315946549e-02
3.788 +1.0390233806e-01 -7.3853650793e-02
3.788 +1.4597311172e-01 -5.7816691408e-02
3.788 +1.2288393726e-01 -2.3723044390e-02
3.788 +9.9107134304e-02 +2.9780630703e-02
3.788 +1.1651404959e-01 +4.1191348221e-02
3.788 +3.2296813379e-02 +6.7136617656e-02
3.788 +7.8894738502e-02 +9.6301201759e-02
3.788 +2.0829625516e-01 +1.0583929397e-01
3.788 +1.9428666898e-01 +7.1465863044e-02
3.788 +2.0103767848e-01 +2.8690526188e-02
3.788 +2.3346561497e-01 +4.0482237135e-02
3.788 +2.0661036790e-01 +2.9436208012e-02
3.788 +1.9945278867e-01 +3.9914598327e-02
3.788 +1.6479632493e-01 -3.6669489455e-02
3.788 +1.2088684980e-01 +3.1812670406e-02
3.788 +1.6661002598e-01 +2.9496646880e-02
3.788 +1.7765186298e-01 +4.6937394322e-02
3.788 +1.5575491506e-01 +4.7461033600e-02
3.788 +1.5502652182e-01 -5.3216436721e-02
3.788 +1.8196901271e-01 -2.2228138748e-02
3.788 +1.3667331022e-01 -4.6765938991e-02
3.788 +1.1764374176e-01 -4.3492517899e-02
3.788 +1.5945007882e-01 -3.0447140427e-02
3.788 +1.3820659451e-01 -3.3719726756e-02
3.788 +9.1823488145e-02 -1.1156793625e-01
3.788 +2.1667476053e-01 -9.2954678766e-02
3.788 +1.5978164656e-01 -3.0318736226e-02
3.788 +1.7098970630e-01 -8.3915354107e-02
3.788 +2.0839115825e-01 -9.4558363899e-02
3.788 +1.5239890560e-01 -6.7448349831e-02
3.788 +1.9627600733e-01 -1.0150459046e-01
3.788 +1.3425949983e-01 -8.5122344960e-02
3.788 +6.8711560054e-02 -1.2993756780e-02
3.788 -2.7343996330e-03 -8.3735678852e-02
3.788 +1.0497982664e-01 +8.6245179841e-03
3.788 +6.9125089619e-02 -4.5293347578e-02
3.788 +7.9115453910e-02 -1.0164860780e-02
3.788 +8.1684340685e-03 -3.9937879737e-03
3.788 +1.6097092420e-02 -5.5654078907e-02
3.788 +3.3585238241e-02 -3.0050741916e-02
3.788 -1.6867798769e-02 -6.2673166981e-03
3.788 -2.1481480199e-02 -5.0756214480e-02
3.788 -3.9640192395e-02 -4.2410454623e-02
3.788 -3.0566690815e-02 -3.5555077263e-02
3.788 -4.5797748423e-02 -5.5680870633e-02
3.788 -2.2932590239e-02 -1.6490182340e-02
3.788 -1.3824551213e-02 -2.7313749285e-02
3.788 -5.7506444825e-02 -7.5468719469e-03
3.788 -5.7553129274e-02 -4.3327004124e-02
3.788 -7.8757857782e-02 -1.0114111004e-01
3.788 -1.5699398739e-01 -9.8568853052e-02
3.788 -1.2287852750e-01 -1.3144538566e-01
3.788 -1.1290505897e-01 -1.6244301812e-01
3.788 -1.7678508745e-01 -1.1906410493e-01
3.788 -1.7842454717e-01 -9.2771690706e-02
3.788 -9.8517143310e-02 -1.6263230080e-02
3.788 -8.3367327446e-02 -6.0116347645e-03
3.788 -6.3175929260e-02 -2.8661564343e-03
3.788 -7.3220474740e-02 +6.3120753263e-02
3.788 -1.6754319113e-02 +1.8078215943e-02
3.788 -9.6691079734e-03 -2.8648219081e-03
3.788 -1.6649668523e-02 -5.2978729490e-02
3.788 +7.1646144463e-02 -3.8830520235e-02
3.788 +1.1753078829e-02 +3.4260775964e-02
3.788 +6.1530815689e-02 -9.7603989778e-02
3.788 +4.7954751831e-02 -1.1045610323e-01
3.788 -4.6471988943e-02 -7.5210618996e-02
3.788 -3.0872121025e-02 -1.5045743586e-01
3.788 -6.2867612516e-02 -8.4583354357e-02
3.788 -1.0859224132e-01 -1.5146414122e-01
3.788 -1.2048820168e-01 -1.2916280618e-01
3.788 -1.4436713378e-01 -2.1510556625e-01
3.788 -1.2966648952e-01 -2.2858615688e-01
3.788 -1.5441054074e-01 -2.7149571568e-01
3.788 -1.7362012033e-01 -2.5453042785e-01
3.788 -1.7110569814e-01 -2.2380060137e-01
3.788 -2.2093420024e-01 -2.8232479779e-01
3.788 -1.9205120836e-01 -3.5078485112e-01
3.788 -2.4132478531e-01 -4.3607190650e-01
3.788 -1.9988956356e-01 -3.5736539221e-01
3.788 -1.9909339405e-01 -3.7059936888e-01
3.788 -1.9085485855e-01 -3.5208348759e-01
3.788 -1.5338088058e-01 -2.7564597263e-01
3.788 -1.8253814185e-01 -2.7232860321e-01
3.788 -2.0330537126e-01 -2.8816893020e-01
3.788 -1.8975853871e-01 -3.2937842371e-01
3.788 -1.5977342016e-01 -3.1119210242e-01
3.788 -1.2363886733e-01 -2.8421388086e-01
3.788 -2.0132444195e-01 -3.0042584551e-01
3.788 -2.0841241760e-01 -3.1161296681e-01
3.788 -1.6771037677e-01 -2.3422030220e-01
3.788 -1.9448763903e-01 -2.2676124795e-01
3.788 -1.0619186293e-01 -2.0360995882e-01
3.788 -1.0024955441e-01 -2.8906385684e-01
3.788 -6.2140803970e-02 -2.4938919108e-01
3.788 -3.9577526335e-02 -2.0598268963e-01
3.788 -8.1815858061e-02 -2.3782896514e-01
3.788 -1.1962711724e-01 -1.9324849110e-01
3.788 -1.4989743378e-01 -1.9230319754e-01
3.788 -1.1483219009e-01 -2.1208907469e-01
3.788 -1.3115060203e-01 -2.9180614416e-01
3.788 -9.3912446778e-02 -1.6501892356e-01
3.788 -9.0326565632e-02 -1.6267010825e-01
3.788 -6.9499747210e-02 -1.5148251905e-01
3.788 -8.3708075478e-02 -1.8892800801e-01
3.788 -1.2726153430e-01 -1.6527164463e-01
3.788 -1.4041442353e-01 -1.8075528081e-01
3.788 -8.1725507126e-02 -1.6889052142e-01
3.788 -1.0885301554e-01 -1.9298246982e-01
3.788 -1.0773528135e-01 -2.5742499808e-01
3.788 -8.5527825638e-02 -2.0660565815e-01
3.788 +9.9389583111e-02 -1.3235232600e-01
3.788 +1.1335024647e-01 -1.3873933650e-01
3.788 +1.7677913434e-02 -8.1398133682e-02
3.788 +3.7709197807e-02 -1.1104093860e-01
3.788 +9.4979083668e-02 -8.6610143864e-02
3.788 +1.0843048793e-01 -8.1437779460e-02
3.788 +1.4710502677e-01 -9.7972391643e-02
3.788 +1.8452747950e-01 -8.8275035872e-02
3.788 +1.8877792271e-01 -7.7357366434e-02
3.788 +6.6548608734e-02 -1.1943992280e-01
3.788 +6.6972446983e-02 -1.0886559564e-01
3.788 -1.9628265160e-02 -8.6332657845e-02
3.788 +2.1929789409e-02 -7.7448696716e-02
3.788 -7.8219196665e-02 -1.1710813057e-01
3.788 -6.1428393466e-02 -1.4235121464e-01
3.788 -7.1553904389e-02 -1.4245194796e-01
3.788 -1.9792883550e-02 -8.6603015493e-02
3.788 -4.8979556170e-02 -1.0953887634e-01
3.788 -6.9100209294e-02 -1.7150740589e-01
3.788 -6.3249933999e-02 -1.9258749842e-01
3.788 -4.7372506610e-02 -1.7683387559e-01
3.788 -1.8395025140e-02 -1.3054639426e-01
3.788 -4.6632873773e-03 -2.0118493216e-01
3.788 +4.4490174995e-02 -1.4678196641e-01
3.788 +6.7342460276e-02 -1.3400337501e-01
3.788 +2.0275717346e-02 -1.4252371634e-01
3.788 +5.8329983740e-03 -1.3225882624e-01
3.788 +7.4838527811e-02 -1.0959818040e-01
3.788 +7.2982414938e-02 -1.7509764231e-01
3.788 +8.3751306233e-02 -1.2430549687e-01
3.788 +5.7019160192e-02 -1.0095987280e-01
3.788 +4.6038984813e-02 -1.7093084823e-02
3.788 +4.6573861970e-02 -5.9987133026e-02
3.788 +9.4773814159e-02 -7.7059290810e-02
3.788 +3.6185146263e-02 -1.8415488156e-02
3.788 +3.2036688722e-02 -6.1579487832e-02
3.788 +7.0788029989e-02 -1.0513031819e-01
3.788 +1.6831343860e-01 -4.4828423496e-02
3.788 +1.4605191486e-01 -2.9398152144e-02
3.788 +1.3396436125e-01 -6.9152857055e-02
3.788 +9.9645292755e-02 -4.5196691717e-02
3.788 +6.1992221636e-02 -7.1285977884e-02
3.788 +7.8940532520e-02 -5.8819566848e-02
3.788 +6.2741026688e-02 -9.9517333530e-02
3.788 +5.8851780980e-02 -1.0882627475e-01
3.788 +3.0311413431e-02 -8.2654157161e-02
3.788 +7.3981660703e-03 -1.3003114972e-01
3.788 -1.3915110128e-02 -2.2160532589e-01
3.788 +1.0344905811e-02 -1.0493616403e-01
3.788 -4.2360612389e-02 -1.5243349235e-01
3.788 -8.6971624714e-03 -9.3592089852e-02
3.788 -8.1549865606e-02 -1.4396518254e-01
3.788 -5.2197825402e-02 -1.8096136188e-01
3.788 -7.0577258840e-02 -1.3359130658e-01
3.788 -4.2418631205e-02 -1.1986067710e-01
3.788 -4.5215747236e-02 -1.3190384888e-01
3.788 -8.4356637639e-02 -8.7747151866e-02
3.788 -8.5111646104e-03 -1.0837222085e-01
3.788 -7.0327541252e-03 -7.0476434372e-02
3.788 -4.1790850595e-02 -1.6475157556e-02
3.788 -6.5955675450e-03 -3.1214536931e-02
3.788 +5.8071621517e-02 +8.7316839349e-03
3.788 +7.4573317585e-02 +8.4729324522e-03
3.788 +9.4946546820e-02 +3.9859434831e-02
3.788 +9.5214067513e-02 +7.8301052194e-02
3.788 +1.7787017751e-01 +6.4248109141e-02
3.788 +1.5448618746e-01 +3.1951618782e-02
3.788 +8.7738275804e-02 -5.9424004849e-03
3.788 +3.5513786658e-02 +1.7308142893e-02
3.788 +9.9417449041e-02 -2.2772492709e-02
3.788 +5.9610181891e-02 -3.0876708552e-03
3.788 +5.5491134166e-02 -1.9628279889e-02
3.788 +8.4855819144e-02 +2.2796268590e-02
3.788 +1.5408873773e-02 -7.3162197165e-02
3.788 +8.1556106375e-02 -2.5959196784e-02
3.788 +9.1847634567e-02 -6.6939871353e-02
3.788 +4.6768809547e-02 -3.6956838447e-02
3.788 +1.1979543920e-01 -1.4925216628e-02
3.788 +7.4804185414e-02 -2.0200661985e-02
3.788 +1.2821522212e-01 +3.9668772824e-02
3.788 +1.1066846695e-01 +2.7815788971e-02
3.788 +7.5861079227e-02 +3.7716547114e-02
3.788 +1.0341508391e-01 +4.9586933246e-03
3.788 +2.0402207474e-01 -2.7617081849e-02
3.788 +1.9611992243e-01 -6.3071353234e-02
3.788 +2.6053194349e-01 +1.1872068441e-02
3.788 +2.3251476487e-01 +3.1243585709e-03
3.788 +2.6249975145e-01 -4.1888563518e-02
3.788 +2.4478092894e-01 +1.0274445364e-02
3.788 +2.8812561215e-01 -1.0061456235e-02
3.788 +1.7471992091e-01 -5.0535853992e-02
3.788 +2.2615438460e-01 -1.5764705485e-02
3.788 +2.0724096212e-01 +1.1068825257e-02
3.788 +1.7553727691e-01 +5.0460037823e-02
3.788 +1.9650427480e-01 +1.6364073054e-02
3.788 +1.7629993635e-01 +1.1968066290e-02
3.788 +1.4427278885e-01 +1.0378628696e-02
3.788 +1.7182352514e-01 +2.9075269034e-02
3.788 +1.2899380564e-01 -2.0037901474e-02
3.788 +1.1205733022e-01 -5.6840718521e-02
3.788 +7.8240440954e-02 -8.8542678232e-03
3.788 +1.2372211381e-01 -2.6442069160e-02
3.788 +1.0630886891e-01 -4.4123246207e-02
3.788 +8.9257326273e-02 +9.5122699522e-03
3.788 +9.8012983659e-02 +2.8069562895e-02
3.788 +1.1807065374e-01 +5.4607806338e-02
3.788 +8.7245670851e-02 +3.6482954396e-02
3.788 +1.1410344405e-01 +4.6628237969e-03
3.788 +4.7484171110e-02 -2.2037118089e-02
3.788 +4.6110827016e-02 +7.0589010321e-02
3.788 +5.5676737562e-02 -2.3252738902e-03
3.788 +6.5822048131e-02 -9.5433990204e-02
3.788 +1.0652034014e-01 -8.0500397440e-02
3.788 +1.2003677126e-01 -4.0677484786e-02
3.788 +9.0239362553e-02 +6.1485516253e-03
3.788 +1.2386425725e-01 -1.9310337617e-02
3.788 +9.9393775792e-02 -2.7817994901e-03
3.788 +1.1594298945e-01 -5.8586773264e-02
3.788 +1.6937466746e-01 -7.5565988891e-03
3.788 +1.6202953457e-01 -2.4904004588e-02
3.788 +1.6971338653e-01 -2.6308154905e-02
3.788 +1.9725741397e-01 -1.0423901765e-02
3.788 +1.9038194517e-01 -3.8338851491e-03
3.788 +1.6112507865e-01 +6.5394744943e-03
3.788 +1.6295035056e-01 -2.0580857667e-02
3.788 +1.6712429609e-01 -1.4596075942e-02
3.788 +2.5040361580e-01 -2.5136324058e-02
3.788 +2.8903298918e-01 -6.5345452154e-02
3.788 +2.6847047677e-01 +3.4916097755e-02
3.788 +3.3697112585e-01 -4.7177644052e-02
3.788 +3.5902282996e-01 +1.5102685570e-02
3.788 +3.7943391360e-01 -1.3324418689e-02
3.788 +3.1211354657e-01 -1.1234510789e-03
3.788 +2.3810253652e-01 +2.5607420425e-02
3.788 +2.1705662008e-01 -3.9105898895e-02
3.788 +2.3259330447e-01 -9.6844525197e-03
3.788 +1.9639899683e-01 -3.2682010135e-02
3.788 +1.9688052199e-01 -6.1666380911e-02
3.788 +2.0097762976e-01 -9.2359381130e-02
3.788 +2.6921879195e-01 -8.7992761260e-02
3.788 +2.5877871075e-01 +4.1676700248e-03
3.788 +2.4064751687e-01 -1.0921068696e-01
3.788 +1.8482348060e-01 -4.9241567099e-02
3.788 +2.5688430985e-01 -2.6289367061e-02
3.788 +1.7722756581e-01 -1.0348406329e-01
3.788 +2.1762923516e-01 -7.5292336515e-02
3.788 +2.8235344683e-01 -1.0067242845e-01
3.788 +2.9540822183e-01 -1.4737658845e-01
3.788 +2.9550777623e-01 -6.7956254239e-02
3.788 +2.9665222904e-01 -3.9981393291e-02
3.788 +2.6524229822e-01 -2.7085718005e-02
3.788 +3.1364152398e-01 -6.4822163401e-02
3.788 +3.5086653742e-01 -5.5536547047e-02
3.788 +2.8438047049e-01 -4.8239492486e-02
3.788 +2.8230845589e-01 +1.1813806165e-02
3.788 +3.2334880579e-01 -6.7098635480e-02
3.788 +2.5702339151e-01 -6.0966368362e-02
3.788 +2.2377287637e-01 -5.7013774027e-02
3.788 +1.8800933684e-01 -1.1817294989e-01
3.788 +2.8880755749e-01 -2.9756856504e-02
3.788 +2.6938105704e-01 -1.1950087483e-02
3.788 +2.3066104979e-01 +6.0149451228e-03
3.788 +2.0224693602e-01 -5.3992235225e-02
3.788 +1.6169601326e-01 -3.5016682573e-02
3.788 +2.1481760235e-01 +1.6988997213e-03
3.788 +1.5665006723e-01 +2.4069024984e-02
3.788 +2.1112671094e-01 -8.4801589196e-04
3.788 +1.5226163997e-01 +1.1986933289e-01
3.788 +1.6440711619e-01 +1.1248913456e-01
3.788 +2.4140052387e-01 +3.7912568702e-02
3.788 +1.8748161904e-01 -4.6271382262e-03
3.788 +1.9266908723e-01 +2.0701686499e-03
3.788 +2.6905762226e-01 -2.2060045604e-02
3.788 +2.2223572822e-01 -5.2749394259e-02
3.788 +2.1968939844e-01 -9.2708871622e-02
3.788 +2.4424850288e-01 -3.4231210518e-02
3.788 +1.4432155168e-01 -2.7692391282e-02
3.788 +1.2366285314e-01 -2.1340285271e-02
3.788 +1.0845845533e-01 -2.0093815419e-02
3.788 +1.4056587116e-01 +2.7533793464e-02
3.788 +6.9038256580e-02 +8.5225630304e-02
3.788 +1.2297197708e-01 +9.8868146381e-02
3.788 +1.7209591794e-01 +1.0069750039e-01
3.788 +1.3803555270e-01 +5.5902610184e-02
3.788 +1.7014821551e-01 +7.9275463953e-02
3.788 +1.3351661076e-01 +8.8462732600e-02
3.788 +8.6097213716e-02 +8.1024425209e-02
3.788 +1.1488886069e-01 +2.7367725949e-02
3.788 +1.3391068418e-01 +1.3269242462e-02
3.788 +5.3972493782e-02 -8.7331043055e-02
3.788 +2.7752882937e-02 -7.3173470391e-03
3.788 -2.0067561366e-02 -2.3073907103e-02
3.788 -1.1046288789e-02 +1.0361537422e-02
3.788 -3.4368225009e-02 +3.5345038586e-03
3.788 -2.5949266529e-02 -8.1622641907e-02
3.788 -7.1074803205e-02 -8.3940028842e-02
3.788 -3.9968034191e-02 -8.9609395706e-02
3.788 -5.1697454293e-02 -5.7023929325e-02
3.788 +1.8104115952e-05 -4.1206874512e-02
3.788 +8.7958424365e-03 -1.4183380262e-02
3.788 +8.5337868550e-03 -3.3117737532e-02
3.788 +2.8927367235e-02 -1.0806572134e-01
3.788 -8.6228100299e-03 -7.6343814199e-02
3.788 -5.0995996779e-02 -3.7471126681e-02
3.788 +1.3760005413e-03 -3.0100029629e-02
3.788 -5.5624517129e-02 -1.7703189074e-01
3.788 -9.6488704742e-02 -1.2195289965e-01
3.788 -6.7500297710e-02 -1.2081042324e-01
3.788 -1.5345150543e-01 -1.3497389605e-01
3.788 -1.1466702504e-01 -1.7509716190e-01
3.788 -1.1105933438e-01 -1.9124623742e-01
3.788 -6.8356224596e-02 -1.3607380386e-01
3.788 -3.8423336232e-02 -7.4705279641e-02
3.788 +7.1145601032e-04 -1.3945834703e-01
3.788 +1.6859463569e-02 -5.1950166056e-02
3.788 -2.4188186631e-02 -5.8928033602e-02
3.788 -6.7389552587e-03 -2.0053062017e-02
3.788 -2.5567479174e-03 -7.2090638013e-02
3.788 +6.4752497143e-02 -4.4949002657e-02
3.788 +8.0888333653e-02 -3.0930510384e-02
3.788 +1.3012062162e-01 -1.4336197361e-02
3.788 +1.8096580204e-01 -4.3325261574e-02
3.788 +2.1203282001e-01 -6.2814105400e-02
3.788 +2.9281820521e-01 -1.4631044775e-02
3.788 +1.5841696455e-01 +3.0925219091e-02
3.788 +1.3831795577e-01 -3.9157006449e-04
3.788 +1.4221952490e-01 +1.3972761722e-02
3.788 +1.1800342190e-01 +8.4046578286e-02
3.788 +1.0360336568e-01 +2.6239512841e-02
3.788 +1.0942901576e-01 +1.3569496288e-01
3.788 +9.0561549496e-02 +1.0859696605e-01
3.788 +2.6562883129e-02 +1.0354498170e-01
3.788 +1.1119412541e-01 +8.0598990842e-02
3.788 +1.2321993548e-01 +7.0718239320e-02
3.788 +2.3819649320e-01 +5.0304624726e-02
3.788 +2.0270601461e-01 +1.4678083538e-02
3.788 +2.4777740730e-01 -1.2815145207e-02
3.788 +2.8338292427e-01 +3.9224638025e-02
3.788 +2.9089350975e-01 +4.3300152678e-02
3.788 +2.6469000500e-01 +9.8761371051e-02
3.788 +2.7786013305e-01 +9.6532352502e-02
3.788 +3.1756818873e-01 +4.9034466602e-02
3.788 +2.4371184381e-01 -5.9635233988e-03
3.788 +2.6909831030e-01 -1.0011366114e-02
3.788 +2.6517378395e-01 +2.6895395613e-02
3.788 +3.0914835677e-01 +2.4870210812e-02
3.788 +2.1735422879e-01 +2.3723385200e-02
3.788 +1.5766484423e-01 +1.5890881383e-02
3.788 +2.4762621730e-01 -4.8159787988e-02
3.788 +2.7286665317e-01 -9.6346939099e-03
3.788 +2.6167204240e-01 +3.3287014385e-03
3.788 +3.0176752566e-01 -4.8516810786e-02
3.788 +2.9440154917e-01 -4.8515729395e-03
3.788 +3.0989872609e-01 +6.7978543593e-03
3.788 +2.7343147331e-01 +5.0015668357e-02
3.788 +2.0151388516e-01 +1.7500921317e-02
3.788 +1.3690696458e-01 +3.7481620980e-02
3.788 +2.4066265878e-01 +3.1980507913e-02
3.788 +2.0728056467e-01 +1.5373637296e-02
3.788 +1.9836247727e-01 +1.1308571057e-02
3.788 +1.6641979799e-01 +2.6294611525e-02
3.788 +2.3898394423e-01 +3.4702389119e-02
3.788 +2.1632564129e-01 +3.3039095861e-02
3.788 +2.6716758496e-01 +3.8918238940e-02
3.788 +3.0626930760e-01 +3.8278141626e-02
3.788 +3.3476802207e-01 +5.0064853108e-03
3.788 +3.2886816028e-01 -1.1297363146e-02
3.788 +2.6571208140e-01 -2.2189956306e-02
3.788 +3.3091060087e-01 +7.4342096232e-03
3.788 +3.3885609015e-01 +8.4425756409e-03
3.788 +3.8593313647e-01 -2.2942788319e-02
3.788 +3.5003300055e-01 -4.8419603428e-02
3.788 +3.5085324342e-01 -3.2272771353e-02
3.788 +3.4604915213e-01 -3.6779216946e-02
3.788 +3.8488906841e-01 +1.7554584917e-02
3.788 +4.2607316357e-01 +5.0880512345e-02
3.788 +3.4410314428e-01 +4.0822766623e-03
3.788 +4.0733753050e-01 +4.1360636252e-02
3.788 +3.3164393370e-01 +3.6205527113e-04
3.788 +4.0760974432e-01 +4.6272711851e-02
3.788 +3.2748955719e-01 +1.9564442757e-02
3.788 +3.0009662291e-01 +5.4173075205e-02
3.788 +2.3422127379e-01 +1.7661773546e-02
3.788 +2.5336331726e-01 +5.8064633376e-02
3.788 +2.1299275182e-01 -5.9984056052e-03
3.788 +2.2455252468e-01 +7.1091737081e-02
3.788 +1.4411615445e-01 +2.2767362690e-02
3.788 +7.2772266210e-02 +3.2463070891e-02
3.788 +9.8244554394e-02 +8.8112774629e-02
3.788 +1.0497698376e-01 +5.4774978845e-02
3.788 +1.0214167042e-01 +1.4776458070e-03
3.788 +1.1704332875e-01 +1.0480499182e-01
3.788 +1.0012329995e-01 +1.2988889204e-01
3.788 +5.2047511987e-02 +1.4957263368e-01
3.788 +1.1416898510e-01 +1.0326822031e-01
3.788 +8.1002584056e-02 +7.0122339210e-02
3.788 +9.2130322771e-02 +4.1420658325e-02
3.788 +1.1879555937e-01 +5.2586904654e-02
3.788 +1.1579618443e-01 +2.3830267962e-02
3.788 +9.5807766544e-02 +8.1831428284e-02
3.788 +5.4309043536e-02 +1.4432547339e-01
3.788 +1.0978867219e-01 +8.3253668181e-02
3.788 +5.8851529182e-02 +4.9080150349e-02
3.788 +1.0558640700e-01 +2.0891045397e-03
3.788 +8.8327105695e-02 -2.1402016423e-02
3.788 +1.0119493946e-01 -2.2792906882e-02
3.788 +1.0863209545e-01 -1.8841758333e-02
3.788 +1.7321229507e-01 -4.5998115042e-02
3.788 +1.5467272823e-01 +1.7801096194e-02
3.788 +1.9834774473e-01 -2.1283098978e-02
3.788 +2.1565517612e-01 -5.0455903611e-02
3.788 +1.3739563328e-01 -2.3280864375e-02
3.788 +1.8396716013e-01 -5.1425907553e-02
3.788 +1.5356602617e-01 -1.7552634090e-02
3.788 +9.6706814832e-02 +9.8473724665e-03
3.788 +1.0506354020e-01 -2.9229643667e-02
3.788 +4.4225349739e-02 -6.6043987344e-02
3.788 +1.0395278585e-01 +2.5975354063e-02
3.788 +1.2733033995e-01 +1.9803010893e-02
3.788 +9.6561672831e-02 +4.8962987095e-02
3.788 +1.1839175294e-01 +3.1724308350e-02
3.788 +8.9538538489e-02 +8.5163862132e-03
3.788 +1.5437776479e-01 +6.5532241615e-03
3.788 +1.7106033182e-01 -4.6842841681e-02
3.788 +1.3675809796e-01 -1.7229747330e-02
3.788 +1.4875887101e-01 +2.9763626694e-02
3.788 +1.8106639873e-01 -2.9001673599e-02
3.788 +1.2141306875e-01 -1.6331571855e-02
3.788 +1.6459626910e-01 -6.9728498366e-02
3.788 +1.6677456957e-01 -1.0870937286e-02
3.788 +1.0839752628e-01 -4.3746391349e-02
3.788 +2.0772895142e-01 -1.6928121648e-02
3.788 +6.1388037540e-02 +7.7071226933e-03
3.788 +1.0552292898e-01 +1.6305945906e-02
3.788 +1.7851416586e-01 +2.7402480492e-02
3.788 +2.1208538155e-01 -4.3223547974e-02
3.788 +2.6832159096e-01 -9.9339062253e-03
3.788 +2.0279352453e-01 +3.8677588210e-02
3.788 +1.8060271344e-01 -3.1158716556e-03
3.788 +1.7965293679e-01 +6.0800390830e-02
3.788 +1.1627734423e-01 +4.5811303392e-02
3.788 +1.8215378888e-01 +5.3751607439e-02
3.788 +1.5255160667e-01 +2.4311239802e-02
3.788 +2.1409088073e-01 +5.8363479583e-02
3.788 +2.7106466410e-01 +3.4765775053e-02
3.788 +2.8365750408e-01 +3.8365813050e-02
3.788 +2.7032582690e-01 +3.0335225801e-02
3.788 +1.9187072755e-01 +1.3727798236e-02
3.788 +2.2114754643e-01 -3.9036974645e-02
3.788 +1.7990500507e-01 -2.8792102380e-03
3.788 +1.9394554384e-01 +5.5784783531e-03
3.788 +2.0057592655e-01 +1.1566584706e-02
3.788 +2.4110033000e-01 +2.4966402921e-02
3.788 +2.2180997866e-01 -4.1669137540e-02
3.788 +2.9397811277e-01 +1.6681217462e-03
3.788 +2.1602689210e-01 +3.5330980791e-04
3.788 +3.2176443569e-01 +9.0363077552e-03
3.788 +4.2213479094e-01 -2.7308587582e-02
3.788 +3.8874612681e-01 -3.0997685687e-02
3.788 +3.5438234808e-01 -9.4356545787e-04
3.788 +2.8819010977e-01 +8.5121765945e-02
3.788 +3.0598821006e-01 +2.3954446041e-02
3.788 +3.1956124529e-01 +8.7575869647e-03
3.788 +3.7596631780e-01 -2.5673248787e-02
3.788 +3.3542517487e-01 -5.8402908236e-02
3.788 +3.7894134319e-01 -1.5219774977e-02
3.788 +3.4625895619e-01 -3.2663728774e-02
3.788 +3.2012204142e-01 +3.8334355608e-02
3.788 +2.8013807321e-01 +1.0717476509e-02
3.788 +2.8247544886e-01 +3.6279111768e-02
3.788 +3.3832818478e-01 -5.7555017732e-02
3.788 +2.9772728918e-01 -4.2218052203e-02
3.788 +2.4523809373e-01 -1.8244293305e-02
3.788 +3.2649106779e-01 -4.5512988082e-02
3.788 +2.9578217891e-01 -7.5706784957e-02
3.788 +2.9055125188e-01 -1.0837886315e-02
3.788 +3.6574999332e-01 -1.5298758626e-05
3.788 +3.2157229692e-01 +1.0365721420e-02
3.788 +3.1023917051e-01 -2.2899383839e-02
3.788 +3.3003977593e-01 -9.3066106911e-03
3.788 +3.5993516413e-01 -1.6901227209e-02
3.788 +3.8514887234e-01 -1.7591216598e-02
3.788 +3.1975395489e-01 +5.3712008111e-02
3.788 +3.0099632958e-01 +3.9010304290e-02
3.788 +3.6347236982e-01 -1.1860391997e-02
3.788 +3.4883908067e-01 -4.3373755602e-02
3.788 +4.0324125283e-01 +1.1917880189e-02
3.788 +3.5945113590e-01 -6.0783966278e-03
3.788 +3.6861737377e-01 +3.2304931672e-02
3.788 +4.0664765205e-01 -3.3093975411e-02
3.788 +4.7419071313e-01 +4.2466048990e-03
3.788 +4.2576992947e-01 +2.3279365710e-03
3.788 +4.1714003390e-01 -5.9347994847e-03
3.788 +3.3775329077e-01 +4.1619874504e-02
3.788 +2.7280226364e-01 +9.9858761159e-03
3.788 +3.5420204792e-01 +2.3660169099e-02
3.788 +2.7503457629e-01 -1.9156959957e-02
3.788 +2.5646474103e-01 +3.0427692154e-02
3.788 +2.0297251705e-01 +3.8130407397e-02
3.788 +1.7290251732e-01 +2.0502324002e-02
3.788 +1.5990405130e-01 +1.9671651844e-02
3.788 +1.4997721966e-01 -1.1918649737e-02
3.788 +2.1372634668e-01 -5.5995446015e-02
3.788 +1.7781192839e-01 -2.4830441427e-02
3.788 +1.7896412226e-01 -2.7618035635e-02
3.788 +2.0560201922e-01 -5.1653702463e-02
3.788 +1.5339717185e-01 -1.0026631368e-02
3.788 +1.6379941480e-01 +6.0973237078e-02
3.788 +1.0759033029e-01 +3.8394128532e-02
3.788 +1.1293069080e-01 +1.3329451447e-02
3.788 +7.3133422914e-02 +7.1977270768e-03
3.788 +5.0419136160e-02 -2.2735424008e-02
3.788 +3.7695382034e-03 -2.7625093172e-02
3.788 -7.7853123244e-03 -5.1456034975e-02
3.788 +3.0464107810e-02 -8.7056402515e-02
3.788 +1.5375407422e-02 -4.7362116968e-02
3.788 +6.0764983785e-02 -1.1942230526e-02
3.788 -6.4640276118e-02 -1.0997358126e-01
3.788 -5.5905533872e-02 -1.1387901680e-01
3.788 -8.0565038400e-02 -6.3876590518e-02
3.788 -2.4522519450e-02 -6.0428368553e-02
3.788 -7.1053668042e-02 -3.4512545452e-02
3.788 -8.3977240707e-02 -3.5892526650e-02
3.788 -1.4650063456e-01 -9.1798384609e-02
3.788 -4.6922335848e-02 -5.1227298259e-02
3.788 -1.1100858551e-01 -9.2912902165e-02
3.788 -1.1465852834e-01 -1.3756007934e-01
3.788 -7.2694777424e-02 -1.0356375042e-01
3.788 -5.9845833975e-02 -9.5610227589e-02
3.788 -1.3746572471e-01 -7.9927029270e-02
3.788 -8.0485736382e-02 -9.6446300628e-02
3.788 -6.2480628026e-02 -3.9433846572e-02
3.788 -8.2784184779e-02 -1.4825931599e-01
3.788 -8.6491267977e-02 -7.3992242134e-02
3.788 -4.7073480147e-02 -5.7729730909e-02
3.788 +3.1982894865e-02 -1.0409962214e-01
3.788 -8.5595097371e-03 -4.6810916132e-02
3.788 -1.6060100578e-02 +4.7942475923e-02
3.788 -9.8875230997e-03 -3.7348285607e-02
3.788 -9.5497061753e-02 -5.1887383312e-02
3.788 -8.9563772030e-02 -7.6458305275e-02
3.788 -8.1666538592e-02 -6.9557297768e-02
3.788 -1.2389897867e-01 -4.9190078967e-02
3.788 -1.2229308103e-01 -3.2970736051e-02
3.788 -8.9532049869e-02 -9.4581377857e-02
3.788 -3.0101352483e-02 -1.7679709395e-02
3.788 -3.1118316256e-03 -7.6871662027e-02
3.788 +7.0773891121e-02 -1.1377610455e-01
3.788 +6.3039423568e-02 -1.3436800517e-01
3.788 +3.1303735207e-02 -7.2269008563e-02
3.788 +6.0750535858e-02 -6.2602309957e-02
3.788 +6.4800655950e-02 -6.7022077073e-02
3.788 +4.6701230090e-02 -7.8170837608e-02
3.788 +9.6977535203e-02 -2.8615064140e-02
3.788 +1.2338665701e-01 -4.9239084098e-02
3.788 +1.0525756425e-01 -4.3531771262e-02
3.788 +9.6640189805e-02 -1.6741967042e-02
3.788 +2.4968823899e-02 -1.3760154375e-03
3.788 -8.0932963147e-03 -2.3731507144e-03
3.788 +8.7259322044e-02 +3.7766257869e-02
3.788 +1.2139380208e-01 +8.5437787659e-02
3.788 +2.1404294500e-01 +8.9932483220e-02
3.788 +1.2073780371e-01 +1.4240904669e-02
3.788 +6.4677757382e-02 -6.3778558228e-03
3.788 +1.3197792386e-01 +1.8874851157e-03
3.788 +1.3386637731e-01 +3.7568195826e-02
3.788 +9.6438451063e-02 +6.8448373463e-02
3.788 +1.0682298545e-01 +6.4143626388e-02
3.788 +5.2941519333e-02 +1.0222658441e-01
3.788 +1.4081073924e-01 +5.9652236948e-02
3.788 +6.8188125090e-02 +1.2196558087e-01
3.788 +7.4090318150e-02 +1.4430558823e-01
3.788 +5.3888071997e-02 +1.3878401291e-01
3.788 +3.5830336599e-02 +1.1308786021e-01
3.788 +6.9959908587e-02 +6.4869414479e-02
3.788 +5.4621785987e-02 +1.9442511152e-03
3.788 +1.4381444381e-01 -6.8795533807e-03
3.788 +4.7958116773e-02 -4.8954312013e-02
3.788 +2.7779043384e-02 -3.6136245126e-02
3.788 +6.2697418004e-02 -8.8787537370e-03
3.788 -2.3389961378e-02 -4.9296346386e-02
3.788 +1.3958298492e-02 +3.3035218612e-03
3.788 +7.8762928840e-02 +1.3669803864e-02
3.788 +9.9213303316e-02 +4.5511125727e-02
3.788 +2.0315230794e-01 -8.4696149647e-03
3.788 +1.1220535759e-01 +4.2498679422e-02
3.788 +1.5154399971e-01 +1.6130252997e-02
3.788 +1.3796671036e-01 -1.2805615826e-02
3.788 +1.1091863564e-01 -8.5019692599e-02
3.788 +8.8271255967e-02 -8.6538502595e-02
3.788 +7.2690909845e-02 -1.0942701743e-01
3.788 +4.5665231988e-02 -3.9930209336e-02
3.788 +3.4666573134e-02 -6.0883108118e-02
3.788 -2.4083136625e-02 -6.5265805352e-02
3.788 +4.9192928475e-02 -1.2661373630e-01
3.788 +4.7480299559e-02 -8.3348875635e-02
3.788 +1.1875742717e-01 -5.3708561727e-02
3.788 +7.5918236946e-02 -1.1002230196e-01
3.788 +5.6827472762e-02 -5.4496968421e-02
3.788 +5.3697964774e-02 -4.0615167375e-02
3.788 +3.0997492852e-02 -1.1727117903e-02
3.788 +1.0567847226e-01 -6.3418497551e-02
3.788 +5.3074855570e-02 -6.8367467733e-02
3.788 +4.0654707189e-02 -6.7272605217e-02
3.788 +5.8748694003e-02 -7.6009014751e-02
3.788 +8.9889566021e-02 -9.0369140256e-02
3.788 +1.5803779541e-01 -6.6839708182e-02
3.788 +7.8128068944e-02 -5.7181652893e-02
3.788 +4.2915724183e-02 -1.0338408136e-01
3.788 +3.4110306023e-02 -5.0451963728e-02
3.788 +8.2834428642e-02 -5.1605366327e-02
3.788 +1.3598232127e-01 +3.3697705735e-02
3.788 +1.3458422848e-01 +4.7947461036e-03
3.788 +8.4399504891e-02 +4.0087151751e-03
3.788 +9.5243178198e-02 +3.8393991953e-02
3.788 +5.2808718424e-02 +1.8768040192e-02
3.788 +1.5467904945e-01 -4.4348495011e-02
3.788 +4.7136911949e-03 -2.9756741837e-02
3.788 +2.9438211590e-02 -7.0096177133e-03
3.788 +2.5423407174e-02 +2.9840828201e-03
3.788 +2.4382683174e-02 -2.4670363059e-03
3.788 +3.3822665126e-02 +4.9398122010e-02
3.788 +1.0178739867e-02 +4.2107202150e-02
3.788 -3.1008024272e-02 +6.9695153376e-02
3.788 -1.5651871263e-02 +1.1771835768e-01
3.788 -2.5769205800e-02 +8.8282305197e-02
3.788 +1.5732856058e-02 +1.1090680318e-01
3.788 -5.5264394054e-02 +1.1913955570e-01
3.788 -2.7798837809e-02 +1.2176612103e-01
3.788 -7.9113894252e-02 +1.1527473212e-01
3.788 -7.9324256358e-02 +3.6189431166e-03
3.788 +3.5236589156e-03 +1.5994848813e-02
3.788 -3.3709646381e-02 +1.4735225132e-02
3.788 -1.3883379160e-02 -5.7653672193e-03
3.788 -2.9686047342e-02 -9.6715670534e-03
3.788 -4.1278263112e-02 -1.6611265114e-03
3.788 +2.2059698359e-02 -5.0978728199e-02
3.788 -2.8642933965e-02 -5.6154226131e-03
3.788 +7.8199494701e-03 -1.9967934189e-02
3.788 +1.7345679069e-02 +5.8403610274e-03
3.788 -6.8271202927e-03 -2.0121940844e-02
3.788 +2.8972819342e-02 -3.5466658419e-03
3.788 +1.6836228600e-02 +5.4311104112e-02
3.788 +6.6527029311e-02 +9.2001204772e-02
3.788 +3.4202844035e-02 +1.2108826339e-01
3.788 -2.0407061200e-02 +1.1860119692e-01
3.788 +1.0093000959e-02 +1.2044898785e-01
3.788 +4.7507050895e-03 +8.8693184381e-02
3.788 -4.6302277624e-03 +9.7746864746e-02
3.788 +4.6753094437e-02 +8.4936361900e-02
3.788 +2.8044154737e-02 +8.2089755037e-02
3.788 +1.2045596766e-02 +1.0082232632e-01
3.788 +6.7931123408e-02 +7.6187586967e-02
3.788 +3.9970586980e-02 +1.2152769065e-01
3.788 +1.2050494828e-02 +7.6623160196e-02
3.788 +2.2751658055e-02 +8.8333963687e-02
3.788 -8.3597926334e-02 +6.7360159584e-02
3.788 -1.9408099477e-02 +3.2527760412e-02
3.788 -4.0827002231e-03 +3.3926515716e-02
3.788 -8.1796206326e-02 -2.7951450884e-02
3.788 -7.2955168961e-02 -1.6901318118e-02
3.788 -1.8526366161e-02 -7.3284889879e-02
3.788 -1.5912718059e-02 -6.0582825790e-02
3.788 +2.9831491988e-02 -3.3519047520e-05
3.788 -3.8449948005e-02 -6.4880831071e-02
3.788 -4.5817507770e-02 -6.8113315830e-02
3.788 -5.3479447212e-02 -9.0461743919e-02
3.788 -1.0625450433e-01 -6.9253853230e-02
3.788 -1.1901849746e-01 -5.5610338190e-02
3.788 -5.7000642103e-02 -3.7046974012e-03
3.788 -7.6064703866e-02 -8.4189192719e-02
3.788 -8.7792219033e-02 -1.1012488026e-01
3.788 -6.8703702811e-02 -4.1631398095e-02
3.788 -6.1063997108e-02 -4.2083422843e-02
3.788 -5.7350982134e-02 -6.8533911767e-02
3.788 -8.8806839443e-02 +8.4477249234e-02
3.788 -2.8037774498e-02 +4.0326012016e-02
3.788 -1.3072143702e-05 +9.4146083470e-03
3.788 +1.3116984232e-02 +2.1154454002e-02
3.788 -6.0131075651e-02 +8.5545755754e-02
3.788 -1.0711532328e-01 +3.6511972370e-02
3.788 -8.0578882299e-02 +4.3768983307e-03
3.788 +7.6139429075e-04 +3.4264874801e-02
3.788 -2.9484542819e-02 +9.9145612034e-02
3.788 -1.0186992356e-01 +7.0202040614e-02
3.788 -1.2768520068e-01 +4.5277904488e-02
3.788 -5.5563028614e-02 +1.4998869923e-01
3.788 -1.1208643756e-01 +1.1501184201e-01
3.788 -1.0754700958e-01 +1.4166957898e-01
3.788 -8.6363027285e-02 +1.2115148299e-01
3.788 -1.1261991465e-01 +1.2017919918e-01
3.788 -8.8868981805e-02 +1.6597391778e-01
3.788 -7.7216895044e-02 +1.7004784613e-01
3.788 -2.9040675652e-02 +1.6162912307e-01
3.788 -5.8635786400e-02 +1.0350831013e-01
3.788 -1.1582508395e-01 +1.0611556467e-01
3.788 -1.5468396904e-01 +7.6989351167e-02
3.788 -2.0990158630e-01 +1.1059822740e-01
3.788 -1.4330400356e-01 +1.7712198293e-01
3.788 -1.1581868686e-01 +1.4960159907e-01
3.788 -7.1680362768e-02 +2.4756303121e-01
3.788 -6.7315564947e-02 +2.1041453746e-01
3.788 -5.2432922666e-02 +2.2047819420e-01
3.788 -4.9191657238e-02 +2.1958156646e-01
3.788 -5.3932613820e-02 +2.4546674692e-01
3.788 -9.1694370375e-02 +2.2669575568e-01
3.788 -3.1262328229e-02 +1.0950610772e-01
3.788 -4.9686599075e-02 +1.3478584997e-01
3.788 -9.4982553826e-02 +1.2375748789e-01
3.788 -9.6280270523e-02 +1.2113246935e-01
3.788 -8.2408314774e-02 +9.9968519036e-02
3.788 -3.3541649067e-02 +1.4051981169e-01
3.788 -8.9466524116e-02 +1.5046100528e-01
3.788 -4.7072171541e-02 +1.3935442419e-01
3.788 -4.7550776000e-02 +1.1676616728e-01
3.788 +5.1359641825e-03 +1.0580178940e-01
3.788 +2.8740261756e-02 +3.1742671086e-02
3.788 +1.0648516238e-02 +2.2926159250e-02
3.788 +4.7423262899e-02 -4.0925138851e-03
3.788 +1.8411519651e-02 +4.9146751778e-02
3.788 +4.8144508189e-02 +4.4181129148e-02
3.788 +8.1494009250e-02 +8.2693044467e-02
3.788 +9.0250235975e-02 +3.0021132649e-02
3.788 +4.8565411797e-02 +2.6165319841e-02
3.788 +1.0503503970e-01 +1.0709340876e-02
3.788 +1.3545413452e-01 -1.6513272440e-03
3.788 +1.0488044485e-01 +2.7160458266e-02
3.788 +7.1382419602e-02 +7.8631086401e-02
3.788 +1.3983920645e-01 +2.6099035287e-02
3.788 +1.9303756120e-01 +1.7217739309e-02
3.788 +1.9764587741e-01 -8.1001907447e-03
3.788 +2.1083226349e-01 -7.2598060765e-03
3.788 +2.0867760693e-01 +1.1492712447e-02
3.788 +2.8848066888e-01 -4.7769634320e-02
3.788 +2.5684173749e-01 -5.2907028851e-02
3.788 +2.5471102252e-01 -1.7649765069e-02
3.788 +2.1841630318e-01 +2.2684321963e-02
3.788 +2.9157463622e-01 -4.1213725267e-02
3.788 +2.9484433738e-01 -1.4531447875e-02
3.788 +1.9341354806e-01 -3.3286730047e-02
3.788 +2.1781397615e-01 -6.2455958636e-02
3.788 +1.0669482640e-01 -4.0012751385e-02
3.788 +1.2883089984e-01 -3.4705433260e-02
3.788 +1.7863417008e-01 +3.4181552996e-02
3.788 +6.0816246864e-02 +7.4472836907e-02
3.788 +9.5928416897e-02 +6.5466096552e-02
3.788 +5.5323254446e-02 +8.9238299600e-02
3.788 +1.7748631853e-04 +9.5130113408e-02
3.788 +3.0002646668e-02 +8.7943983249e-02
3.788 +2.5801646764e-02 -1.9363361449e-02
3.788 +7.0505007170e-04 +4.7641247966e-02
3.788 -5.0814315267e-02 +6.9159372456e-03
3.788 -4.1825436645e-02 -7.1370362321e-04
3.788 -4.3647088040e-02 +8.7760041473e-02
3.788 +8.8673180217e-03 +1.5119086082e-01
3.788 +2.3534738020e-02 +6.5586007272e-02
3.788 +1.6036885052e-02 +8.5783232550e-02
3.788 +9.3754922008e-02 +9.6410546724e-02
3.788 -8.3539850766e-04 +6.0954627641e-02
3.788 +7.2452252516e-03 +6.1961493163e-02
3.788 +1.8526739073e-02 +9.2843293269e-02
3.788 -6.1783434952e-02 +1.7776244276e-01
3.788 -2.5373676122e-02 +1.3683803744e-01
3.788 -6.7911504697e-02 +1.5599437151e-01
3.788 -2.1235873160e-02 +1.7151365121e-01
3.788 -2.8462618770e-02 +8.9961380594e-02
3.788 -2.7566141278e-02 +4.4165011023e-02
3.788 -7.9439874884e-02 +1.3477325737e-01
3.788 -6.3878605943e-02 +6.2971164239e-02
3.788 -1.2705198074e-01 -2.2498417251e-02
3.788 -5.6640647099e-03 -4.9023211012e-02
3.788 +6.9001237784e-02 -6.1656678921e-02
3.788 +6.0111257444e-03 -2.6858369440e-02
3.788 +3.7027414900e-02 -7.5042338973e-02
3.788 +1.9872617132e-02 +6.3013991457e-03
3.788 -3.5058878326e-02 -7.7800629697e-04
3.788 +2.8781166948e-02 -2.2435771880e-03
3.788 +2.8861878912e-02 -8.2347953585e-02
3.788 +2.6879779725e-03 -1.0771816457e-01
3.788 +1.4513388674e-02 -6.0031844198e-02
3.788 -2.8088148618e-02 -5.7516858810e-02
3.788 +3.7898100400e-02 -2.7766235502e-02
3.788 +4.2352916229e-02 -3.8193256917e-02
3.788 +2.1374254399e-02 -1.0563124909e-01
3.788 +4.4163475844e-02 -2.6732840696e-02
3.788 +2.6998123798e-02 -3.3161682399e-02
3.788 +1.1125754663e-01 +2.9067529079e-02
3.788 +7.5464753470e-02 +7.7865669847e-02
3.788 +2.7375932118e-02 +5.9873653276e-02
3.788 +1.1681783648e-01 +6.5830306883e-02
3.788 +1.4090308345e-01 +1.5604596541e-02
3.788 +7.1006408152e-02 -5.4893047979e-02
3.788 +3.2037321505e-02 -2.1895420446e-03
3.788 +2.2021546424e-02 +1.1311356869e-01
3.788 +3.3841067280e-02 +9.7469453948e-02
3.788 +3.5599970350e-02 +3.1808737877e-02
3.788 +4.3754311328e-02 +5.0054064384e-02
3.788 +1.5074610938e-01 +1.0256214787e-01
3.788 +1.4858914496e-01 +6.8126700153e-02
3.788 +1.4183123384e-01 +1.1109351059e-01
3.788 +1.6599431002e-01 +3.4984869530e-02
3.788 +1.2833402630e-01 +9.3452658311e-03
3.788 +1.3749645557e-01 +6.1187498584e-02
3.788 +1.2697621929e-01 +3.8039813153e-02
3.788 +6.5967210726e-02 +1.1896656861e-01
3.788 +4.9729025929e-02 +4.0859776684e-02
3.788 +9.5481122655e-02 +1.8073909492e-02
3.788 +1.6645323210e-02 -4.3035799454e-02
3.788 -8.8116009124e-04 -6.1625424496e-04
3.788 +2.7805718915e-02 +3.6040033710e-02
3.788 +1.0012334002e-01 +2.3920628897e-02
3.788 +1.0796468831e-01 -4.2175161810e-02
3.788 +1.4983240170e-01 -8.4603653536e-02
3.788 +1.5299702604e-01 +2.7245315532e-03
3.788 +8.5611598312e-02 +8.1156473776e-02
3.788 +9.0409191024e-02 +4.4967864113e-02
3.788 +9.6891198134e-02 +1.2328811255e-02
3.788 +1.2637650022e-01 -2.2355208436e-02
3.788 +8.7957499543e-02 +3.5395552864e-02
3.788 +1.0262545080e-01 -2.8503561291e-02
3.788 +7.8408978299e-02 -4.4982673841e-02
3.788 +7.4204924884e-02 +1.3301915540e-02
3.788 +3.8073452057e-02 -9.0248254467e-02
3.788 +3.4894412228e-02 -7.6550904337e-02
3.788 -2.0383644946e-02 -8.7963232763e-02
3.788 -3.9940403304e-02 -1.2355860598e-01
3.788 -4.2990984735e-02 -1.7970523675e-01
3.788 +2.5902928646e-03 -8.4378921805e-02
3.788 +4.5249420164e-02 -4.5672732324e-02
3.788 +6.1398961340e-02 -2.3478845636e-02
3.788 +5.6352299785e-02 -4.1133630378e-02
3.788 +1.8490995396e-02 -1.7753210291e-03
3.788 -4.9755148762e-02 -8.9545092142e-03
3.788 -3.5047088767e-02 -2.6614523012e-02
3.788 -2.0733072610e-02 -1.8471568552e-02
3.788 +1.7028448429e-02 -4.4039271252e-02
3.788 +4.0072905196e-02 -3.3458377575e-02
3.788 +3.8761977624e-02 -5.1036519747e-02
3.788 +1.4491848852e-02 -7.4389598716e-02
3.788 +8.6993574007e-02 -1.0767292305e-01
3.788 +5.2748778845e-02 -1.1160924909e-01
3.788 +2.5936468640e-02 -5.4942297127e-02
3.788 +1.3998227100e-01 -8.0088905282e-02
3.788 +7.8094598502e-02 -9.0155941351e-02
3.788 +2.0893571743e-02 -6.7875471567e-02
3.788 -1.3818356256e-02 -6.0641831870e-02
3.788 -1.1546062633e-03 -9.4586936903e-02
3.788 -1.0318843397e-02 -4.3785638006e-02
3.788 -3.6227811397e-03 -1.1856642130e-01
3.788 -1.4012872211e-02 -8.3501669844e-02
3.788 +2.3671214157e-02 -4.4208348922e-02
3.788 +1.9728233504e-02 -7.2737701102e-02
3.788 +1.4036453835e-02 -3.9828975180e-02
3.788 +6.5898783719e-03 -1.5817411322e-01
3.788 -3.9977498286e-02 -1.2327763351e-01
3.788 +3.5493418334e-02 -1.5269410441e-02
3.788 +5.1235026679e-02 -2.6425923109e-02
3.788 +2.1422913485e-02 -9.2355097486e-03
3.788 +1.7477200743e-02 -2.4296941969e-02
3.788 -1.5198738701e-02 +7.5436760976e-02
3.788 +1.5572171972e-02 +6.6302904222e-02
3.788 +4.5249551245e-02 +1.2774124763e-01
3.788 +1.6199116511e-02 +8.0149405817e-02
3.788 +8.0051280473e-02 +8.1641533539e-02
3.788 +8.5108844711e-02 +2.5320405157e-02
3.788 +1.1751536656e-01 -4.7128674996e-03
3.788 +8.2067934788e-02 -5.2874998799e-02
3.788 +3.6759007196e-02 -8.0708515253e-02
3.788 -5.8648354551e-02 -2.2693424541e-02
3.788 -5.0157169144e-03 +5.2159975999e-02
3.788 +7.4712871492e-03 +2.0351980820e-03
3.788 -4.4527875765e-02 +2.0384402576e-02
3.788 -3.7334017870e-02 +3.4876350287e-02
3.788 -2.4140218210e-02 +4.8640239203e-02
3.788 -4.2284662341e-02 -1.9876925853e-03
3.788 -3.1319362814e-02 -7.0162234642e-03
3.788 -1.6744504671e-02 -7.7052025444e-02
3.788 -6.3900910172e-03 -1.8219135757e-02
3.788 +8.8929118949e-02 +2.5621495963e-02
3.788 +9.5327327379e-02 +3.0450234318e-02
3.788 +5.5741987035e-04 +2.0060576280e-02
3.788 -1.3554044798e-02 -3.9592023122e-03
3.788 -8.9780906387e-03 -5.0361569053e-02
3.788 +4.7828443284e-02 -2.0303796703e-02
3.788 +8.0061195544e-02 +1.8827741398e-02
3.788 +5.4818875715e-02 +4.7994767765e-02
3.788 +1.1196495130e-01 +6.1910108777e-02
3.788 +1.0650587260e-01 +1.0359621270e-02
3.788 +6.3305816991e-02 -5.9499929613e-02
3.788 +1.7425278480e-02 -4.7558204819e-02
3.788 +1.0591014171e-01 -4.5208773535e-02
3.788 +5.8468917448e-02 -7.7506525014e-02
3.788 +6.8726822255e-02 -4.3339011947e-02
3.788 +5.0276661605e-02 -9.9944739295e-03
3.788 +6.3607362257e-02 -4.2883663256e-02
3.788 +7.6705968538e-02 -6.4872555827e-02
3.788 +3.9756849750e-02 -3.7089387341e-02
3.788 -4.4771670751e-02 -1.6154182816e-02
3.788 -4.1785382497e-02 -4.8488243997e-02
3.788 -8.0602154090e-02 -5.5102045098e-02
3.788 -1.0830588316e-01 -3.3436239139e-02
3.788 -1.0426441737e-01 -2.6696115791e-02
3.788 -1.0397950756e-01 -5.3337904937e-02
3.788 -6.6115156284e-02 -4.8599135434e-03
3.788 -1.1936136827e-01 -5.2408268101e-02
3.788 -9.8168901638e-02 -3.5160939694e-02
3.788 -7.3547647869e-02 -6.5907936136e-02
3.788 -8.1883584372e-02 -5.0151640121e-03
3.788 -6.1144470189e-02 +2.8026268234e-02
3.788 -6.9042193454e-02 +5.3625912560e-02
3.788 -1.2937732738e-01 -3.2703606000e-02
3.788 -1.0751548073e-01 -4.7355076336e-02
3.788 -1.1679624780e-01 -5.1983499539e-02
3.788 -8.7587270359e-02 -1.9958412764e-02
3.788 -1.9088790019e-01 +1.0386489705e-02
3.788 -1.8527582448e-01 -4.7713140659e-02
3.788 -1.5069616040e-01 +8.4430778993e-03
3.788 -2.0275481414e-01 -7.5803966820e-04
3.788 -1.4689096347e-01 -4.9184265151e-02
3.788 -1.3070139269e-01 -3.9597601154e-02
3.788 -1.0602859780e-01 -2.9792477862e-02
3.788 -9.5698732337e-02 -8.3002933984e-02
3.788 -6.8533607380e-02 -1.2483185867e-01
3.788 -3.9052468089e-02 -8.7595454922e-02
3.788 -3.6043257509e-02 -1.2511328720e-01
3.788 +5.8437030884e-03 -4.0431792404e-02
3.788 +6.1621812644e-02 -2.0967695850e-02
3.788 +6.3343629642e-02 -1.8409005955e-02
3.788 +4.8271953835e-02 +5.7124715851e-02
3.788 +6.5882444989e-02 +5.7806810764e-02
3.788 +1.4060945163e-01 +5.0209727612e-02
3.788 +8.1952088829e-02 +1.1521641612e-02
3.788 +9.1756918710e-02 +6.5060136590e-02
3.788 +8.8029456401e-04 +1.1953954123e-01
3.788 -4.0437658397e-02 +7.1064674822e-02
3.788 -8.8213729741e-02 +8.3806024530e-02
3.788 -7.3044750367e-02 +4.8953295805e-02
3.788 -8.0424718226e-02 +1.1399477236e-01
3.788 -3.6867587774e-02 +1.5424966109e-01
3.788 -2.3090179738e-02 +1.1652970648e-01
3.788 -9.5431070305e-02 +1.5658891054e-01
3.788 -1.1401897452e-02 +1.2039831096e-01
3.788 -8.1006373249e-02 +2.1053627136e-01
3.788 -8.8840153679e-02 +2.3410343847e-01
3.788 -7.1216861628e-02 +2.4143044343e-01
3.788 -9.1488937605e-02 +1.9301485760e-01
3.788 -3.5192447257e-02 +1.8397146134e-01
3.788 -1.3487782865e-01 +2.2780467603e-01
3.788 -1.5738977411e-01 +2.4372231432e-01
3.788 -8.1520343205e-02 +1.7623435287e-01
3.788 -1.0753728374e-01 +2.6237780516e-01
3.788 -1.1312092773e-01 +1.8375523299e-01
3.788 -6.8294689704e-02 +1.4934091930e-01
3.788 -1.6066434292e-01 +1.7170006818e-01
3.788 -9.3952777362e-02 +1.7414984826e-01
3.788 -1.1478874761e-01 +1.4763696024e-01
3.788 -7.3649962786e-02 +8.0255710395e-02
3.788 -2.0659606545e-02 +1.2192824917e-01
3.788 -5.4953189479e-02 +1.6308848810e-01
3.788 -4.3800819901e-02 +1.4152182918e-01
3.788 -7.5789448512e-02 +9.4618237965e-02
3.788 -6.7975864236e-02 +8.2129599370e-02
3.788 -6.5174776910e-02 +8.3665780739e-02
3.788 -5.2574790415e-02 +1.6947189400e-01
3.788 -1.1700077753e-01 +1.4414452908e-01
3.788 -1.0618913698e-01 +7.1857890029e-02
3.788 -1.0205881591e-01 +8.6637092329e-02
3.788 -1.1399296763e-01 -1.4752906970e-02
3.788 -1.6022298466e-01 +2.3518608010e-02
3.788 -8.7229998005e-02 +1.7585889533e-02
3.788 -1.0898298820e-01 +2.2080573150e-02
3.788 -7.0502795582e-02 +2.6828871970e-02
3.788 -1.1232915632e-01 +2.0648432453e-02
3.788 -4.3186484847e-02 -6.6562973258e-02
3.788 -3.3101511302e-02 -1.3528767174e-02
3.788 -6.5860796265e-02 -7.3845920602e-02
3.788 -6.8704678148e-02 -9.7165967168e-02
3.788 -1.2801204448e-01 -4.7661928503e-02
3.788 -1.0076297984e-01 -6.5402987884e-02
3.788 -6.0085791712e-02 +8.6489143087e-04
3.788 -2.9409773262e-02 -3.9084185995e-02
3.788 -6.6156490014e-02 +4.9040485471e-02
3.788 -5.2784828178e-02 +5.4291635480e-02
3.788 -6.5382987648e-02 +1.1554177601e-02
3.788 -6.3073182744e-02 -3.9712362814e-03
3.788 -3.8880272287e-02 -5.0182243249e-03
3.788 -5.5165562624e-02 -1.0710186654e-01
3.788 -3.7888965380e-02 -1.4209492134e-01
3.788 +8.7113095984e-02 -1.2742929254e-01
3.788 -1.1785526513e-02 -1.4460991640e-01
3.788 -8.6705804715e-03 -1.0626425042e-01
3.788 +4.9439756704e-03 -7.0313335754e-02
3.788 -4.5407093362e-02 -1.1576676759e-01
3.788 -1.6860792201e-02 -1.0143763628e-02
3.788 -1.6292162991e-03 -7.0684869031e-02
3.788 -1.9131526122e-02 -5.6107126259e-02
3.788 +3.3483389335e-02 -3.4895029516e-02
3.788 +1.3639868536e-02 -3.5959107270e-02
3.788 +3.9138673522e-02 +1.0838260133e-02
3.788 +6.6659628611e-02 -5.9082794391e-02
3.788 +8.7768270720e-02 -6.2850232754e-02
3.788 +6.4032846906e-02 -1.1827110229e-03
3.788 +8.3661208647e-02 -1.9805562143e-02
3.788 +6.3380416183e-02 -2.9339022603e-04
3.788 +6.7318180362e-02 -4.7891927170e-04
3.788 -9.7338897372e-03 +5.1579749841e-02
3.788 +1.1902050863e-01 +2.6216510231e-02
3.788 +1.6183220432e-01 +5.7313768037e-02
3.788 +1.7038809977e-01 +1.1211561476e-01
3.788 +2.6575062428e-01 +1.1978153617e-01
3.788 +2.4503779828e-01 +7.5466089676e-02
3.788 +1.7156308366e-01 +6.3120775160e-02
3.788 +1.5606638421e-01 +9.1997140841e-02
3.788 +1.7684555207e-01 +3.8036000867e-02
3.788 +2.0858334781e-01 +1.2204300915e-02
3.788 +1.5057500513e-01 -1.2035492315e-02
3.788 +1.5934098502e-01 -9.3125864314e-03
3.788 +1.3699802597e-01 -4.6726465536e-02
3.788 +1.1462904419e-01 -4.9650049505e-02
3.788 +1.7741707308e-01 -7.7158708342e-02
3.788 +1.3049452715e-01 -2.9679382284e-02
3.788 +1.1298326849e-01 -6.8141418505e-02
3.788 +1.3073779473e-01 -4.0260881779e-02
3.788 +7.8895910552e-02 -4.7332878054e-02
3.788 +6.7269868452e-02 -5.4118940411e-02
3.788 +6.5905295744e-02 -4.8364647578e-03
3.788 +1.1935600861e-01 +2.3748539460e-02
3.788 +6.2162163629e-02 +4.0345452467e-02
3.788 +6.7433463853e-02 +1.6661122174e-02
3.788 +1.1786140196e-01 +1.8986020143e-02
3.788 +1.5027075781e-01 +5.8603265092e-02
3.788 +9.8615265958e-02 -1.4503882909e-02
3.788 +3.6678219403e-02 +3.8997292518e-02
3.788 +1.0660709524e-01 -7.4121629959e-03
3.788 +7.3482511176e-02 +2.3440394902e-02
3.788 +1.4908187313e-04 +5.1428244451e-02
3.788 +2.3185712816e-02 -5.2132780794e-02
3.788 +2.9295039632e-02 -6.4789120831e-02
3.788 +8.6986747231e-02 -1.0797972705e-02
3.788 +1.5017295299e-01 +1.1393107314e-02
3.788 +1.0140815764e-01 -5.4507915022e-02
3.788 +5.3260069438e-02 -1.0355877279e-02
3.788 +1.9231984596e-01 -3.6782226416e-02
3.788 +2.0633164125e-01 -6.7906186652e-02
3.788 +1.4164399117e-01 -3.6180840270e-02
3.788 +1.2529913677e-01 -8.6603230152e-03
3.788 +2.8278608380e-02 -1.6183678652e-02
3.788 +2.9453443386e-02 -2.6773794199e-02
3.788 +4.2817890718e-02 -2.8377884224e-02
3.788 +1.1667823331e-01 -1.4367669784e-02
3.788 +5.0980673420e-02 +1.9705938319e-02
3.788 +3.4494227698e-02 -4.4769749725e-02
3.788 +4.5975383468e-03 -1.9251612557e-02
3.788 +1.0123717439e-02 -7.7802464028e-02
3.788 +6.1148558625e-03 -2.2533183240e-02
3.788 +7.6574719074e-03 -5.3880717686e-02
3.788 -1.4113144793e-02 -1.2013671094e-01
3.788 -7.5671663262e-03 -9.6584101853e-02
3.788 -4.1533340776e-02 -1.0538984214e-01
3.788 -2.1151890633e-02 -7.5176776261e-02
3.788 +1.8562930632e-02 -7.4012587703e-02
3.788 +2.7179857048e-02 -7.3598256447e-02
3.788 -7.2777622066e-02 -4.0535738881e-02
3.788 -6.6391018279e-02 -7.9333356203e-02
3.788 +7.7421930573e-03 -1.0936899579e-01
3.788 -1.1904077261e-02 -9.3350695557e-02
3.788 -5.5128957988e-02 +6.6799219885e-03
3.788 -9.0997358307e-02 +3.5969203269e-02
3.788 -6.6162961246e-02 +2.9898734432e-02
3.788 -5.7255652617e-02 +8.6760121849e-03
3.788 -6.2313065127e-02 -1.3939787898e-02
3.788 -6.1044873362e-02 +6.7132511404e-02
3.788 -7.6923525623e-02 -3.3925784937e-02
3.788 -1.9968869518e-02 -7.0119279292e-03
3.788 -5.9126176275e-02 +2.0289928591e-02
3.788 -4.5452552167e-02 +4.0599671082e-02
3.788 +4.9735877801e-03 +2.3642715432e-02
3.788 -5.1197299133e-02 +5.6210776738e-02
3.788 -7.7421776071e-02 +7.2606064901e-02
3.788 -1.3277213489e-02 +5.0277101170e-02
3.788 -5.8420968908e-02 +1.0668164912e-01
3.788 -1.8767298366e-02 +1.3544573259e-01
3.788 -7.7636483449e-02 +5.2276559832e-02
3.788 -3.7987999825e-02 +9.2674404745e-02
3.788 -9.2555030841e-02 +7.6302410965e-02
3.788 -6.0966561088e-02 +1.0887714200e-01
3.788 -8.5629347920e-02 +1.5590565757e-01
3.788 -1.2057219431e-01 +6.9682083741e-02
3.788 -1.1743666126e-01 +1.6091133834e-01
3.788 -6.9223996567e-02 +1.7078997412e-01
3.788 -1.1524534084e-01 +1.9506254729e-01
3.788 -1.0077917122e-01 +1.6002428426e-01
3.788 -1.1854839412e-01 +1.2609406464e-01
3.788 -8.8949342347e-02 +1.1321714225e-01
3.788 -1.5993503546e-02 +8.1732885766e-02
3.788 +7.4140091890e-02 +5.9833090130e-02
3.788 +4.5318051689e-02 +5.3465352012e-02
3.788 +1.4259443209e-02 -5.7213058315e-02
3.788 +4.7929339451e-02 +9.8113724434e-03
3.788 +8.2533378918e-02 -7.3681412210e-02
3.788 +7.3514107613e-02 -6.9503892661e-02
3.788 +9.7222616748e-02 -3.4574986412e-02
3.788 +1.2520242495e-02 -3.2379249917e-02
3.788 +5.2970379393e-02 -1.7824058933e-02
3.788 -7.5494610267e-02 -1.9406767137e-02
3.788 -1.8283430808e-02 -5.9279388668e-02
3.788 +2.3289173238e-02 -8.3954148468e-02
3.788 -2.4951800709e-02 -4.3068784131e-02
3.788 -4.2642486381e-02 -4.8371410368e-02
3.788 -7.9341552662e-02 -1.6188478712e-02
3.788 -5.9153119387e-02 +5.0027086070e-02
3.788 +6.4278107066e-03 -5.2626995407e-02
3.788 -6.0162141595e-02 -3.0300987402e-02
3.788 -6.5325885087e-02 -7.9232091090e-02
3.788 -2.2520236096e-02 -1.1592016411e-01
3.788 -2.1548243998e-02 -1.4133064726e-01
3.788 -8.8960628122e-02 -1.6924070240e-01
3.788 -3.8169269545e-02 -1.8303146721e-01
3.788 -2.4677735250e-02 -1.5984449095e-01
3.788 -7.7436306551e-02 -1.3692033509e-01
3.788 -1.3242880426e-01 -1.7544798160e-01
3.788 -1.0244204014e-01 -2.6986164534e-01
3.788 -8.1779262077e-02 -2.6005894507e-01
3.788 -1.1253654913e-01 -2.1416019239e-01
3.788 -1.6246026013e-01 -1.9531045308e-01
3.788 -2.4000649013e-01 -2.7747116095e-01
3.788 -2.7442353295e-01 -3.1003042715e-01
3.788 -2.6511363301e-01 -3.2717199708e-01
3.788 -2.2184351132e-01 -4.1024527504e-01
3.788 -1.8573805197e-01 -2.7296532510e-01
3.788 -1.3873511637e-01 -2.8839016446e-01
3.788 -1.2022100479e-01 -2.6942963039e-01
3.788 -1.4888865541e-01 -2.6837910129e-01
3.788 -1.2105994741e-01 -2.2872079681e-01
3.788 -1.1367709333e-01 -2.5010229430e-01
3.788 -1.3544884680e-01 -2.4010036260e-01
3.788 -1.7098215858e-01 -2.5497440025e-01
3.788 -2.1026456404e-01 -2.7550108039e-01
3.788 -1.5799300000e-01 -2.9519495859e-01
3.788 -1.1565274077e-01 -2.7359367422e-01
3.788 -1.1719098059e-01 -2.9767596328e-01
3.788 -1.2612777253e-01 -2.7949819672e-01
3.788 -1.4452326824e-01 -2.0103841521e-01
3.788 -1.7060622823e-01 -1.3549588794e-01
3.788 -1.5148899475e-01 -1.4167128627e-01
3.788 -1.3167027183e-01 -2.3177143420e-01
3.788 -1.0178318377e-01 -2.0628500361e-01
3.788 -7.4094865508e-02 -1.8971913002e-01
3.788 -1.0452725265e-01 -1.8997040368e-01
3.788 -7.8092474325e-02 -2.8914435813e-01
3.788 -1.0136603217e-01 -2.4806365654e-01
3.788 -1.1372633212e-01 -2.3842890262e-01
3.788 -7.7330169663e-02 -2.0969642804e-01
3.788 -1.3276000205e-01 -2.0525339765e-01
3.788 -1.6053823994e-01 -2.0048912821e-01
3.788 -1.4573649904e-01 -1.8298823236e-01
3.788 -1.6382005374e-01 -3.0094707738e-01
3.788 -8.6877788703e-02 -2.2507567620e-01
3.788 -1.4879189342e-01 -3.2913713871e-01
3.788 -1.6051493542e-01 -2.7730458420e-01
3.788 -1.5296776415e-01 -2.7142371761e-01
3.788 -1.7578608316e-01 -3.5278109269e-01
3.788 -2.2971525378e-01 -3.7920347853e-01
3.788 -1.7375251636e-01 -3.2318798885e-01
3.788 -2.1338340885e-01 -3.6586725659e-01
3.788 -2.5456870904e-01 -4.9010868074e-01
3.788 -2.4083788933e-01 -4.2138973689e-01
3.788 -2.4041215262e-01 -4.3227030309e-01
3.788 -2.5598487316e-01 -3.6073317189e-01
3.788 -2.3568320271e-01 -3.7750129697e-01
3.788 -2.3625968735e-01 -4.0978578396e-01
3.788 -2.0039917800e-01 -3.7118198876e-01
3.788 -1.9660634371e-01 -2.7232775930e-01
3.788 -1.9911708121e-01 -3.2754471873e-01
3.788 -1.5159596611e-01 -2.5560691162e-01
3.788 -2.1075694514e-01 -3.2989455429e-01
3.788 -1.6909871951e-01 -3.0595128592e-01
3.788 -2.0850070085e-01 -3.4409539861e-01
3.788 -2.5897610290e-01 -3.9552062286e-01
3.788 -2.4838939386e-01 -4.4503722367e-01
3.788 -2.1637235338e-01 -4.4148448469e-01
3.788 -2.2793573823e-01 -4.9718348543e-01
3.788 -2.5784558838e-01 -4.9148117995e-01
3.788 -2.0310371485e-01 -4.2704697161e-01
3.788 -2.9973668181e-01 -5.2138229296e-01
3.788 -2.5616741766e-01 -4.4757603881e-01
3.788 -2.8332308004e-01 -4.3583205259e-01
3.788 -2.8432740513e-01 -4.4914863477e-01
3.788 -2.3085068194e-01 -3.9113636803e-01
3.788 -1.7487735911e-01 -3.3429555534e-01
3.788 -1.5535497624e-01 -3.0036493796e-01
3.788 -1.3105802252e-01 -3.3226189038e-01
3.788 -1.3544861011e-01 -3.2974838189e-01
3.788 -1.7023483870e-01 -3.4756144008e-01
3.788 -1.9562844088e-01 -3.5400646328e-01
3.788 -2.4855707123e-01 -3.9980372514e-01
3.788 -2.3533584652e-01 -4.4370571634e-01
3.788 -2.0639976254e-01 -4.2419749726e-01
3.788 -1.6078343702e-01 -4.3121969322e-01
3.788 -2.4646867514e-01 -4.2953917066e-01
3.788 -3.0454231923e-01 -4.1589470445e-01
3.788 -2.2775314592e-01 -3.2135105633e-01
3.788 -2.4369791742e-01 -3.2183380112e-01
3.788 -2.2377290037e-01 -3.3473296381e-01
3.788 -1.4074864234e-01 -3.2411947558e-01
3.788 -1.5056227071e-01 -3.5536855221e-01
3.788 -1.9009112349e-01 -3.0846340941e-01
3.788 -2.0408551161e-01 -3.5553716707e-01
3.788 -1.4160310512e-01 -2.7545074572e-01
3.788 -2.2016340354e-01 -3.2470142965e-01
3.788 -1.5083417071e-01 -2.9432519705e-01
3.788 -1.7667394022e-01 -2.5241404172e-01
3.788 -2.1106706634e-01 -2.8526311638e-01
3.788 -2.0417090231e-01 -2.8424869897e-01
3.788 -1.8621005914e-01 -2.3490876446e-01
3.788 -1.8438931316e-01 -3.3417680590e-01
3.788 -1.6093085706e-01 -2.6038873305e-01
3.788 -1.0714910305e-01 -2.7538892851e-01
3.788 -1.4736500248e-01 -2.5447179976e-01
3.788 -1.3840329002e-01 -2.8254531187e-01
3.788 -1.5186476614e-01 -2.7453490930e-01
3.788 -1.4906505933e-01 -3.0356724374e-01
3.788 -1.6895271369e-01 -3.2275746773e-01
3.788 -1.3088948685e-01 -2.6845089915e-01
3.788 -1.2989135083e-01 -2.9203372206e-01
3.788 -1.2488850476e-01 -2.7946332382e-01
3.788 -1.3685646200e-01 -2.9692381568e-01
3.788 -9.7542455556e-02 -2.7168443920e-01
3.788 -1.0080254211e-01 -2.6679613721e-01
3.788 -1.0669680276e-01 -2.7621760589e-01
3.788 -9.3565951541e-02 -3.0561985614e-01
3.788 -1.0068141620e-01 -2.3236695358e-01
3.788 -2.6355042841e-02 -2.0083854974e-01
3.788 -4.5217909069e-02 -1.6934690309e-01
3.788 -5.5635700975e-02 -1.0994046338e-01
3.788 -2.0017605329e-03 -7.8381303490e-02
3.788 -1.8560200568e-02 -3.4954274015e-02
3.788 -9.1818035693e-02 -3.4795182688e-02
3.788 -5.5363828586e-02 -1.9682095713e-02
3.788 -3.9666410265e-02 +2.7315880152e-04
3.788 -6.2191201811e-02 -1.1597092209e-02
3.788 +2.4088105033e-02 +3.0434747418e-03
3.788 -3.1770749351e-02 -2.2718414895e-02
3.788 -9.5091498233e-02 +8.8043731512e-03
3.788 -8.8210720804e-02 +6.0827462544e-02
3.788 +6.6018164434e-03 -1.7160857559e-02
3.788 -5.9687268520e-02 +5.2101184720e-02
3.788 -9.7467522246e-02 +7.9704345354e-02
3.788 -7.1864346930e-02 +1.5455629019e-01
3.788 -5.2252126038e-02 +1.7532297444e-01
3.788 -2.6472676388e-02 +1.2377736972e-01
3.788 -1.8317812574e-03 +5.3479698862e-02
3.788 -4.4069401838e-02 +1.2012664076e-01
3.788 -3.7340142352e-02 +9.8499817261e-02
3.788 -1.0985095058e-01 +1.2721582715e-01
3.788 -6.5642465731e-02 +1.1398802003e-01
3.788 -1.0541722934e-01 +8.9665486381e-02
3.788 +1.0917166637e-03 -6.9976781169e-03
3.788 -6.5661003235e-02 +2.3553635117e-02
3.788 -9.0728767543e-02 -1.3609012833e-02
3.788 -6.0725374188e-02 -5.8619012930e-02
3.788 +3.1800742253e-02 -3.3485966581e-02
3.788 -4.9989221482e-02 -6.9365975353e-02
3.788 -8.4188722944e-02 -3.4552492712e-02
3.788 -1.0717906358e-01 -4.1951674058e-02
3.788 -1.2543284925e-01 +8.8633111218e-03
3.788 -1.2675258756e-01 +6.1559154074e-04
3.788 -1.4805154212e-01 +8.0083270673e-02
3.788 -1.3408641935e-01 +1.0655565003e-01
3.788 -8.3065811004e-02 +1.2425625864e-01
3.788 -9.1489602582e-02 +7.0525619864e-02
3.788 -9.3159871571e-02 +5.2175872072e-02
3.788 -4.6258379121e-02 +5.4867230098e-02
3.788 -7.3839822945e-02 +9.5781671373e-02
3.788 -5.6191644779e-02 +1.7667174375e-02
3.788 +2.7139764188e-02 +8.7029207470e-02
3.788 +3.5403421837e-02 -2.6880736230e-02
3.788 -5.0064099869e-03 -1.1152734557e-01
3.788 +1.6927414772e-01 -9.9865973506e-02
3.788 +1.5106517380e-01 -5.2172490584e-02
3.788 +1.7020402502e-01 -9.1085488451e-02
3.788 +1.6656206749e-01 -7.2703556422e-02
3.788 +3.8125479229e-02 -1.2751976872e-01
3.788 +2.5039723837e-02 -1.4877552366e-01
3.788 +2.5452429275e-02 -1.7321913061e-01
3.788 -8.4160497081e-03 -1.7074107596e-01
3.788 -1.4652822864e-02 -2.0128679967e-01
3.788 -1.4342965941e-02 -2.1887427774e-01
3.788 -1.4987998838e-03 -1.8646061151e-01
3.788 -4.9352795668e-02 -2.1158042917e-01
3.788 +1.6273126231e-02 -1.9125523923e-01
3.788 -4.5459899880e-02 -1.4442581720e-01
3.788 -7.6409118842e-02 -1.6765085313e-01
3.788 -5.8459466591e-02 -1.9676334847e-01
3.788 -4.4848421541e-02 -1.1910801795e-01
3.788 -8.0097093664e-02 -1.0325533898e-01
3.788 -3.1819296562e-02 -1.1242076390e-01
3.788 -6.3560022656e-03 -8.8526937515e-02
3.788 -8.9513147406e-02 +1.8498382016e-02
3.788 -1.0228215471e-01 -1.4267345120e-01
3.788 -8.1253644138e-02 -1.6481215484e-01
3.788 -9.6383028264e-02 -1.6601177776e-01
3.788 -1.5905473057e-01 -1.8241813544e-01
3.788 -1.0537601687e-01 -1.8403114500e-01
3.788 -1.1664188268e-01 -1.5321262719e-01
3.788 -4.4530478191e-02 -1.6018389066e-01
3.788 -5.0151026506e-02 -1.3784701448e-01
3.788 -1.0882254154e-01 -1.7269216431e-01
3.788 -1.7410242347e-02 -1.8375004752e-01
3.788 -4.0689862468e-02 -1.1883761389e-01
3.788 -6.1888887710e-02 -1.1579935239e-01
3.788 -5.0565219170e-02 -9.7096883734e-02
3.788 -4.9979698847e-02 -1.5773606148e-01
3.788 -9.5170632578e-02 -2.5135287348e-01
3.788 -1.0146899068e-01 -2.4074429512e-01
3.788 -1.1436879254e-01 -3.0141887322e-01
3.788 -1.8378175012e-01 -3.1413828088e-01
3.788 -1.3847962014e-01 -2.9134201898e-01
3.788 -1.1148467651e-01 -2.6219897294e-01
3.788 -9.2498004641e-02 -2.2287149149e-01
3.788 -1.1168510704e-01 -1.7532877729e-01
3.788 -1.1564972042e-01 -1.5944960254e-01
3.788 -1.1026701604e-01 -2.5897928873e-01
3.788 -1.4467540327e-01 -2.6069954728e-01
3.788 -1.8338353623e-01 -2.8677726251e-01
3.788 -1.9219750235e-01 -3.1195234076e-01
3.788 -1.7793441021e-01 -2.6744882329e-01
3.788 -2.0530663336e-01 -2.3381748046e-01
3.788 -1.7829565997e-01 -2.7612329209e-01
3.788 -1.7616879604e-01 -2.4183206314e-01
3.788 -1.0446365300e-01 -1.1462492249e-01
3.788 -1.7466885992e-01 -1.4550006261e-01
3.788 -1.2526981709e-01 -1.6705956047e-01
3.788 -7.1827593579e-02 -1.1969321176e-01
3.788 -9.4674850840e-02 -1.1262854638e-01
3.788 -6.6877250019e-02 -7.8705968738e-02
3.788 -9.0720124920e-02 -1.1145792360e-01
3.788 -1.1284690977e-01 -1.4700563330e-01
3.788 -8.4312005240e-02 -1.2663041785e-01
3.788 -7.4828951661e-02 -1.2646018347e-01
3.788 -9.0293056077e-02 -1.9298710337e-01
3.788 -2.1487474142e-02 -1.7101462465e-01
3.788 -3.6466363758e-02 -2.0752033733e-01
3.788 -5.4558640446e-02 -1.9120573396e-01
3.788 -1.0070855635e-01 -1.9325516966e-01
3.788 -4.8448970139e-02 -1.7020737404e-01
3.788 -3.1513916738e-02 -2.0396084946e-01
3.788 -1.1312944102e-01 -1.6389168207e-01
3.788 -6.4852965785e-02 -1.7950918943e-01
3.788 -4.9470168388e-02 -1.1592809872e-01
3.788 -5.3588317410e-02 -1.8800722544e-01
3.788 -8.2406813917e-02 -1.8684302576e-01
3.788 -6.5617548359e-02 -1.0248588695e-01
3.788 -7.2419806357e-02 -5.9454647655e-02
3.788 -7.1822722547e-02 -8.6820756178e-03
3.788 -2.2945901322e-02 +7.1144313479e-03
3.788 -1.3758686966e-02 +3.8064327786e-02
3.788 -1.3880288601e-01 -8.8181008848e-02
3.788 -1.2940264749e-01 -9.3774497933e-02
3.788 -1.1223174592e-01 -1.0582634541e-01
3.788 -1.5425062033e-01 -1.1100414735e-01
3.788 -9.8495984309e-02 -1.4488792927e-01
3.788 -1.4164467748e-01 -1.3196924003e-01
3.788 -1.9095882260e-01 -1.6871460431e-01
3.788 -2.1190027936e-01 -2.5374443754e-01
3.788 -2.1446153287e-01 -2.5409572047e-01
3.788 -2.2579730332e-01 -3.3841733094e-01
3.788 -2.2830147155e-01 -3.1597322146e-01
3.788 -1.8338064310e-01 -2.9761028049e-01
3.788 -2.6707360777e-01 -3.3561328949e-01
3.788 -2.4790688863e-01 -3.2642246581e-01
3.788 -2.4998857051e-01 -3.4190143954e-01
3.788 -2.0336015592e-01 -3.3074565705e-01
3.788 -1.9627042683e-01 -3.4782016204e-01
3.788 -2.2866435738e-01 -3.4641692996e-01
3.788 -1.8153961963e-01 -2.5498438140e-01
3.788 -2.3523748463e-01 -3.0443574082e-01
3.788 -1.8801572248e-01 -3.1837028203e-01
3.788 -1.5714491471e-01 -3.7385024264e-01
3.788 -5.6816021005e-02 -2.6270219220e-01
3.788 -1.0175894801e-01 -1.9894191798e-01
3.788 -1.9587293131e-01 -2.0660416031e-01
3.788 -1.7190446339e-01 -2.1545770212e-01
3.788 -1.4144723750e-01 -2.3450493721e-01
3.788 -1.6321413337e-01 -2.6718991430e-01
3.788 -7.0467246662e-02 -1.8055777698e-01
3.788 -7.2962239543e-02 -1.5828991981e-01
3.788 -1.0209913541e-01 -1.8876453926e-01
3.788 -1.3848819680e-01 -2.8089865126e-01
3.788 -6.1910171008e-02 -2.0643113101e-01
3.788 -8.0003874807e-02 -1.8347344627e-01
3.788 -3.2808177211e-02 -9.7223923847e-02
3.788 -7.8071215013e-02 -3.9603435005e-02
3.788 -1.3010165530e-01 -6.3450762742e-02
3.788 -4.6268899074e-02 -5.3824550931e-02
3.788 -4.6971471386e-02 -1.2303636197e-01
3.788 +2.3680813074e-02 -1.5470942291e-01
3.788 -1.8401576199e-05 -1.3058817805e-01
3.788 +2.6588382041e-02 -1.2392568985e-01
3.788 +2.4470276442e-02 -1.4917619506e-01
3.788 -6.7657052751e-02 -1.3514692775e-01
3.788 +1.3303435663e-02 -1.2428544720e-01
3.788 -3.5610217044e-02 -1.0246714282e-01
3.788 -1.0104434699e-01 -9.9028169507e-02
3.788 -1.2954953294e-02 -4.1384337895e-02
3.788 -1.5416558042e-02 -5.4336866057e-02
3.788 -3.4188227881e-02 -4.3228999122e-02
3.788 -3.6945658045e-02 -5.8888623934e-02
3.788 +4.1770730077e-03 -1.7359513310e-02
3.788 +5.5977220877e-03 -2.9308721350e-02
3.788 +2.5095992804e-02 -3.3727447435e-02
3.788 +1.2179602431e-02 -1.1380827365e-02
3.788 -5.4921684588e-02 -6.4062218809e-02
3.788 -5.1942032207e-02 -3.6518796364e-02
3.788 +4.7942714692e-02 -7.2732691781e-02
3.788 +1.2302857003e-01 -1.2965111759e-01
3.788 +8.5372304959e-02 -1.2220760512e-01
3.788 +1.6044050668e-01 -1.0602367621e-01
3.788 +1.4064100443e-01 -1.1027062192e-01
3.788 +1.7296392318e-01 -3.8296245335e-02
3.788 +1.5763671165e-01 -6.0289793955e-02
3.788 +4.5328227922e-02 -1.7877680811e-02
3.788 +2.8371854256e-02 -1.0556735731e-01
3.788 +1.5413168252e-02 -3.7038300763e-02
3.788 +3.3729010011e-04 +7.0277417299e-03
3.788 -6.0665606045e-02 -2.1411661751e-02
3.788 -1.2191843136e-01 +1.4949375817e-02
3.788 -9.4761610523e-02 +5.2111971740e-02
3.788 -3.6499712985e-02 -4.1085165446e-03
3.788 -1.2676204971e-02 +6.3455697014e-02
3.788 +2.2078319726e-02 +2.6339201147e-02
3.788 +2.6618561791e-02 +5.4648931658e-02
3.788 +3.6190782030e-02 +9.1393251058e-02
3.788 +6.2070858855e-02 +8.6743250160e-02
3.788 +1.1230049121e-01 +1.1098928022e-01
3.788 +1.0726062348e-01 +4.0188168564e-02
3.788 +1.0848626795e-01 +1.1241291926e-01
3.788 +7.7492987965e-02 +1.1275593995e-01
3.788 +1.0457275786e-01 +6.0489300951e-02
3.788 +6.5245391298e-02 +4.4790882010e-02
3.788 +9.1620795296e-02 +4.3273544974e-02
3.788 +5.4950332846e-02 +2.4412137339e-02
3.788 +1.3528793810e-01 -1.9711035040e-02
3.788 +1.6811252644e-01 +5.3218335350e-02
3.788 +1.6943179941e-01 +2.3117269503e-02
3.788 +1.4472805925e-01 +8.5540607245e-02
3.788 +1.3263823962e-01 +3.2432414911e-02
3.788 +1.8011695985e-01 +7.5343643295e-02
3.788 +1.8658263649e-01 +1.0033603434e-01
3.788 +1.8437093523e-01 +4.2490454468e-02
3.788 +1.1886874389e-01 +8.9452719772e-02
3.788 +1.9718699694e-01 +7.5824356044e-02
3.788 +1.6859224467e-01 +7.5906141083e-02
3.788 +1.8092823105e-01 -1.2546221974e-03
3.788 +1.6689025247e-01 +3.8605361416e-02
3.788 +1.5405655990e-01 +3.1711058214e-03
3.788 +2.0082327283e-01 -1.7310837784e-02
3.788 +1.1756934612e-01 -7.4773440481e-02
3.788 +1.6822301765e-01 +2.0813108526e-03
3.788 +1.6200964390e-01 -4.7673440031e-04
3.788 +1.7853244729e-01 +3.4909375153e-02
3.788 +1.3559874687e-01 +7.7109798302e-02
3.788 +1.2281854168e-01 +5.0057404204e-02
3.788 +1.3477250594e-01 +5.4078512512e-02
3.788 +5.8424420444e-02 +4.2999718853e-02
3.788 +5.5546153736e-02 +7.9298087541e-02
3.788 +3.1393791066e-02 +7.4490649798e-02
3.788 -3.4735189308e-02 +1.0030630990e-01
3.788 -4.6590195760e-02 +1.0770926841e-01
3.788 -1.8972295441e-02 +7.4692574678e-02
3.788 -1.0466290842e-01 +1.7387790125e-01
3.788 -3.4856789667e-02 +2.0387547822e-01
3.788 -3.9483726426e-02 +1.5495539078e-01
3.788 -3.6788125670e-02 +1.8365292707e-01
3.788 +1.0141892589e-02 +2.2210873689e-01
3.788 -6.3461400830e-02 +2.1622639451e-01
3.788 -7.2017898135e-02 +1.6038611830e-01
3.788 +3.0713383044e-02 +1.7436278900e-01
3.788 +7.1661312204e-03 +1.9513997751e-01
3.788 -3.2504239022e-02 +1.8283742488e-01
3.788 -5.4405342674e-02 +1.6164337185e-01
3.788 +1.2619218252e-02 +1.4772638817e-01
3.788 +2.2884605683e-02 +2.0101234251e-01
3.788 -5.0662727058e-02 +1.5969340700e-01
3.788 -4.9906209880e-02 +2.1040452833e-01
3.788 -6.5887417873e-02 +2.2801113486e-01
3.788 -1.5638257416e-01 +2.7756504967e-01
3.788 -5.2361876297e-02 +2.7689091868e-01
3.788 -7.3785821675e-02 +2.0250515662e-01
3.788 -7.4087473148e-02 +2.4996304906e-01
3.788 -9.1999552917e-02 +2.4780388512e-01
3.788 -9.6349369316e-02 +2.6898543436e-01
3.788 -1.3059604082e-01 +2.3437334034e-01
3.788 -7.8810258599e-02 +2.1641662850e-01
3.788 -5.9735461696e-02 +1.7352617014e-01
3.788 -9.7990560726e-03 +1.7109000217e-01
3.788 -2.7628297044e-02 +1.0676550842e-01
3.788 -4.4703538011e-02 +4.8272287401e-02
3.788 -6.6736722755e-02 +9.6810914037e-02
3.788 -1.8605744193e-02 +1.1942063617e-01
3.788 -9.4907370872e-02 +1.0817751638e-01
3.788 -2.5291275872e-02 +1.4376880586e-01
3.788 -8.8846121183e-02 +9.4754243671e-02
3.788 +3.8180998108e-02 +6.9605148852e-02
3.788 +5.6160205408e-02 +4.0388498350e-02
3.788 +8.5782759579e-03 +1.2718148458e-01
3.788 +4.5974921934e-02 +9.5762729414e-02
3.788 +5.9805050114e-03 +7.2788422818e-02
3.788 +1.1315587856e-02 +7.9721804066e-02
3.788 -3.5965982170e-04 +6.6175315250e-02
3.788 -4.4521971987e-02 +1.4862211766e-01
3.788 +1.1359073178e-03 +1.1477647426e-01
3.788 -2.5996536740e-02 +1.4444543414e-01
3.788 -2.7129903139e-02 +1.0685045105e-01
3.788 -1.1421432921e-02 +1.2026624304e-01
3.788 -6.4113467020e-02 +1.7825920648e-01
3.788 -1.6683543966e-02 +1.1952737732e-01
3.788 -4.4906705034e-02 +1.2510703956e-01
3.788 -5.2635599959e-02 +9.9668779199e-02
3.788 -4.5375673601e-02 +9.7638304390e-02
3.788 -2.6048069021e-03 +1.1293764935e-01
3.788 +1.2770835165e-02 +1.2748687206e-01
3.788 +7.7092815387e-02 +5.5250455933e-02
3.788 +9.7201055565e-02 +8.1176518961e-02
3.788 +7.0179994861e-02 +1.0854890667e-02
3.788 +7.5629281952e-02 -7.4066153161e-03
3.788 +3.6654958303e-02 +6.1946649534e-02
3.788 +7.0947903541e-03 +8.8572085183e-02
3.788 +4.2817008676e-02 +7.1914602292e-02
3.788 -1.6710022835e-02 +8.9248873560e-03
3.788 -2.7169207538e-02 -1.8706709379e-03
3.788 -3.9178069304e-02 -5.2421693713e-03
3.788 -2.7619068444e-02 -1.5603841923e-02
3.788 -5.1864786703e-02 -5.2056490555e-02
3.788 -6.7526597273e-02 +4.3057132217e-02
3.788 -1.3095550476e-02 +5.4945364449e-02
3.788 -1.7095837126e-02 +5.3332218322e-03
3.788 +2.5668081725e-02 +6.6545318175e-02
3.788 -3.8607539135e-02 +6.8410301024e-02
3.788 -7.3670139505e-02 +8.5756564349e-02
3.788 -6.5169217201e-02 +3.7629910338e-02
3.788 -3.9880273806e-02 -5.2803784854e-02
3.788 +4.0927800039e-02 -4.9921308582e-03
3.788 -3.9374040804e-02 +8.6534639571e-02
3.788 -2.2639191523e-02 +7.6313724579e-02
3.788 -2.5863014576e-02 +1.6040713932e-01
3.788 -1.9223804043e-02 +1.0088813966e-01
3.788 -7.0217193750e-02 +6.6906919411e-02
3.788 -7.9302427195e-02 +2.3637905975e-02
3.788 -5.0121037837e-02 +2.7805061131e-02
3.788 -7.9620653179e-02 +4.3680198281e-02
3.788 -7.7595765234e-02 +2.3581299807e-02
3.788 -1.2017508031e-02 +3.4720520712e-02
3.788 -2.5030732255e-02 +1.1185991519e-02
3.788 -3.1791651136e-03 +3.4073712796e-02
3.788 -1.5230568711e-02 -5.9182401160e-03
3.788 -3.5555701107e-02 +1.3546394458e-02
3.788 -3.0323797233e-02 +6.1963106623e-02
3.788 +1.2483856372e-03 +1.1104634442e-01
3.788 +5.1213889080e-02 +1.2986923471e-01
3.788 -3.4704734189e-02 +1.4119046673e-01
3.788 -1.3121151017e-02 +1.1156649983e-01
3.788 -6.1888981077e-03 +1.3256184118e-01
3.788 -2.6538559277e-02 +1.1526525478e-01
3.788 -3.6866530502e-02 +1.7360283043e-01
3.788 -1.1403149681e-02 +1.1912136097e-01
3.788 -6.6127822099e-02 +1.8078918717e-01
3.788 -2.8923503492e-03 +1.9483424276e-01
3.788 -5.5083109185e-02 +1.5417911303e-01
3.788 -8.3248344468e-02 +1.1683462786e-01
3.788 -7.3967012286e-02 +1.2760939179e-01
3.788 -9.5379182765e-02 +1.8190167038e-01
3.788 -3.7495200859e-02 +2.3536698536e-01
3.788 -4.6737087760e-02 +2.0841720785e-01
3.788 -2.3732932140e-02 +1.2708358482e-01
3.788 -3.5279518269e-02 +1.3215911910e-01
3.788 -7.2986838463e-02 +1.5506565147e-01
3.788 -1.0117410157e-01 +1.9317345711e-01
3.788 -1.0904692307e-01 +1.7579259269e-01
3.788 -1.5810448475e-01 +1.8873436546e-01
3.788 -1.2475350173e-01 +1.9833637381e-01
3.788 -1.1867219994e-01 +2.3892362525e-01
3.788 -1.4768070752e-01 +2.4668035114e-01
3.788 -1.5737925619e-01 +3.0550262390e-01
3.788 -1.6973616057e-01 +3.0692512003e-01
3.788 -1.9704362857e-01 +3.0807088209e-01
3.788 -1.8215150147e-01 +2.1445104063e-01
3.788 -2.2284980051e-01 +2.6362087185e-01
3.788 -1.6910081963e-01 +2.6883085015e-01
3.788 -1.5544920889e-01 +2.4176866769e-01
3.788 -2.3272389028e-01 +3.1141462649e-01
3.788 -2.0856281830e-01 +3.3892649814e-01
3.788 -1.6857909920e-01 +3.0459467088e-01
3.788 -1.2977557615e-01 +3.1213137151e-01
3.788 -1.3514018890e-01 +2.3137434277e-01
3.788 -1.4609937625e-01 +2.4065700183e-01
3.788 -2.6264195929e-01 +3.5949089428e-01
3.788 -1.6695208396e-01 +2.7433640088e-01
3.788 -2.4824722099e-01 +3.6654102269e-01
3.788 -2.6346653916e-01 +2.8596869637e-01
3.788 -2.6328139375e-01 +3.3145518203e-01
3.788 -2.0042730358e-01 +3.2382243187e-01
3.788 -1.9951825834e-01 +3.0473814057e-01
3.788 -1.7414609268e-01 +3.5822314562e-01
3.788 -1.5732827289e-01 +1.9161243512e-01
3.788 -1.7244132781e-01 +2.4055883386e-01
3.788 -1.8576226962e-01 +1.9220287902e-01
3.788 -2.0336661328e-01 +1.9362725510e-01
3.788 -1.9096798730e-01 +1.8424746815e-01
3.788 -2.1270270837e-01 +1.4559592295e-01
3.788 -1.9213029745e-01 +2.2360980746e-02
3.788 -1.3037554251e-01 +5.8138491803e-02
3.788 -8.7875956652e-02 +6.7941867586e-02
3.788 -4.7419197914e-02 +6.4623907083e-02
3.788 -2.4348793278e-02 -1.6228462939e-02
3.788 -6.6087619556e-02 -2.1701747670e-02
3.788 -8.7461407591e-02 -3.3242609440e-02
3.788 -7.1809794724e-02 +7.7255526730e-03
3.788 -3.6781607372e-02 -3.5325985467e-02
3.788 -3.7978441225e-02 +2.4214064194e-02
3.788 -1.0562757690e-01 -1.8658911702e-02
3.788 -2.2601754133e-02 -1.1138452099e-02
3.788 -3.6657374485e-02 +6.3799032467e-02
3.788 -9.6853831386e-02 +7.9081085282e-02
3.788 -8.3452436561e-03 +4.0576660538e-02
3.788 -4.7481476554e-02 -3.5123561065e-04
3.788 +9.3557163750e-03 +1.3775179941e-02
3.788 -3.3375079338e-03 +1.1431454621e-01
3.788 -3.8831606126e-02 +5.3833228207e-02
3.788 -9.8189924419e-02 +1.5732662144e-01
3.788 -2.3019885757e-02 +1.4082291564e-01
3.788 -6.1601839216e-02 +1.0170819138e-01
3.788 -2.0415140964e-02 +1.0251213015e-01
3.788 -3.5676193656e-03 +5.1164641514e-02
3.788 -4.1437287968e-02 +1.3971445553e-01
3.788 -7.7564254040e-02 +8.6786424358e-02
3.788 -3.4864539366e-02 +4.6099989460e-02
3.788 -2.3327121882e-02 +1.6519479195e-02
3.788 +4.5057393200e-02 -7.4975324287e-03
3.788 +5.6257264127e-02 -6.3059727334e-02
3.788 +8.4191458218e-03 -1.1715172973e-01
3.788 +1.4117459497e-02 -5.6401239550e-02
3.788 -3.5182252875e-02 -3.7366341332e-02
3.788 +4.1806954869e-04 -7.3258912333e-02
3.788 +6.3826791884e-03 -6.2862660418e-02
3.788 -6.2177043721e-02 -1.3720904064e-01
3.788 -4.3807520993e-02 -1.0447928706e-01
3.788 -2.4173192293e-02 -2.2009184715e-02
3.788 -5.7622297725e-02 -1.3950195450e-02
3.788 -7.4712579808e-02 +7.1391518195e-02
3.788 -9.1308805331e-02 +9.8766600489e-02
3.788 -7.8241864823e-02 +1.2280081115e-01
3.788 -8.4276322306e-02 +2.7954951671e-02
3.788 -6.2604490069e-02 -2.4928395926e-02
3.788 -1.6624084354e-01 +9.0046760939e-02
3.788 -1.1454178193e-01 -5.0760875254e-02
3.788 -7.7416158985e-02 +6.2535188276e-03
3.788 -8.4454874179e-02 +1.0400772735e-01
3.788 -9.1104937519e-03 +6.4038463234e-02
3.788 -1.7630892655e-02 +9.7267517478e-02
3.788 -1.0555116757e-01 +5.0237133306e-02
3.788 -8.6423684655e-02 +2.9123080025e-02
3.788 -5.0996313944e-02 +1.1079243882e-01
3.788 -4.6034105120e-02 -4.7072164289e-03
3.788 -1.1471728565e-01 +3.6017083947e-02
3.788 -1.1044537625e-01 +6.8773889311e-02
3.788 -6.0855547615e-02 +5.8428354460e-02
3.788 -3.2197936352e-02 +1.3667031246e-02
3.788 -6.6071139290e-02 +4.4285607651e-03
3.788 +1.1649234665e-02 +7.6629633400e-02
3.788 -4.0830293255e-02 +7.3448809935e-02
3.788 -2.3440348741e-04 +1.3838400806e-01
3.788 -1.9881269926e-02 +1.4408653403e-01
3.788 -4.2167212961e-02 +1.5405526678e-01
3.788 +2.4405820823e-03 +1.2210126546e-01
3.788 -1.4094995666e-02 +9.2090909384e-02
3.788 -4.9386825296e-02 +8.2592378352e-02
3.788 -1.9720071591e-02 +1.4680538773e-01
3.788 -4.2031328714e-02 +1.3869343697e-01
3.788 -9.2733305803e-02 +2.2181222186e-01
3.788 -7.5896624033e-02 +1.6662720369e-01
3.788 -6.9705207076e-02 +1.8343999082e-01
3.788 -7.6088394103e-02 +1.6379859984e-01
3.788 -1.0888340563e-01 +1.5822906391e-01
3.788 -1.6532855989e-01 +1.5882848767e-01
3.788 -1.3824658543e-01 +1.6560696713e-01
3.788 -1.0995577381e-01 +8.4252944453e-02
3.788 -1.3227460656e-01 +7.1068871094e-02
3.788 -7.5670014072e-02 +9.7964835778e-02
3.788 -4.5560706715e-02 +1.3609060006e-01
3.788 -8.6113060802e-02 +8.7894010410e-02
3.788 -6.8320958510e-02 +4.0413385697e-02
3.788 -4.6840021141e-02 +6.6133924179e-02
3.788 -7.2799098551e-02 +1.1778479452e-02
3.788 -8.1257265809e-02 +7.2477883301e-02
3.788 +1.5916881420e-02 +7.5501520715e-02
3.788 +1.0501221214e-02 +7.5135413254e-02
3.788 -2.8821973126e-02 +6.2273283771e-02
3.788 -5.1770076481e-02 +1.1398046969e-01
3.788 -9.1041399281e-02 +1.4378118600e-01
3.788 -9.7908126878e-02 +1.8488783977e-01
3.788 -1.0819286015e-01 +1.9246246952e-01
3.788 -1.3801082847e-01 +1.5770785893e-01
3.788 -1.5859583720e-01 +1.3613137853e-01
3.788 -1.3352222274e-01 +1.4021113530e-01
3.788 -1.3155833867e-01 +2.0357350006e-01
3.788 -1.5881832908e-01 +1.9179839499e-01
3.788 -1.7728443538e-01 +2.4943025051e-01
3.788 -1.6744803299e-01 +2.7138874097e-01
3.788 -1.2658605513e-01 +2.2949934969e-01
3.788 -1.2737892194e-01 +1.6969739332e-01
3.788 -7.2476905916e-02 +1.2611843703e-01
3.788 -1.2943312407e-01 +1.8537557041e-01
3.788 -1.3641284746e-01 +1.6594787306e-01
3.788 -9.5259905212e-02 +1.4553235489e-01
3.788 -9.1145186861e-02 +1.4172970695e-01
3.788 -1.8479383838e-02 +1.2879097381e-01
3.788 -3.7614506978e-02 +1.2255513326e-01
3.788 -2.9363272436e-02 +1.5098282637e-01
3.788 -9.2877679435e-02 +1.4585583971e-01
3.788 -9.9757759876e-02 +1.6956282173e-01
3.788 -1.1431866401e-01 +1.9537314886e-01
3.788 -5.1728177320e-02 +1.4405725238e-01
3.788 -1.3133902801e-01 +1.4222612459e-01
3.788 -1.1576480932e-01 +9.6903644348e-02
3.788 -1.6456041533e-01 +1.5401455458e-01
3.788 -1.8629514704e-01 +1.2363645805e-01
3.788 -1.3947758493e-01 +1.5115678701e-01
3.788 -1.4262466004e-01 +1.2504376458e-01
3.788 -1.0423422221e-01 +1.1894588057e-01
3.788 -1.7721521060e-01 +1.1645887529e-01
3.788 -1.5792431294e-01 +1.1807246407e-01
3.788 -1.3420569963e-01 +1.4779181675e-02
3.788 -9.2096161555e-02 +1.1285788152e-01
3.788 -6.0323855058e-02 +1.8030848361e-01
3.788 -6.3812698728e-02 +1.6919637102e-01
3.788 -4.7974517799e-02 +1.7044290639e-01
3.788 -8.4556901151e-02 +2.0122093569e-01
3.788 -1.1028302596e-01 +1.4381718484e-01
3.788 -1.3059878611e-01 +1.2289336975e-01
3.788 -7.8202264689e-02 +1.3937017186e-01
3.788 -9.7432590007e-02 +1.3330833301e-01
3.788 -1.0798037129e-01 +1.7220603564e-01
3.788 -1.3448459881e-01 +2.2686809936e-01
3.788 -8.8953743923e-02 +1.3121096463e-01
3.788 -1.2630635686e-01 +1.6216015054e-01
3.788 -6.7998593221e-02 +8.4416483048e-02
3.788 -1.1904851886e-01 +5.4864358156e-02
3.788 -1.2903262979e-01 +1.3193623462e-01
3.788 -1.2665554776e-01 +1.9523254662e-01
3.788 -1.4494842413e-01 +2.0462154583e-01
3.788 -2.9024388715e-02 +1.2415569688e-01
3.788 -3.8873421315e-02 +1.5715525386e-01
3.788 -7.1543987142e-03 +1.9164707052e-01
3.788 +4.8050898378e-02 +1.3705744285e-01
3.788 +3.0079165853e-02 +1.8678060304e-01
3.788 -6.2957608393e-02 +2.0527208484e-01
3.788 -9.9343025793e-02 +2.5879060478e-01
3.788 -9.2447445079e-02 +2.9013985895e-01
3.788 -9.9621540685e-02 +3.2006395150e-01
3.788 -1.2178967393e-01 +2.6742780664e-01
3.788 -1.1231478669e-01 +3.2871335392e-01
3.788 -1.6960631568e-01 +3.6118896245e-01
3.788 -1.0521580667e-01 +3.6499377378e-01
3.788 -1.8312305452e-01 +3.4695144799e-01
3.788 -1.6843665212e-01 +3.1145550805e-01
3.788 -1.4209116041e-01 +3.2196525877e-01
3.788 -1.0751593728e-01 +2.9893491983e-01
3.788 -1.5468260167e-01 +2.9456871108e-01
3.788 -1.4667235733e-01 +2.5198508750e-01
3.788 -1.1998321790e-01 +2.2370344108e-01
3.788 -1.3740069998e-01 +2.4670511119e-01
3.788 -1.1731397127e-01 +2.7553168287e-01
3.788 -1.2682344894e-01 +2.8299926280e-01
3.788 -9.7257489063e-02 +2.6109462987e-01
3.788 -2.4507640520e-02 +2.4266864179e-01
3.788 -9.2536026259e-03 +2.0693764008e-01
3.788 -3.4250049506e-02 +2.3599227936e-01
3.788 -6.0511766174e-02 +1.7367381461e-01
3.788 -7.4935072770e-02 +1.5937374534e-01
3.788 +2.3966964055e-02 +1.6962847255e-01
3.788 +3.1114353063e-02 +1.7853622718e-01
3.788 +1.9809030880e-02 +1.2910445472e-01
3.788 -6.7899267922e-02 +7.7765451861e-02
3.788 -1.4130436082e-01 +1.6548309234e-01
3.788 -7.1928732658e-02 +1.3729519482e-01
3.788 -1.2166715747e-01 +1.3201705105e-01
3.788 -3.9673070818e-02 +1.6789083879e-01
3.788 -2.1278490662e-02 +1.4875661649e-01
3.788 -4.5055875149e-02 +9.6888134375e-02
3.788 -3.0283653356e-02 +1.7339235405e-01
3.788 -2.5278326103e-02 +7.1413673716e-02
3.788 -1.2171886481e-02 -2.8858928049e-02
3.788 -1.8780094410e-02 +3.2218142460e-03
3.788 +1.5769420253e-02 -2.3693428331e-02
3.788 -2.7953839102e-02 +4.8731350901e-02
3.788 -2.2243098674e-02 +6.7424051506e-02
3.788 -5.8866043064e-02 +9.8169825801e-02
3.788 -9.5971014604e-02 +1.8514294108e-02
3.788 -5.7176122365e-02 +6.6647672409e-02
3.788 -2.5285829569e-02 -1.7862149062e-02
3.788 -1.0038986244e-01 +4.8875084608e-03
3.788 -3.8117949573e-02 +1.8422475485e-02
3.788 +1.5981179019e-02 +7.9665218360e-02
3.788 -8.2571908421e-02 +4.2302722300e-02
3.788 +1.0324748030e-02 +1.8934845230e-03
3.788 +4.0858271170e-02 -3.1344902296e-02
3.788 +2.1224308285e-02 -5.6438011387e-02
3.788 +8.2751565104e-02 -1.3638159431e-02
3.788 +7.8693889011e-02 +1.3616879029e-02
3.788 +1.4925553917e-01 -1.5248240965e-02
3.788 +2.2760447469e-01 +1.5355642548e-02
3.788 +1.6362444523e-01 -1.2571980186e-02
3.788 +2.5170174019e-01 +3.9313875187e-02
3.788 +2.4838470378e-01 -3.2891343108e-04
3.788 +2.2773184101e-01 +5.4230873889e-02
3.788 +1.9540819867e-01 +7.3791725972e-03
3.788 +2.0943607521e-01 -1.5571775143e-02
3.788 +2.2432550719e-01 -2.3279714348e-02
3.788 +1.3729601092e-01 -4.0144276043e-02
3.788 +7.7589023289e-02 -6.2534578629e-02
3.788 +5.0451354505e-02 -5.0819718302e-02
3.788 +1.2037914240e-01 -4.9119132505e-02
3.788 +7.7993593157e-02 -9.0672815590e-02
3.788 +8.5349344211e-02 -5.6101759549e-02
3.788 +1.0290749033e-02 -8.9836753062e-02
3.788 -1.2648006174e-02 -1.2395358742e-01
3.788 +3.1017006820e-02 -1.5951654045e-01
3.788 +1.4528414274e-01 -1.0544763929e-01
3.788 +9.6593319136e-02 -1.1536152787e-01
3.788 +6.8910220522e-02 -5.0414649474e-02
3.788 +9.0576887287e-03 -9.5404020547e-02
3.788 +3.4581210386e-02 -4.4498021067e-02
3.788 +8.5216644773e-02 -3.6317486336e-02
3.788 +7.2653524239e-02 -4.3999059290e-02
3.788 -6.5007640833e-03 -6.6302802702e-03
3.788 +9.3915162670e-02 -4.0432449564e-02
3.788 +3.4257580879e-02 -2.6003528309e-02
3.788 -1.5812442215e-02 -1.1042303584e-01
3.788 -4.0722556887e-02 -1.0245313509e-02
3.788 -1.1826249289e-02 +8.0552549639e-02
3.788 +4.2982078722e-02 +5.5844697739e-02
3.788 +5.6300647865e-02 +1.3757407281e-02
3.788 +5.8982981385e-02 +6.3711701796e-02
3.788 +4.0602239694e-02 +1.4291971342e-02
3.788 +3.6045118882e-03 -1.4450345298e-02
3.788 -6.2028214974e-02 +4.6653919343e-02
3.788 -8.6840451098e-02 -1.3012246079e-01
3.788 -7.6411707173e-02 -7.1566442905e-02
3.788 -9.8582129476e-02 -1.0716281855e-01
3.788 -1.6268108987e-01 -2.0657104550e-01
3.788 -1.1151220849e-01 -2.0236001006e-01
3.788 -1.1952202391e-01 -2.6662096986e-01
3.788 -1.3584595773e-01 -2.7257207869e-01
3.788 -1.5968877995e-01 -2.6924921665e-01
3.788 -1.4173814308e-01 -2.7867806786e-01
3.788 -1.0179584554e-01 -2.2833377562e-01
3.788 -7.9762968940e-02 -2.3640353668e-01
3.788 -1.7797931023e-01 -1.9227313491e-01
3.788 -2.0911808844e-01 -2.5504689098e-01
3.788 -2.2953886704e-01 -1.9373498652e-01
3.788 -1.9484332417e-01 -2.0488325402e-01
3.788 -1.5911122802e-01 -1.7430079204e-01
3.788 -1.6000942670e-01 -1.6296917282e-01
3.788 -1.2156419020e-01 -1.6032856315e-01
3.788 -1.1664996116e-01 -1.6321109171e-01
3.788 -1.1573758153e-01 -2.6903083961e-01
3.788 -6.0147102718e-02 -2.0246592221e-01
3.788 -7.3933884225e-02 -1.2762011606e-01
3.788 -1.0686694077e-01 -6.3526217683e-02
3.788 -1.4515246158e-01 -1.3059381124e-01
3.788 -1.2245314999e-01 -8.3922762674e-02
3.788 -9.0871672483e-02 -9.9071711741e-02
3.788 -8.2890756540e-02 -1.1074208177e-01
3.788 -6.4050819707e-02 -1.7372146890e-01
3.788 -4.6741641234e-02 -2.0020021256e-01
3.788 -6.5345409476e-02 -8.6301100502e-02
3.788 -1.1849738250e-01 -2.1021772996e-01
3.788 -1.2504207755e-01 -1.9120283003e-01
3.788 -7.5519324862e-02 -1.2129276237e-01
3.788 -1.1948217976e-01 -1.8572172986e-01
3.788 -1.2741605097e-01 -7.0978558252e-02
3.788 -1.1077038018e-01 -4.9692560206e-02
3.788 -7.3121959103e-02 -7.7368909900e-02
3.788 -3.2237989549e-02 -8.3799763193e-02
3.788 -5.9603079441e-02 -8.4225214636e-02
3.788 -5.4115660485e-02 -6.1070420323e-02
3.788 -5.8672321158e-02 -6.1161634865e-02
3.788 -2.1216032589e-02 +2.1224352040e-02
3.788 -1.0379840599e-02 -1.4671923501e-02
3.788 +5.0372925227e-02 -1.7368930241e-02
3.788 +1.2506539994e-01 +5.4852244787e-02
3.788 +1.0301864783e-01 +9.0205577426e-02
3.788 +7.0235533448e-02 +1.6627723516e-02
3.788 +3.0085685691e-02 +7.5750596107e-02
3.788 +6.5404650422e-02 +6.7891667968e-02
3.788 +1.1226182537e-02 +9.7369999874e-02
3.788 -2.1561515966e-02 +2.6156663438e-02
3.788 -6.8935930200e-02 +4.1960723161e-02
3.788 -6.6869594431e-02 +1.2483925241e-01
3.788 -5.8538884157e-02 +5.4313491706e-02
3.788 -1.4989294509e-01 +1.1150823916e-01
3.788 -1.1837302444e-01 +1.4180906307e-01
3.788 -1.0984776165e-01 +8.4496529106e-02
3.788 -5.6378899506e-02 +1.3464480456e-01
3.788 -5.3596801438e-02 +1.0115886935e-01
3.788 -3.9466587881e-02 +8.9133822133e-02
3.788 -8.1793961542e-02 +8.9698166144e-02
3.788 -3.9745829715e-02 -7.6868428214e-03
3.788 -2.2542991283e-03 +2.5111599484e-02
3.788 +5.1203358053e-03 -1.0945695728e-02
3.788 -1.4799626189e-02 +6.7278561713e-02
3.788 -9.8073635162e-02 -1.2935855973e-02
3.788 -8.8842535543e-02 +2.2780457217e-02
3.788 -1.2546787223e-01 +3.5734946136e-02
3.788 -1.8303769131e-01 +5.3484278916e-02
3.788 -1.6416350790e-01 +8.5942144047e-02
3.788 -1.5972089487e-01 +7.7773206304e-02
3.788 -1.5020116657e-01 +1.5613918943e-01
3.788 -9.0897505207e-02 +9.1468710112e-02
3.788 -1.0372960484e-01 +3.7960913644e-02
3.788 -3.7796039142e-02 -3.1786048688e-02
3.788 -6.8277008402e-02 -3.3068386328e-02
3.788 -2.3192532387e-02 -7.2889126116e-02
3.788 -9.4485520024e-02 -7.6221889702e-02
3.788 -1.5715482245e-01 -5.7793690886e-02
3.788 -1.1211930460e-01 -3.6793092505e-02
3.788 -1.2872745568e-01 -4.2290825224e-02
3.788 -1.3284442485e-01 -1.3930008825e-01
3.788 -1.6174753459e-01 -1.0092385651e-01
3.788 -3.8105741014e-02 -5.5092603319e-02
3.788 -1.0937451686e-01 -3.1540087348e-03
3.788 -8.2242210150e-02 +1.6951362889e-02
3.788 -5.6536961483e-02 +6.8350577908e-02
3.788 -7.8748444567e-02 +7.1185536015e-02
3.788 -4.8360272975e-02 -1.3056151557e-02
3.788 -8.9890131979e-02 +4.2570509888e-02
3.788 -9.7783187006e-02 +6.7791851470e-02
3.788 -1.2613771250e-01 +1.3241091254e-01
3.788 -9.4966687480e-02 +1.2545657794e-01
3.788 -1.1503754824e-01 +1.5645536833e-01
3.788 -1.6343898200e-01 +8.0499849652e-02
3.788 -1.6997171920e-01 +1.3570219596e-01
3.788 -1.4915239390e-01 +1.2190596373e-01
3.788 -1.4225322815e-01 +1.3153695064e-01
3.788 -7.2455935636e-02 +4.0631049426e-02
3.788 -7.9150844913e-02 -1.9403991319e-02
3.788 -9.8635106131e-02 -1.9965812020e-02
3.788 -1.5210139698e-01 +6.6883269812e-02
3.788 -4.0166320906e-02 +5.0184271891e-02
3.788 -6.6034591013e-02 +2.3844572114e-02
3.788 -5.8529878908e-02 +5.1655821854e-02
3.788 -8.1410515911e-02 +3.7283782335e-02
3.788 -6.6775719008e-02 -6.4579961995e-03
3.788 -1.0562966072e-01 -5.1946631219e-02
3.788 -1.1632294826e-01 -6.7750018306e-02
3.788 -9.7699946808e-02 -1.0551779428e-01
3.788 -8.5293116289e-02 -1.3110958301e-01
3.788 -1.1902487464e-01 -1.4923294178e-01
3.788 -1.0040931393e-01 -9.1702295690e-02
3.788 -6.6413435557e-02 -6.8349169790e-02
3.788 -1.5450638758e-01 -1.2833885084e-01
3.788 -1.3659211750e-01 -1.5629869523e-01
3.788 -1.5649480476e-01 -2.2116870010e-01
3.788 -1.7078750578e-01 -2.7487027043e-01
3.788 -1.2258649655e-01 -1.7536399282e-01
3.788 -7.9891441636e-02 -2.6226335626e-01
3.788 -1.0755559424e-01 -2.4728832374e-01
3.788 -5.4099309702e-02 -2.5989013240e-01
3.788 -6.4729836191e-02 -2.4154857704e-01
3.788 -5.5781043038e-02 -1.9808592999e-01
3.788 -1.0034547629e-01 -2.4099771954e-01
3.788 -7.3302046523e-02 -1.7887363963e-01
3.788 -8.3456029773e-02 -1.9324196214e-01
3.788 -4.6368504494e-02 -1.6912744885e-01
3.788 -1.8472463705e-02 -2.3625011014e-01
3.788 +5.9063590797e-02 -7.0322373525e-02
3.788 -7.2580317847e-03 -1.3957764692e-01
3.788 +6.2334276585e-02 -6.3698924352e-02
3.788 +7.3945248039e-02 -3.2969617811e-02
3.788 +5.6116394213e-02 +1.2609545707e-02
3.788 +7.9307736985e-02 -5.2196058918e-02
3.788 +5.8991232589e-02 -6.8130734280e-02
3.788 +7.2611708136e-02 -4.6282886592e-02
3.788 +8.4650102934e-02 -5.2496042955e-02
3.788 +1.9873947913e-01 -1.8055140613e-02
3.788 +2.3095907723e-01 -3.0658984425e-02
3.788 +1.1117864012e-01 -1.2445256940e-02
3.788 +9.9547304992e-02 -5.7449787001e-02
3.788 +1.6010985135e-01 -7.6526858962e-02
3.788 +1.3082769516e-01 -8.1922666233e-02
3.788 +1.0646310820e-01 -2.1918968673e-02
3.788 +1.7352185564e-01 +2.1431086621e-02
3.788 +1.9781576740e-01 -3.1579328501e-02
3.788 +1.7835997785e-01 +5.9487630508e-02
3.788 +1.5498345008e-01 +3.4670805541e-02
3.788 +4.9840989593e-02 +3.3404227921e-02
3.788 +6.3706974593e-02 -1.0631822570e-02
3.788 +1.3686319391e-01 +3.4768040565e-02
3.788 +1.3733021562e-01 +5.9370483314e-02
3.788 +1.6428228154e-01 +1.1593832652e-02
3.788 +1.4992682580e-01 -7.9184541507e-02
3.788 +9.6348736041e-02 -9.4612372538e-02
3.788 +5.6848153443e-02 -4.5546048296e-02
3.788 +8.6186363220e-02 -3.1446424271e-02
3.788 +1.0410151114e-01 -6.7876584455e-02
3.788 +8.0767892438e-02 -5.3029774075e-02
3.788 +1.3392825248e-01 -2.1419666683e-02
3.788 +8.9565957148e-02 -5.0499203329e-02
3.788 +3.7834768868e-02 +1.9627677415e-02
3.788 +1.2540866191e-01 -1.8355443543e-02
3.788 +2.9297267871e-02 -1.1616904173e-02
3.788 +7.2157947858e-02 +3.8676108370e-03
3.788 +2.2487145392e-02 -2.4621519607e-02
3.788 -2.3987006267e-02 -3.8886770519e-02
3.788 -4.3773466115e-02 -4.7105383319e-03
3.788 -6.1591424972e-02 -1.2337924093e-02
3.788 -1.4306819382e-01 -3.0348227542e-02
3.788 -1.2696103175e-01 -2.0296957540e-02
3.788 -7.0705843193e-02 -1.0125048328e-01
3.788 -8.0392500967e-02 -3.2406671686e-02
3.788 -6.7091843456e-02 -3.7074720509e-02
3.788 -6.9563523516e-02 -1.1684280993e-02
3.788 -5.3482129961e-02 -8.8995777039e-02
3.788 +5.3869570927e-02 -6.1718499629e-02
3.788 -2.5254070924e-03 +9.3920993986e-03
3.788 -5.0383887579e-02 -7.1171477770e-02
3.788 +5.6173456639e-02 -2.6731133089e-02
3.788 +2.9410472542e-02 -1.7568878104e-02
3.788 +1.2062661396e-01 -4.4531107135e-02
3.788 +1.0190025311e-01 -6.3578035224e-05
3.788 +1.6472718615e-01 +1.9608845528e-02
3.788 +1.6325687843e-01 -3.7094366344e-02
3.788 +1.8407620929e-01 -5.3453982996e-03
3.788 +2.1225902200e-01 +1.5095247623e-02
3.788 +1.9556864095e-01 +3.6308162548e-02
3.788 +1.9495147306e-01 +8.6079915773e-03
3.788 +3.0805734405e-01 +7.7822652469e-02
3.788 +2.7493616972e-01 +7.3241939308e-02
3.788 +2.8233064783e-01 +3.4246681880e-03
3.788 +2.8489723956e-01 -1.6525528572e-02
3.788 +3.0144033779e-01 -1.1724516241e-02
3.788 +2.7311350087e-01 +5.7873321539e-03
3.788 +2.5176680797e-01 -2.3052454892e-02
3.788 +2.7278401051e-01 -4.5024297897e-03
3.788 +2.0810387838e-01 -2.3405071620e-02
3.788 +2.7499362477e-01 -6.1420335494e-02
3.788 +2.3418099980e-01 +1.1971152019e-02
3.788 +2.2197530333e-01 +8.2011945437e-03
3.788 +2.1337538116e-01 +2.3495840094e-02
3.788 +2.4085819566e-01 +3.4546509557e-02
3.788 +2.0665890921e-01 -1.2512116473e-02
3.788 +1.5599341746e-01 -5.6505661181e-02
3.788 +2.0943261326e-01 -1.0596946636e-01
3.788 +2.0324516710e-01 -7.5298992059e-02
3.788 +1.7980254687e-01 -1.1712556695e-01
3.788 +1.2243415757e-01 -4.8007123733e-02
3.788 +1.4627199988e-01 -4.7507014564e-02
3.788 +9.2656160737e-02 -6.4327508472e-02
3.788 +8.6052528782e-02 -7.5002479472e-02
3.788 +1.4044399585e-01 -1.0710380912e-01
3.788 +1.0157974729e-01 -1.1341671339e-01
3.788 +1.7461179656e-01 -4.1983539762e-02
3.788 +9.0473513093e-02 -3.2178865709e-02
3.788 +1.1753437147e-01 -7.9689917675e-04
3.788 +1.5467182376e-01 -4.8419014279e-02
3.788 +1.3985526375e-01 -3.9589562944e-02
3.788 +1.0606623661e-01 -1.6251754701e-02
3.788 +1.2899240191e-01 -6.4848254659e-02
3.788 +1.6034923440e-01 -1.7513778776e-03
3.788 +1.6571101965e-01 +2.7990523460e-02
3.788 +2.6145315162e-01 -1.6184116603e-02
3.788 +1.7506551755e-01 +6.7625932299e-02
3.788 +2.6209594871e-01 +2.4304607846e-02
3.788 +2.4182331545e-01 -2.6456237541e-02
3.788 +2.7727569803e-01 -1.3555909564e-02
3.788 +2.3893551116e-01 +1.7520164345e-02
3.788 +1.9409472182e-01 -3.5149659401e-02
3.788 +2.1771689821e-01 +3.7839282923e-02
3.788 +2.8220763411e-01 -1.7230927827e-02
3.788 +2.7855473764e-01 -2.9200852737e-02
3.788 +2.6625563420e-01 +4.0941943357e-03
3.788 +2.2821541637e-01 -3.8295703131e-02
3.788 +2.1671519122e-01 -6.5614870301e-02
3.788 +2.3649510266e-01 +1.2616219343e-02
3.788 +1.7563766019e-01 +5.3826603517e-02
3.788 +1.5827485965e-01 +2.2358919414e-02
3.788 +1.8160263094e-01 +1.9758369680e-02
3.788 +1.9834814180e-01 +6.3798824990e-03
3.788 +2.0188475656e-01 -5.6412787389e-02
3.788 +9.9908753391e-02 +1.9313932601e-02
3.788 +5.2972631173e-02 +3.1172217615e-02
3.788 +3.9257883985e-02 +6.9634270560e-02
3.788 +6.9903379016e-02 +1.2873511723e-02
3.788 +8.9961355720e-03 +2.0243897050e-02
3.788 +2.6964097364e-02 -1.4586944764e-02
3.788 +3.7442251380e-02 +6.3205206017e-02
3.788 +1.1485389242e-01 -3.7876435350e-02
3.788 +1.2689991205e-01 -3.8894329441e-02
3.788 +1.7044877173e-01 -3.7514975681e-02
3.788 +1.3771693779e-01 +3.3613460500e-02
3.788 +8.4870511554e-02 -2.1284493855e-02
3.788 +8.7292003639e-02 -6.8531664560e-02
3.788 +7.5004082451e-02 -9.4806008779e-02
3.788 +4.0219679649e-02 -7.6549584473e-02
3.788 -3.0222398953e-02 -7.6978409183e-02
3.788 +2.2483663845e-02 -1.0726854754e-01
3.788 -5.5791288918e-02 -5.9718951226e-02
3.788 -3.5569989362e-02 -5.4086852474e-02
3.788 -3.1468147371e-02 +1.2454665780e-03
3.788 -9.7206739085e-02 -1.5828934911e-02
3.788 -5.6850553615e-02 -2.4798244936e-02
3.788 -9.0037865085e-02 -4.7908405676e-02
3.788 -6.3287947112e-02 -2.1133730647e-02
3.788 -3.8449892097e-02 -1.5338797552e-01
3.788 -2.7005952583e-02 -1.1473308392e-01
3.788 -8.2223241132e-02 -3.1995869585e-02
3.788 -1.4478735792e-01 -2.0328955199e-02
3.788 -9.8016494044e-02 -2.2981517791e-02
3.788 -5.0611893091e-02 -2.7346078034e-02
3.788 -5.5178455706e-02 -2.4948366469e-02
3.788 -7.5351498058e-02 -8.5983005706e-03
3.788 -5.6746934241e-02 -2.6208264501e-02
3.788 -1.6096432249e-02 -4.8496847000e-02
3.788 -4.7368594501e-03 -1.2843025347e-03
3.788 -2.2793218121e-02 -3.2532472801e-03
3.788 -3.8895665642e-02 +7.5367128811e-03
3.788 -9.8543713119e-02 +3.2610991408e-02
3.788 +1.7582356905e-02 +2.9991152693e-02
3.788 -6.6149863318e-02 +4.8002885192e-02
3.788 -6.9030393818e-02 +2.4627930598e-02
3.788 -1.6796026969e-01 +3.2964577769e-02
3.788 -1.6646655023e-01 +3.0260259994e-02
3.788 -7.6894121430e-02 -2.3777466999e-02
3.788 -8.2474617877e-02 -2.5413759458e-03
3.788 -1.0319119243e-01 +2.1722774372e-02
3.788 -1.5294755679e-01 +3.9643795346e-02
3.788 -3.3835747414e-02 +3.3666523622e-02
3.788 -5.9084169616e-02 +3.9409728290e-02
3.788 -1.0983864069e-01 +1.7616276016e-02
3.788 -3.1278511206e-02 -2.8853004551e-04
3.788 -6.9738532814e-02 -3.3141036169e-02
3.788 -3.4711395982e-02 -1.7618368709e-02
3.788 -1.3961249830e-01 -2.5654804377e-02
3.788 -1.8026316525e-01 -2.3517487525e-03
3.788 -1.0598882130e-01 -1.0314059343e-01
3.788 -9.2391444284e-02 -3.5134227842e-02
3.788 -8.4530230624e-02 -2.0154107306e-03
3.788 -1.2749099710e-01 +4.0908542833e-02
3.788 -1.3409220456e-01 -1.0821658223e-02
3.788 -1.4550528855e-01 +2.7058202837e-02
3.788 -7.0233379207e-02 +1.1605409862e-02
3.788 -9.8554394617e-02 -3.3585926143e-02
3.788 -7.7435642131e-02 +4.5195854268e-02
3.788 -5.3067466532e-02 +1.7333397005e-02
3.788 -1.1126432309e-01 -6.1274204731e-03
3.788 -1.0125863308e-01 +9.5860406618e-03
3.788 -7.3660995059e-02 +1.9693698276e-02
3.788 -7.2241455924e-02 +1.8864549043e-02
3.788 -3.1130530029e-02 -7.0436548640e-03
3.788 -8.6578327627e-02 +2.3417793948e-02
3.788 -8.8216411734e-02 +2.9485672845e-02
3.788 -9.4147878464e-02 -5.5467090244e-02
3.788 -1.1917413676e-01 -3.3255208216e-02
3.788 -1.4763018406e-01 +3.9468538501e-02
3.788 -1.3647208013e-01 -3.0889587786e-02
3.788 -6.3009349023e-02 +2.1058462687e-02
3.788 -9.3166239121e-02 -1.4246764730e-02
3.788 -1.0313153401e-01 -1.6286370641e-02
3.788 -1.6465682887e-01 -2.9229016964e-03
3.788 -7.7594224129e-02 +4.4069944891e-02
3.788 -1.2061936386e-01 +8.0209916450e-03
3.788 -7.9486808278e-02 +7.2662835460e-02
3.788 -8.2869699888e-02 +1.5878666435e-02
3.788 -3.1209005375e-02 +4.3210581110e-02
3.788 -3.0403444089e-02 +8.0923818737e-02
3.788 +8.1753915043e-02 +2.5954962806e-02
3.788 +1.0578475477e-01 -1.0529717388e-03
3.788 +1.0418923963e-01 +3.1344043782e-04
3.788 +9.3399723663e-02 +1.0095153687e-02
3.788 +1.1703162746e-01 +7.7619179585e-02
3.788 +1.7374955516e-01 +5.5834212398e-02
3.788 +2.1174311944e-01 +1.0546176029e-02
3.788 +1.4228324651e-01 -1.4861555672e-02
3.788 +1.2455533260e-01 +9.2388141756e-02
3.788 +5.1301864703e-02 +5.5202094763e-02
3.788 +7.2979769331e-02 +1.0555420893e-01
3.788 +3.8702356944e-02 +1.3366659087e-02
3.788 +6.6882546373e-02 -1.8203489997e-02
3.788 +7.7342780508e-02 -5.1086270944e-02
3.788 +6.5583975808e-02 -9.4580773592e-02
3.788 +8.9789378826e-03 -9.9844370413e-02
3.788 -2.5701598771e-02 -5.8616359316e-02
3.788 +2.8332998200e-02 +3.8105853633e-02
3.788 -1.1356914852e-03 +1.5750811841e-02
3.788 +1.3736859575e-02 -6.3051782561e-02
3.788 -5.1699001711e-02 -1.0755589577e-01
3.788 -7.7576980697e-02 -8.3394843936e-02
3.788 -9.6120224249e-02 -3.8612408682e-02
3.788 -1.3310200400e-01 +2.1543604978e-02
3.788 -1.5590451113e-01 +6.9344344256e-03
3.788 -1.2718104842e-01 +2.9501614890e-02
3.788 -5.2153897936e-02 -5.0768856981e-03
3.788 -1.1122189118e-01 +8.7430653962e-03
3.788 -1.1145878486e-01 -9.0520005628e-02
3.788 -1.5894537884e-01 -1.8947354713e-01
3.788 -1.4357184682e-01 -1.9105827621e-01
3.788 -1.4904757379e-01 -1.2948623448e-01
3.788 -1.4004532608e-01 -1.3539487977e-01
3.788 -1.3056933342e-01 -1.2365727943e-01
3.788 -7.5941137990e-02 -3.8109467134e-02
3.788 -1.3032833474e-01 -1.4382708375e-01
3.788 -1.1845240893e-01 -1.9307789963e-01
3.788 -1.0319419835e-01 -2.6126820412e-01
3.788 -1.3500389433e-01 -2.0180837696e-01
3.788 -1.3116964954e-01 -1.9968586364e-01
3.788 -1.2001686208e-01 -1.7541093063e-01
3.788 -7.3961604855e-02 -1.2707422695e-01
3.788 -3.3104655528e-02 -9.6006731490e-02
3.788 -1.3118552120e-02 -1.1661664537e-01
3.788 -4.3146534044e-02 -1.0856375025e-01
3.788 -2.0459886747e-02 -1.1733604206e-01
3.788 -1.0262772453e-01 -1.6414426855e-01
3.788 -3.6379161680e-02 -9.2926727640e-02
3.788 -2.6902612867e-02 -1.0289233126e-01
3.788 +7.3527105474e-02 -1.4637456795e-01
3.788 +1.2298824613e-03 -1.4210947731e-01
3.788 +9.0895761368e-03 -1.3716027564e-01
3.788 -4.5358282359e-02 -9.2914752944e-02
3.788 -7.0846621828e-02 -6.9466811988e-02
3.788 -9.4024468088e-02 -1.4754750183e-01
3.788 -6.2869938047e-02 -8.3129263888e-02
3.788 -9.2678206747e-03 -1.0373519402e-01
3.788 -3.6947610779e-02 -1.3904533148e-01
3.788 -4.2238160640e-03 -1.3915628536e-01
3.788 -1.6898048719e-02 -1.1422875395e-01
3.788 -1.1554515260e-01 -1.1628922953e-01
3.788 -7.0052008168e-02 -2.0105171376e-01
3.788 -8.9040333460e-02 -1.6887150435e-01
3.788 -1.3085898809e-01 -1.9557600037e-01
3.788 -1.0343643651e-01 -2.8550936519e-01
3.788 -1.0199862398e-01 -2.1461903410e-01
3.788 -1.3071915774e-01 -2.1864578618e-01
3.788 -6.4033739679e-02 -2.8016163496e-01
3.788 -1.8090520433e-01 -2.8716341498e-01
3.788 -1.5838835487e-01 -3.4861861720e-01
3.788 -1.6358316994e-01 -3.0658389741e-01
3.788 -1.8039552398e-01 -2.8101091495e-01
3.788 -1.7410881302e-01 -2.2425047345e-01
3.788 -1.8133913305e-01 -2.3646227059e-01
3.788 -2.3501712047e-01 -2.9453864531e-01
3.788 -2.0867576989e-01 -2.8045073064e-01
3.788 -2.5319727120e-01 -3.5880663206e-01
3.788 -2.1753325763e-01 -3.8647668793e-01
3.788 -1.7922040971e-01 -3.2136542787e-01
3.788 -1.7714632102e-01 -3.4103833977e-01
3.788 -2.3492725381e-01 -3.4025483713e-01
3.788 -1.7821908839e-01 -3.9070672303e-01
3.788 -1.6687345604e-01 -3.3581827751e-01
3.788 -1.7817707386e-01 -3.0012313142e-01
3.788 -2.0148911895e-01 -3.6719536218e-01
3.788 -1.6542335614e-01 -3.3241622292e-01
3.788 -1.6229272626e-01 -2.5644702889e-01
3.788 -2.0614481442e-01 -2.2292599105e-01
3.788 -1.8141702980e-01 -1.6518106723e-01
3.788 -1.4105662042e-01 -1.1823067131e-01
3.788 -1.4171801701e-01 -1.2564064356e-01
3.788 -1.0255622941e-01 -1.2668551515e-01
3.788 -9.5734505242e-02 -1.5686544125e-01
3.788 -9.4048452917e-02 -1.8235723983e-01
3.788 -9.6323953383e-02 -1.9843372595e-01
3.788 -1.1469899680e-01 -1.9534017020e-01
3.788 -1.1203536851e-01 -1.9840979627e-01
3.788 -6.0635739984e-02 -2.6349237366e-01
3.788 -8.8981038770e-02 -2.5486929598e-01
3.788 -7.3251687639e-02 -1.6435903618e-01
3.788 -9.0488629793e-02 -1.2706016846e-01
3.788 -1.0968384678e-01 -2.5532947502e-01
3.788 -1.2094859755e-01 -2.7113685467e-01
3.788 -1.1765762159e-01 -2.3807671784e-01
3.788 -1.5351656114e-01 -2.3474985381e-01
3.788 -7.1447764718e-02 -2.7390170208e-01
3.788 -1.1408646939e-01 -2.6773717066e-01
3.788 -1.3764934260e-01 -1.7495876387e-01
3.788 -1.4047084615e-01 -1.6195179058e-01
3.788 -1.5360924521e-01 -1.1434976554e-01
3.788 -1.4500837251e-01 -1.1608715235e-01
3.788 -8.9071676990e-02 -1.6506692248e-01
3.788 -8.2018971131e-02 -1.8987012983e-01
3.788 -8.5246503771e-02 -1.3285106904e-01
3.788 -7.5781824895e-02 -1.5614299886e-01
3.788 -4.4768966044e-02 -2.1404588412e-01
3.788 -5.5187975355e-02 -2.6136115057e-01
3.788 -1.7001050656e-02 -2.4241641621e-01
3.788 +2.2066520888e-02 -2.2305316491e-01
3.788 +6.4792318233e-02 -2.7518719608e-01
3.788 +9.3742846639e-03 -2.6111986838e-01
3.788 +4.4952092025e-02 -1.9719530087e-01
3.788 -1.5384752161e-02 -2.5050280334e-01
3.788 +2.2833602531e-02 -1.7575650349e-01
3.788 -8.4954922513e-03 -2.5797592471e-01
3.788 -2.2741866620e-02 -2.0008326302e-01
3.788 -6.4030322027e-02 -1.4566175975e-01
3.788 -7.7563746538e-02 -2.0303432480e-01
3.788 -2.3107017874e-02 -1.5043975640e-01
3.788 -6.4967208201e-02 -1.6765160830e-01
3.788 -8.5284704057e-02 -2.1078443737e-01
3.788 -7.5651086790e-02 -1.5326004185e-01
3.788 -1.0704221528e-01 -1.6734294230e-01
3.788 -8.8858211507e-02 -1.0040254405e-01
3.788 -1.0978686640e-01 -7.0811604149e-02
3.788 -1.1066135642e-01 -9.9970908111e-02
3.788 -9.7250157021e-02 -6.2660581999e-02
3.788 -1.0570494658e-01 -1.1988819542e-01
3.788 -1.1738664256e-01 -1.4850669632e-01
3.788 -1.0488332886e-01 -1.4593125023e-01
3.788 -1.0622864671e-01 -2.0196348783e-01
3.788 -4.0786113665e-02 -1.6007915291e-01
3.788 -6.5791258031e-02 -6.7620363150e-02
3.788 -2.9815378993e-02 -6.3691804966e-02
3.788 -6.7359237030e-02 -1.2517548790e-01
3.788 -1.5157964450e-02 -9.7692172923e-02
3.788 -3.9842648869e-02 -1.9087200131e-01
3.788 -1.1694130079e-02 -8.5710626996e-02
3.788 -7.1834340411e-02 -2.0317154654e-01
3.788 -1.0908802993e-01 -1.8784139219e-01
3.788 -1.2707553250e-01 -2.4167876196e-01
3.788 -1.6396524059e-01 -1.8748596223e-01
3.788 -1.2596741968e-01 -1.6724151072e-01
3.788 -1.2267202976e-01 -1.6061032414e-01
3.788 -8.6936098843e-02 -1.5621632300e-01
3.788 -1.0939156860e-01 -1.9196098801e-01
3.788 -1.1734154350e-01 -1.7262033717e-01
3.788 -6.2197094821e-02 -1.4934128424e-01
3.788 -7.3171794019e-02 -1.3238249400e-01
3.788 -1.0597098273e-01 -8.6087722008e-02
3.788 -1.2427729263e-01 -1.0509895181e-01
3.788 -9.8338764203e-02 -9.1156101431e-02
3.788 -1.0595851179e-01 -1.3842971728e-01
3.788 -1.3097250159e-01 -2.1517827330e-01
3.788 -9.8357025339e-02 -2.0415636032e-01
3.788 -1.1295665055e-01 -2.4912760170e-01
3.788 -3.8504642838e-02 -7.2888548281e-02
3.788 -2.3459041286e-02 -1.3620486014e-01
3.788 -8.9362465756e-02 -1.9716692540e-01
3.788 -1.0158627092e-01 -1.3341319020e-01
3.788 -5.2498970484e-02 -1.0019588792e-01
3.788 -7.6283166009e-02 -8.8754810764e-02
3.788 -3.4483763558e-02 -1.0376136170e-01
3.788 +5.5824744477e-03 -1.4140352564e-01
3.788 +1.8262206740e-02 -1.9148223477e-01
3.788 -1.8488031108e-02 -1.1801664218e-01
3.788 -4.0955479285e-02 -1.0849378718e-01
3.788 +5.9755495181e-03 -8.2335515028e-02
3.788 -3.6185756764e-02 -7.5118127389e-02
3.788 -1.0818372663e-01 -3.3665820526e-02
3.788 -1.1950500493e-01 +1.8701232951e-02
3.788 -1.6417379377e-01 -1.6502228988e-02
3.788 -5.4442188278e-02 -1.6195736987e-02
3.788 -3.7643925027e-02 -3.2960772442e-02
3.788 -7.5542630268e-02 -5.7808940089e-02
3.788 -8.5693691230e-02 -1.3577073261e-02
3.788 -9.2071138121e-02 -3.0884144122e-02
3.788 -7.9911175444e-02 +7.3827234891e-02
3.788 -1.4808017171e-01 +1.2960306691e-01
3.788 -5.5506169804e-02 +1.5146999639e-01
3.788 -1.0531390177e-01 +1.0160376593e-01
3.788 -1.0846507760e-01 +1.1103542918e-01
3.788 -1.0807856065e-01 +1.6720099704e-01
3.788 -9.2258943649e-02 +1.0041329946e-01
3.788 -7.8859698119e-02 +1.2413710408e-01
3.788 -6.9505301929e-02 +9.5418411459e-02
3.788 -1.1376089142e-01 +1.2431508338e-01
3.788 -1.0157062065e-01 +4.9121005371e-02
3.788 -3.2556896415e-02 +2.2223901458e-02
3.788 -8.3305999081e-02 +1.3410573854e-01
3.788 -1.4905979654e-01 +1.6715083737e-01
3.788 -1.2012068320e-01 +1.3631627766e-01
3.788 -1.1918761080e-01 +1.4375709358e-01
3.788 -1.3577187517e-01 +3.3343152640e-02
3.788 -1.3646860467e-01 +1.4771541004e-02
3.788 -1.0102505977e-01 +2.0784996304e-03
3.788 -5.0377103045e-02 +1.7425086733e-02
3.788 -8.0515022200e-02 +5.4902813019e-02
3.788 -9.2278274753e-02 +8.0442991100e-02
3.788 -5.2626410969e-02 +3.2454675584e-02
3.788 -7.2320329999e-02 -5.8978020376e-02
3.788 -5.4884876257e-02 -1.2893039179e-03
3.788 +3.3037605441e-02 +7.6565597565e-03
3.788 -3.3864552731e-02 +2.0901994771e-02
3.788 -3.2190168891e-02 +1.5053275161e-02
3.788 -8.9620291355e-03 -4.7275149593e-02
3.788 -6.5996771036e-02 -9.9484265204e-02
3.788 -4.3576690067e-02 -9.3855717018e-02
3.788 -6.8583836414e-02 +2.1731683595e-02
3.788 -7.6885501775e-02 +5.0724013488e-02
3.788 -2.7354937530e-02 -1.2006000899e-02
3.788 +1.4620685216e-02 +2.2901135849e-02
3.788 +2.3270098531e-02 -5.9286488562e-02
3.788 +9.5705602133e-02 -6.0934703506e-03
3.788 +1.0762201373e-01 -4.4200174480e-03
3.788 -2.8510118012e-02 +3.9429972102e-02
3.788 -7.3696835261e-02 +5.0434070237e-02
3.788 -1.5411816680e-02 +9.7807796093e-02
3.788 -1.2189325046e-02 +4.8101615194e-02
3.788 +3.9569929915e-02 -1.0002943306e-02
3.788 +6.6409674380e-02 +9.8090443762e-03
3.788 +7.4874825265e-02 -1.0346323998e-02
3.788 +4.3405432360e-02 -5.9537540712e-02
3.788 +3.1031474391e-02 -5.5890012418e-02
3.788 +6.8525950131e-02 +4.5567238067e-03
3.788 +1.1797602588e-01 -4.0159644184e-02
3.788 +1.0743153250e-01 -5.5318065251e-03
3.788 +1.0075103357e-01 -8.6578274122e-03
3.788 +1.1832862449e-01 -4.3985747873e-02
3.788 +7.2462591171e-02 +5.2196604804e-02
3.788 +1.2932853857e-01 +6.4246279975e-02
3.788 +8.8358942467e-02 +5.3974021430e-02
3.788 +7.1740093294e-02 -8.2946677776e-03
3.788 +5.0271230966e-02 -1.1912070690e-02
3.788 +3.4321569841e-02 +1.9143546406e-03
3.788 -5.7164746213e-02 +2.0942179831e-03
3.788 +5.7991732651e-03 -4.1236752873e-02
3.788 +3.1425426166e-02 -5.4252704064e-02
3.788 +7.6837011707e-03 -1.2994926132e-02
3.788 -5.5147992426e-02 -1.8842340321e-02
3.788 +8.8840404167e-02 +4.5318309540e-02
3.788 +3.5929393642e-02 -5.3681958461e-03
3.788 +1.5349655909e-02 -6.4062876295e-02
3.788 +6.6377161684e-03 -1.2469375708e-01
3.788 -1.7497445609e-02 +4.1021999232e-04
3.788 +5.5231356955e-02 -6.5152335094e-02
3.788 +5.6839832466e-02 -4.8615586783e-02
3.788 +1.6910851166e-02 +3.8707636832e-03
3.788 +6.4748455211e-02 -1.2995866397e-02
3.788 +1.0297983050e-01 -9.9958684814e-03
3.788 +1.0919910211e-01 +1.5236582441e-02
3.788 +1.3830787798e-01 -1.9781760815e-02
3.788 +1.1987003679e-01 -1.1100095315e-02
3.788 +1.9080447784e-01 +1.0278376327e-02
3.788 +1.3156636690e-01 -3.4786771790e-02
3.788 +1.9229173550e-01 -3.2173370999e-02
3.788 +2.1341850478e-01 -3.6723520217e-02
3.788 +1.5747874893e-01 -7.1094295517e-03
3.788 +1.6492582564e-01 -4.1692348814e-02
3.788 +1.6537303565e-01 -2.4908092109e-03
3.788 +2.5601321333e-01 -5.1291277523e-02
3.788 +1.9440825591e-01 +5.4683064747e-02
3.788 +2.2501830071e-01 +9.6462659290e-02
3.788 +2.7415660075e-01 -5.2376075703e-02
3.788 +1.8974535380e-01 -3.4095838259e-02
3.788 +2.0889596179e-01 -1.4072247961e-02
3.788 +1.5605976995e-01 -7.4203414312e-02
3.788 +1.3537263027e-01 -7.8830694194e-02
3.788 +4.3910440976e-02 +1.6781040186e-02
3.788 +1.6456817782e-01 -2.2744707231e-02
3.788 +7.6519077392e-02 +1.3791363184e-02
3.788 +3.9449674085e-02 -2.0698798389e-02
3.788 +8.4980418672e-02 -5.6249070716e-02
3.788 -1.8959991651e-02 -3.2927382648e-02
3.788 +4.1067286817e-02 -4.1153415389e-02
3.788 -2.4399984108e-02 -2.2969001537e-02
3.788 -1.1841589700e-02 +1.6771742955e-02
3.788 -1.2412166012e-02 +2.5270679985e-03
3.788 +4.8624813093e-02 +2.6590124761e-02
3.788 +2.1003525390e-02 +7.6028003707e-02
3.788 +3.2779878153e-02 +1.2030839847e-01
3.788 +2.2544697225e-02 +1.2288123940e-01
3.788 +6.0707732551e-02 +9.0116800408e-02
3.788 +1.8395664293e-02 +1.0093751436e-01
3.788 +2.9264381765e-02 +6.5659926750e-02
3.788 +3.3135488996e-02 +4.5140717514e-02
3.788 +2.7221356891e-02 +1.8460312748e-01
3.788 +5.0859676834e-02 +1.3126675125e-01
3.788 +5.6099492448e-02 +6.4698109285e-02
3.788 +1.1658827677e-01 +3.4625845364e-02
3.788 +1.1642168363e-01 +3.0495576234e-02
3.788 +5.0877487688e-02 +4.3130394367e-02
3.788 -1.9590448831e-02 -6.1736261835e-03
3.788 -1.1390309092e-02 -1.5806433214e-03
3.788 +3.1906674276e-03 -9.3716978780e-02
3.788 -2.4192499548e-02 -1.0861415332e-01
3.788 +9.8615440620e-03 -5.7983708948e-02
3.788 -3.9472809631e-02 -1.9629062441e-02
3.788 +7.7213500383e-02 -4.3060463236e-02
3.788 +9.1620481251e-02 +3.4990585271e-02
3.788 +1.4264902599e-01 +5.8754861717e-02
3.788 +2.2542941446e-01 +8.8738582303e-02
3.788 +1.8820999062e-01 +6.5171064011e-02
3.788 +2.1403271086e-01 +3.3549527979e-02
3.788 +1.8891708247e-01 -4.1946201855e-02
3.788 +1.5961323264e-01 +1.1019788214e-02
3.788 +1.3446086828e-01 -6.7106647879e-02
3.788 +1.8297974674e-01 -1.4025059950e-02
3.788 +1.4204542863e-01 -1.3201102044e-02
3.788 +1.1234703687e-01 +5.5173601213e-03
3.788 +9.1695267004e-02 -9.5771810234e-03
3.788 +8.7996331195e-02 +2.2507712060e-02
3.788 +1.0604092138e-01 -2.1683408841e-02
3.788 +1.3085897186e-01 +5.6532355567e-02
3.788 +9.9658924411e-02 +4.1929292457e-02
3.788 +1.3752099226e-01 +3.5699816585e-02
3.788 +1.4154556003e-01 +3.4216535742e-02
3.788 +8.8775719192e-02 +1.7548169324e-02
3.788 +8.2041484929e-02 +6.5548194122e-02
3.788 +1.2324377210e-01 +8.9824275349e-02
3.788 +1.4375755073e-01 +6.6205936560e-03
3.788 +1.6226733090e-01 +9.9841960566e-02
3.788 +1.5996277970e-01 -1.3441262961e-02
3.788 +1.5831187677e-01 +2.9765673024e-02
3.788 +1.4736610057e-01 +5.7377770157e-02
3.788 +8.4203369477e-02 +3.7830347128e-02
3.788 +1.1770275981e-01 +5.5893637488e-02
3.788 +5.6708412341e-02 +7.5212600179e-02
3.788 +2.7672535496e-02 +2.6617958621e-02
3.788 -1.1059428025e-02 +3.9151382133e-02
3.788 -2.1087559487e-02 +5.8127632062e-02
3.788 -4.3376044662e-02 +4.8425981634e-02
3.788 -6.3785473360e-02 +2.0779431270e-03
3.788 -4.5567121171e-02 +8.1249715593e-02
3.788 -9.5501749752e-02 +4.4958553634e-02
3.788 -6.1815110750e-02 +5.9232039635e-02
3.788 -1.4525236728e-02 +5.2352503254e-02
3.788 +1.6020268191e-02 +3.1278002356e-02
3.788 +1.0051220858e-01 +3.4824823375e-02
3.788 +5.5914854684e-02 +3.5297120353e-02
3.788 +7.6566448072e-02 +5.2234786059e-02
3.788 +4.6805486441e-02 -2.6986290362e-02
3.788 +6.4067658595e-02 -7.1909001299e-03
3.788 +1.7767752066e-02 -1.9704215759e-02
3.788 +1.0851703928e-01 +2.0816868603e-02
3.788 +6.9829923623e-02 -1.1213436178e-02
3.788 +4.6224261808e-02 -7.3985634183e-02
3.788 +2.3602636737e-02 -7.6955865971e-02
3.788 -2.0299052533e-02 -3.9924437332e-02
3.788 +9.8458468983e-04 -9.8170935214e-02
3.788 -8.2469795639e-03 -3.7216613959e-02
3.788 +8.4941458317e-03 -4.9204055294e-02
3.788 +2.5941219090e-02 -5.4968713833e-02
3.788 +3.3529690641e-02 -1.4221506330e-02
3.788 +2.7770648786e-02 -2.9133541467e-02
3.788 +6.0669568320e-02 -7.3039449535e-03
3.788 +2.7840535263e-02 +9.9485337068e-03
3.788 +9.0662144980e-02 -5.9080097496e-02
3.788 +8.6512796743e-02 -5.8396642602e-02
3.788 +6.0543373764e-02 -4.3218944465e-03
3.788 +3.9270444394e-02 +5.2930283528e-04
3.788 -1.5948291484e-03 -5.8707935610e-02
3.788 -3.9668397822e-03 -4.9992619641e-02
3.788 +4.7577607757e-02 -1.0281789630e-02
3.788 -4.6904896090e-02 +3.4716422647e-03
3.788 -2.6521561148e-02 +2.0319833473e-02
3.788 -5.3834396585e-02 -2.0154904922e-02
3.788 -2.0558314980e-02 +4.5357799547e-02
3.788 -2.3663727961e-04 +3.8032477794e-02
3.788 -8.6820870995e-02 +3.8179539323e-02
3.788 -4.4963825167e-02 +5.7764285539e-02
3.788 +1.9459930318e-03 +2.7270650576e-02
3.788 -3.7750152433e-02 -6.8529817197e-02
3.788 -4.8345617686e-02 -3.3987026073e-02
3.788 +1.8292675659e-02 -6.8575231350e-02
3.788 +1.0739119836e-01 +1.2039549629e-03
3.788 +9.4624978588e-02 +3.5170528947e-02
3.788 +9.7288337937e-02 +2.7790248271e-02
3.788 +2.3040992774e-02 +9.6120046437e-03
3.788 -8.0411781155e-03 -4.2550292016e-02
3.788 -6.3864139004e-02 -3.4320693703e-02
3.788 -8.1321230110e-02 -8.1466901484e-03
3.788 -6.2362576000e-02 +5.8775144407e-04
3.788 -3.8541521472e-02 +5.5757092935e-02
3.788 -3.5724295608e-02 +1.1504607503e-02
3.788 -1.5164072747e-02 +4.2321063800e-02
3.788 -1.1649320595e-01 +2.7944620306e-02
3.788 -7.3946063359e-02 -3.5972101841e-05
3.788 -1.1474597119e-01 +8.4436905267e-03
3.788 -4.2454890384e-02 +4.8189383151e-02
3.788 -6.0988526632e-02 +5.9578224136e-02
3.788 -8.5583480206e-02 +8.8165817469e-02
3.788 -9.2384337918e-03 +1.4313163945e-01
3.788 -4.1179700608e-02 +1.5132964864e-01
3.788 -6.3630897264e-02 +1.8122565772e-01
3.788 +5.4080405261e-02 +1.1555925825e-01
3.788 +4.1943280367e-02 +1.3364051969e-01
3.788 +8.1293770043e-02 +7.4138809323e-02
3.788 +7.8773617973e-02 +3.8733833753e-03
3.788 +6.1314702672e-02 -2.9051946402e-02
3.788 -7.0640200379e-03 -3.4948024117e-02
3.788 -1.8245966417e-02 -3.2046428269e-03
3.788 -8.1259728268e-02 +1.4757980884e-02
3.788 -7.9413040040e-02 -3.8300243859e-02
3.788 -9.9643448883e-02 -7.8053909748e-02
3.788 -1.4035724022e-01 -3.2937730036e-02
3.788 -1.4696213316e-01 +6.0093215334e-02
3.788 -1.3602981331e-01 +1.4201412093e-01
3.788 -1.2695940799e-01 +1.9674244426e-01
3.788 -6.5480366727e-02 +1.6247862423e-01
3.788 -6.0903681531e-02 +2.2344839273e-01
3.788 -1.2029908304e-02 +1.7975054436e-01
3.788 +5.6157405837e-02 +1.5228969158e-01
3.788 +9.2313209730e-02 +1.2613835023e-01
3.788 +3.5377897110e-02 +3.8953115436e-02
3.788 +6.1381494526e-02 +5.0487316301e-02
3.788 +1.9591300051e-02 +7.5918872656e-02
3.788 +9.1452638323e-02 -3.8884793653e-02
3.788 +6.5839666960e-02 +6.7779916840e-03
3.788 +2.9521107589e-02 +7.4195987319e-02
3.788 +5.7510474277e-02 +5.1499654472e-02
3.788 +4.5549552900e-02 +8.9095717276e-02
3.788 -1.8685166205e-02 +4.6794949455e-02
3.788 -4.2110834175e-02 +4.6696131376e-03
3.788 -3.9345130665e-02 -5.4402746500e-03
3.788 +1.1948941482e-02 -6.6090259244e-02
3.788 +2.2581575739e-02 -1.1598222771e-01
3.788 -1.9011175199e-02 -5.0042210754e-02
3.788 +3.5743457686e-02 -7.9977088924e-02
3.788 +1.0260672372e-02 -8.2444117831e-02
3.788 -8.3867253370e-02 -3.5805401049e-02
3.788 -6.1174207705e-02 +1.8649779937e-02
3.788 -8.7943715407e-03 -6.9964929853e-02
3.788 -1.0761361080e-01 -2.9479938684e-02
3.788 -6.0459964251e-02 -1.1097591688e-01
3.788 -7.6173972850e-02 -5.2512916444e-02
3.788 -6.7590777720e-02 -7.6451772513e-02
3.788 -3.2570565104e-02 -5.6964976867e-02
3.788 -9.8466928771e-02 -8.1021695655e-02
3.788 -1.6658692838e-02 -1.3008654045e-02
3.788 +2.6844946854e-02 -2.6558903087e-02
3.788 -1.8230044267e-02 -9.1783033198e-02
3.788 +3.2550389147e-02 -8.1018716167e-02
3.788 +3.1918791655e-02 -8.1530777940e-02
3.788 -3.6269422266e-02 -7.9228654130e-02
3.788 -6.6553265924e-02 -3.1546959316e-02
3.788 -7.9477838208e-02 -1.5857035233e-02
3.788 -6.6896667727e-02 -3.7154285063e-02
3.788 -7.0875888149e-02 -5.2226000861e-02
3.788 +3.6087876183e-03 -1.8382795070e-02
3.788 +4.3789904168e-02 +6.5286702261e-03
3.788 +2.2543242059e-02 -2.7467582258e-02
3.788 +7.4869311923e-02 -2.2521642073e-02
3.788 +5.5994833969e-02 -7.1211374615e-02
3.788 -4.2054414814e-02 +1.3178824118e-02
3.788 -2.9206101954e-03 +4.4968547112e-02
3.788 +8.5450292354e-03 -1.6602290303e-02
3.788 -2.7963329444e-03 -8.9672567024e-02
3.788 +6.4356354887e-03 -3.1234306329e-02
3.788 -6.8929891896e-02 +1.0346050806e-02
3.788 -8.9004519807e-02 +5.3129163962e-03
3.788 +4.5927597566e-03 +7.2995130039e-02
3.788 +2.0591594922e-02 +5.2904333145e-02
3.788 -3.0560258423e-02 +6.5656836645e-02
3.788 -5.7466941381e-02 +1.0091417819e-01
3.788 -2.7694256802e-02 +7.4524278263e-02
3.788 -3.6540803801e-02 +3.7517225738e-02
3.788 -2.4531174883e-02 -1.7068698004e-02
3.788 -2.9444228290e-02 -1.7898043578e-02
3.788 +8.8003382844e-02 -3.4890945095e-02
3.788 +4.4803508101e-02 -3.2063458501e-02
3.788 +6.2436323691e-02 -2.4277144481e-02
3.788 +6.6837400205e-02 +1.4425714540e-02
3.788 +2.1939609275e-02 -3.1838722944e-02
3.788 +3.6217591199e-02 +3.8886140469e-03
3.788 +1.2431729816e-01 +2.6336647281e-02
3.788 +3.7574198992e-02 +3.8423648311e-03
3.788 +1.6912983060e-02 -3.5536568943e-02
3.788 +3.2487969851e-02 +1.9453860704e-02
3.788 +9.0665056700e-02 +3.1803118978e-02
3.788 +5.6878457084e-02 +1.9082493800e-03
3.788 +2.9634153834e-02 -1.9971983613e-02
3.788 -1.7284560437e-02 -3.6373890769e-02
3.788 -3.1782523122e-02 -5.1468132412e-02
3.788 +8.2854577835e-02 -5.4494843291e-02
3.788 +5.8559094227e-02 -3.4001981869e-02
3.788 +1.1622709455e-01 -2.1991747954e-02
3.788 +1.2000736551e-03 -6.8952940637e-04
3.788 +3.5356869271e-02 -3.1380807846e-02
3.788 +1.5469021939e-02 -9.8317439988e-03
3.788 +1.5462005524e-02 -9.9395825660e-02
3.788 +1.0144035738e-02 -4.5185386498e-02
3.788 -1.4606084565e-02 +4.6904162650e-03
3.788 -2.0700612381e-02 -5.8361392998e-03
3.788 -3.6973483178e-02 -3.7053226344e-02
3.788 +1.7658703507e-02 -4.2957463875e-02
3.788 +4.7203444124e-03 +5.3607150028e-02
3.788 +7.1937815223e-03 +3.3755392435e-02
3.788 -2.8466749875e-02 +4.2911271256e-02
3.788 -2.5948118879e-02 -3.5843315185e-02
3.788 -4.8946632030e-02 -2.5705847419e-02
3.788 -2.5034301468e-02 -7.0545197877e-02
3.788 -5.6149079124e-02 -7.0841937471e-02
3.788 -1.0194652844e-01 -5.3057006754e-02
3.788 -3.7748324791e-02 -1.6273870196e-01
3.788 -1.6349116996e-01 -1.1247913501e-01
3.788 -8.2976656588e-02 -7.5761845059e-02
3.788 -1.7808417058e-01 -1.5611669462e-01
3.788 -1.1437772098e-01 -1.2855717965e-01
3.788 -8.2355007050e-02 -8.5585683844e-02
3.788 -5.4512817557e-02 -1.5979608211e-01
3.788 -1.4814744993e-01 -1.6103929957e-01
3.788 -8.5748721640e-02 -1.3145766234e-01
3.788 -7.7118247329e-02 -1.0638759654e-01
3.788 -6.5262539089e-02 -1.5052415550e-01
3.788 -8.0610990388e-02 -1.2216592926e-01
3.788 -5.6188715438e-02 -2.4215035328e-02
3.788 -6.7772911615e-02 -8.8904362569e-02
3.788 -4.8719098037e-02 -5.5637350874e-02
3.788 +7.3489744445e-03 -4.8112674682e-02
3.788 -4.4932345785e-02 -3.6298432346e-03
3.788 -5.4991509553e-02 -6.7544584787e-02
3.788 -5.4054542662e-02 -5.8787422634e-02
3.788 -5.6946014567e-02 -6.6194592187e-02
3.788 -5.8836847789e-02 -8.9542069911e-02
3.788 -9.3268471265e-02 -5.3339040296e-02
3.788 -1.1327602651e-01 -9.3145330631e-02
3.788 -1.6412672010e-01 -9.4687855262e-02
3.788 -1.1197736060e-01 -3.0026926798e-02
3.788 +4.4363493171e-03 -3.6503435342e-02
3.788 -2.5554864710e-03 -4.3491358824e-02
3.788 +2.3229677593e-02 -1.2483309504e-01
3.788 -4.0166540102e-03 -9.3184570519e-02
3.788 +6.0162888419e-03 -2.0617154768e-02
3.788 +2.4090122823e-02 -1.2536579531e-01
3.788 -1.7168829693e-02 -8.5862284546e-02
3.788 +7.1051863493e-02 -8.7231169038e-02
3.788 +7.0202533169e-02 -1.2012664284e-01
3.788 +3.9178005022e-02 -1.0194292680e-01
3.788 +4.4772744636e-02 -1.2189966003e-01
3.788 -3.0584909991e-03 -6.1869706801e-02
3.788 -1.0703765984e-02 -1.3731303181e-01
3.788 -3.8114360103e-02 -1.2877864290e-01
3.788 -8.4082114372e-03 -1.0638703053e-01
3.788 -1.1784779200e-02 -4.6712840774e-02
3.788 +2.4676002340e-02 -1.5936872987e-01
3.788 +3.8779546880e-02 -1.3132427314e-01
3.788 -3.1118527894e-02 -1.0885197483e-01
3.788 +7.3483329058e-02 -1.1635520788e-01
3.788 -1.5559489061e-02 -1.0088601470e-01
3.788 -4.3711428826e-02 -1.1931085739e-01
3.788 -1.0287091038e-02 -7.8632959323e-02
3.788 +2.9450917812e-02 -8.4871602937e-02
3.788 +1.9630881738e-02 -1.0859751903e-01
3.788 -2.3477593788e-02 -8.3102672371e-02
3.788 -4.3095604988e-03 -4.6465242950e-02
3.788 +4.3328255331e-02 -3.8621282069e-02
3.788 +2.6767320018e-02 -5.9517207526e-02
3.788 +1.9206279961e-02 +3.3204124114e-02
3.788 +2.2390856501e-02 -9.6122086655e-02
3.788 +5.4979165318e-02 -1.3883683445e-02
3.788 +2.2942650253e-02 -1.0607404546e-01
3.788 +1.0521302205e-02 -5.3605316845e-02
3.788 +3.3398426712e-02 -6.1948797683e-02
3.788 +1.1642888247e-02 +1.7734633652e-02
3.788 +1.5385959383e-02 -3.0826964924e-02
3.788 +4.6120330106e-02 +3.3638216465e-02
3.788 +9.1351936515e-02 +3.6774707098e-02
3.788 +8.5096560700e-02 +1.3116222128e-02
3.788 +6.0743411462e-02 +6.4197705107e-02
3.788 +9.4003724426e-02 +5.3439040687e-02
3.788 +6.8614276271e-02 +1.3312611356e-01
3.788 +9.4180165927e-02 +8.2910790939e-02
3.788 +4.1531101275e-02 +4.3001168519e-02
3.788 -7.3903797661e-03 +5.3905099358e-03
3.788 +1.1104028185e-01 +4.0318902275e-02
3.788 +1.4955834989e-01 +5.4678261985e-02
3.788 +1.5282683670e-01 +1.2972386703e-01
3.788 +1.2289150903e-01 +1.0837780127e-01
3.788 +3.6207304845e-02 +9.8505705892e-02
3.788 +9.5917669329e-02 +2.7953087498e-02
3.788 +9.4242760242e-02 +3.7864015868e-02
3.788 +1.1911837471e-01 +1.6368397311e-02
3.788 +1.3547155562e-01 -4.0860045659e-02
3.788 +9.9041685458e-02 -4.3925466767e-02
3.788 +1.1886558823e-01 +4.2369294811e-02
3.788 +7.2637593334e-02 +1.5080332799e-02
3.788 +1.6259559729e-01 -4.3113613408e-02
3.788 +5.1575895530e-02 -8.8264243810e-02
3.788 +7.0122885823e-02 -3.3770596151e-02
3.788 +8.0503651095e-02 -4.5001853508e-02
3.788 +1.1191082884e-01 -4.7814625209e-02
3.788 +6.5355176889e-02 -5.0625154593e-02
3.788 +1.0232359442e-01 -1.2013619571e-02
3.788 +7.7120685878e-02 -3.4931289779e-02
3.788 +5.0373698640e-02 +4.3408881388e-02
3.788 +4.8637348754e-02 +1.6109398084e-02
3.788 -5.9084057502e-03 +5.3530571200e-02
3.788 +1.5551147729e-02 +4.5767346374e-02
3.788 -1.3460961407e-02 -6.5353924138e-03
3.788 -4.5333050998e-02 -2.2473825553e-02
3.788 -2.6832744396e-02 +4.9124307488e-02
3.788 -1.4169764294e-02 +1.8441100214e-02
3.788 -2.5003598757e-02 +1.3432419891e-02
3.788 -1.0595987965e-01 +8.7433238125e-02
3.788 -5.9193709993e-02 +6.9841448641e-02
3.788 -3.7941699197e-02 +1.3871536095e-01
3.788 -1.1066175794e-01 +1.5710248191e-01
3.788 -6.6572941648e-02 +1.3120076269e-01
3.788 -8.2042460651e-02 +1.6505037934e-01
3.788 -8.0304465655e-02 +1.6471642239e-01
3.788 -1.3485915848e-01 +2.2528858816e-01
3.788 -1.3791397372e-01 +2.1786262350e-01
3.788 -1.3167735399e-01 +1.7451499412e-01
3.788 -9.2488341599e-02 +1.9384701136e-01
3.788 -1.0373769911e-01 +1.6484312998e-01
3.788 -1.7926707118e-01 +1.4589240236e-01
3.788 -1.5914476390e-01 +1.6093266084e-01
3.788 -4.0750925609e-02 +2.1613847319e-01
3.788 -8.0693428508e-02 +2.0017712634e-01
3.788 -8.6951557920e-02 +1.7066479122e-01
3.788 -1.2502754351e-01 +2.0264061948e-01
3.788 -1.7045064572e-01 +2.7634451418e-01
3.788 -1.3320206126e-01 +2.3510341945e-01
3.788 -1.3611241020e-01 +1.1593704796e-01
3.788 -1.6451690414e-01 +2.0621582089e-01
3.788 -2.2299269689e-01 +2.7128655147e-01
3.788 -1.7873955701e-01 +2.0390956055e-01
3.788 -1.6646992645e-01 +2.6206583087e-01
3.788 -1.7103081373e-01 +2.3320351239e-01
3.788 -1.0884389438e-01 +2.0656149369e-01
3.788 -1.1705130866e-01 +1.8484442493e-01
3.788 -1.7854315171e-02 +9.5121965611e-02
3.788 -2.6457718062e-02 +8.9885253718e-02
3.788 -7.1937164463e-02 +1.1618950397e-01
3.788 -7.4029627581e-02 +8.4958613370e-02
3.788 -1.4911307308e-01 +1.3096122607e-01
3.788 -1.4222561166e-01 +7.2961546763e-02
3.788 -1.4480365661e-01 +1.3013482387e-01
3.788 -1.4209820786e-01 +1.3003017516e-01
3.788 -1.5148718586e-01 +1.0552129952e-01
3.788 -1.4037126093e-01 +1.3568958370e-01
3.788 -1.7631101623e-01 +8.8123025236e-02
3.788 -1.7067197788e-01 +3.8900022749e-02
3.788 -2.1597029137e-01 -1.5942686237e-02
3.788 -1.9181361221e-01 -3.3523458677e-02
3.788 -1.6240622865e-01 -9.2299117189e-02
3.788 -1.6134225797e-01 -4.7822759730e-02
3.788 -1.7786489061e-01 -1.9103877095e-02
3.788 -9.3731429397e-02 -4.0793960660e-02
3.788 -1.5268801815e-01 -6.1376024291e-03
3.788 -1.6709105773e-01 -9.9979983514e-02
3.788 -1.7051586123e-01 -5.3323229560e-02
3.788 -1.4002879014e-01 -8.9428883118e-02
3.788 -1.1481629464e-01 -1.0688919003e-01
3.788 -6.7325460972e-02 -1.3866173668e-01
3.788 -3.2800812206e-02 -1.6891666327e-01
3.788 -7.1880364055e-02 -1.7515997506e-01
3.788 -7.6587648332e-02 -2.0346700267e-01
3.788 -8.6414683235e-02 -1.5991610234e-01
3.788 -1.3495514632e-01 -1.0161229444e-01
3.788 -1.0031104078e-01 -7.4262917590e-02
3.788 -1.0171605294e-01 -4.7885776662e-02
3.788 -1.2320928325e-01 -1.5279507967e-02
3.788 -1.9593619050e-01 +4.1845020954e-02
3.788 -1.5592288179e-01 +4.3288270096e-02
3.788 -1.4415046394e-01 -1.3107644954e-03
3.788 -1.7955644192e-01 -2.2148415726e-02
3.788 -1.7860346247e-01 +1.5885241961e-02
3.788 -1.4147815281e-01 +1.1782359934e-01
3.788 -1.4497689552e-01 +1.8164142857e-01
3.788 -1.2199900744e-01 +4.6856312490e-02
3.788 -7.6446396834e-02 +3.5539349770e-02
3.788 -4.3177646889e-02 +4.6584001916e-02
3.788 -3.5746229374e-02 +6.3353494741e-02
3.788 -3.1615444952e-02 -1.7914236787e-03
3.788 -9.6259083513e-02 -1.1365837375e-02
3.788 -1.1133823698e-01 -1.4187336341e-02
3.788 -1.1097612976e-01 -2.2749625976e-02
3.788 -1.2339122901e-01 -3.2365494958e-02
3.788 -1.7214964884e-01 -1.9549492316e-02
3.788 -1.2392418408e-01 -8.1702899229e-02
3.788 -1.3421765237e-01 -1.1670990367e-01
3.788 -1.5384858838e-01 -4.5131463115e-02
3.788 -9.3771124893e-02 -7.5601846246e-02
3.788 -1.0713355659e-01 -6.5526384423e-02
3.788 -2.1293240715e-01 -7.5002603252e-02
3.788 -1.8232675833e-01 -3.5712282007e-02
3.788 -1.3106766820e-01 -1.1606889138e-02
3.788 -7.3963221678e-02 +1.2356483854e-02
3.788 -4.8678560083e-02 +1.8762251249e-02
3.788 -1.5396224303e-02 +1.8892408067e-02
3.788 -7.0329421119e-02 -8.4650089620e-03
3.788 -2.4281854982e-02 -3.3039124523e-02
3.788 -2.6902538561e-02 -2.1817757737e-02
3.788 -6.0565439559e-02 -2.4411870884e-02
3.788 +8.2553687184e-03 +3.9660703508e-02
3.788 +2.3273852693e-02 +3.9563601131e-02
3.788 -4.5052786851e-02 +9.1699815966e-02
3.788 -6.4844717144e-04 +4.5649172405e-02
3.788 -7.7444618437e-03 +6.9388849570e-03
3.788 -1.2091359915e-02 -5.0702618717e-02
3.788 -4.1841192028e-02 -4.0392325882e-02
3.788 -2.6434898807e-02 -9.7732395179e-03
3.788 -8.7055936258e-02 -1.2350356174e-01
3.788 -9.0477146263e-02 -8.5863939154e-02
3.788 +2.6244931481e-02 -4.8225676799e-02
3.788 +5.0858987590e-02 -3.8183695403e-02
3.788 -2.8847303103e-02 -6.2007028941e-02
3.788 +6.4089286509e-02 -1.3835157215e-01
3.788 +2.5361793767e-02 -1.6046207780e-01
3.788 +1.4587400870e-01 -8.6686939899e-02
3.788 +1.3339361935e-01 -7.0339330683e-02
3.788 +1.6648691935e-01 -2.1421391370e-02
3.788 +1.9142693500e-01 -2.4323763653e-02
3.788 +1.4779502871e-01 +1.2310072183e-02
3.788 +1.7216022571e-01 -3.0970041297e-02
3.788 +3.5432613417e-02 -2.4716056966e-02
3.788 +5.2094493726e-03 -1.0934103154e-01
3.788 +1.0413869506e-01 -1.1314015497e-01
3.788 +4.5008327338e-02 -6.3634538879e-02
3.788 +8.4372780011e-02 -6.5064532527e-02
3.788 +1.2384862833e-01 -1.8658726247e-02
3.788 +7.2268504193e-02 -7.8914995270e-02
3.788 -4.2058542986e-02 +6.7180447586e-03
3.788 -8.6093493508e-02 -4.6781327082e-03
3.788 -7.8241093476e-02 -5.5685969699e-02
3.788 -1.9678932331e-02 +1.6901212838e-02
3.788 -4.7344971927e-04 +1.1004494573e-02
3.788 +2.0281466530e-02 +8.2049315315e-02
3.788 +3.6416375603e-02 +8.9637484034e-02
3.788 -5.3987037941e-02 +6.9184135017e-02
3.788 +3.9910346832e-03 +1.3139878955e-02
3.788 +3.4643574303e-02 -5.0566381105e-04
3.788 -1.8292329361e-02 +3.7180996797e-02
3.788 +9.3649610817e-03 +5.6158664984e-04
3.788 +6.8694973435e-02 -2.2636953502e-02
3.788 +3.2775847635e-02 -1.0008191794e-02
3.788 +3.1172373217e-02 +4.9442834680e-02
3.788 -5.0735705459e-02 +1.0047126731e-01
3.788 +8.9702676660e-03 +6.3350466676e-02
3.788 +1.1352068967e-02 +1.1027651455e-01
3.788 -2.4924607121e-02 +1.0529098156e-01
3.788 +1.6907723383e-02 +1.0699185078e-01
3.788 -1.0292759082e-02 +1.2757591039e-01
3.788 +2.1364448622e-02 +6.3020168895e-02
3.788 -4.2258200921e-02 +5.5781668312e-02
3.788 -1.5076205900e-02 +8.2598251583e-02
3.788 -3.4518530729e-03 +3.0707503915e-02
3.788 +2.3943446065e-02 +2.1938512360e-02
3.788 +7.7089146145e-02 +6.3754322716e-02
3.788 +8.6262050830e-02 +2.9546629471e-03
3.788 +4.6737436497e-02 +1.3417512841e-02
3.788 +9.6561013406e-02 +7.5144205675e-03
3.788 +8.8177836549e-02 +5.9206815740e-04
3.788 +1.5174848610e-01 -5.2956330637e-03
3.788 +1.1827272692e-01 +4.9353185304e-03
3.788 +1.3655814046e-01 +7.9230957230e-02
3.788 +1.0236124553e-01 +6.5984887470e-02
3.788 +3.2869524709e-02 +3.7179797384e-02
3.788 +1.6487066993e-02 +3.3982358571e-02
3.788 +2.7258485261e-02 +9.5674181993e-02
3.788 +8.9344580643e-02 +1.5963173388e-01
3.788 -1.7813047611e-02 +1.6504504125e-01
3.788 -2.2724940484e-02 +2.0248809433e-01
3.788 +4.0217029937e-03 +1.6067016844e-01
3.788 -1.1375897038e-02 +1.7027139014e-01
3.788 +4.0242840751e-02 +1.4815997931e-01
3.788 +3.8336791682e-02 +1.2973990375e-01
3.788 -4.8737213274e-02 +8.0221000136e-02
3.788 -9.8205234342e-02 +5.0726846235e-02
3.788 +5.2859861203e-03 +9.2725116667e-02
3.788 +3.3488443381e-02 +1.3372312322e-01
3.788 +2.8872792503e-02 +3.9468659933e-02
3.788 +4.9501664333e-02 -2.2144294121e-02
3.788 +1.5734842478e-02 +6.6089235752e-02
3.788 -7.2603170215e-03 +3.3588664174e-02
3.788 -2.7690304850e-02 +2.3894636078e-02
3.788 -5.0902125680e-02 +4.9821295178e-02
3.788 -6.2450060402e-02 -2.9265474479e-02
3.788 -5.4889965994e-02 +4.8881212158e-02
3.788 -7.4099126368e-02 -7.9226308901e-02
3.788 -3.4039060315e-02 +1.6845010075e-02
3.788 -7.1526150204e-02 +9.8014886068e-02
3.788 -1.1622049796e-01 +3.4588551733e-02
3.788 -1.0678119490e-01 -2.5622409663e-02
3.788 -1.1415198234e-01 +5.9924655548e-02
3.788 -1.1661427913e-01 -2.2223450842e-03
3.788 -1.5581663236e-01 -5.1196847676e-03
3.788 -9.5359611033e-02 +1.8841987929e-02
3.788 -8.6381163006e-02 -2.8427433585e-03
3.788 -8.5051699123e-02 -1.7643559377e-02
3.788 -8.6295631807e-02 +1.1818282832e-02
3.788 -1.3544301735e-02 -2.8251065831e-02
3.788 -7.7245523590e-02 +8.0644279940e-02
3.788 -6.1218347083e-02 +7.4368494676e-02
3.788 -1.4204822232e-01 +4.2208388708e-02
3.788 -1.9175777559e-01 +1.1803458065e-01
3.788 -1.1190900188e-01 +1.2220072035e-01
3.788 -1.6647559552e-01 +8.0235304347e-02
3.788 -1.1254534993e-01 +8.8181190663e-02
3.788 -5.0453430603e-02 +1.0393036432e-01
3.788 -1.1231408960e-01 +1.5118916634e-01
3.788 -2.7925387816e-02 +1.7825641473e-01
3.788 -8.7332217938e-02 +1.3438586600e-01
3.788 -1.2753798454e-01 +1.4334053673e-01
3.788 -1.6603065289e-01 +1.2424729075e-01
3.788 -9.1433885744e-02 +1.2466615307e-01
3.788 -9.4936575894e-02 +1.6060852697e-01
3.788 -1.2531950549e-01 +1.8001688172e-01
3.788 -1.2843600182e-01 +2.2369675212e-01
3.788 -1.3633851960e-01 +1.8505765317e-01
3.788 -1.1828454302e-01 +2.1934823968e-01
3.788 -7.6759864692e-02 +2.1484418423e-01
3.788 -7.4689214637e-02 +1.3545234020e-01
3.788 -1.1362510750e-01 +1.7706490819e-01
3.788 -1.2710971528e-01 +2.2727727744e-01
3.788 -1.4001221021e-01 +1.9615523959e-01
3.788 -1.2178343387e-01 +2.2986283657e-01
3.788 -7.5525912020e-02 +2.0362516573e-01
3.788 -1.6837739817e-01 +2.6192084516e-01
3.788 -1.9896264141e-01 +2.8002108700e-01
3.788 -1.5170690647e-01 +2.9119496106e-01
3.788 -1.4919203930e-01 +2.7797595316e-01
3.788 -1.8967578694e-01 +2.8129166827e-01
3.788 -2.1895545924e-01 +1.9307863942e-01
3.788 -2.2603100704e-01 +2.3431078381e-01
3.788 -2.0714831112e-01 +1.9231077984e-01
3.788 -1.3822556475e-01 +1.4383133769e-01
3.788 -1.8532041766e-01 +2.0614576665e-01
3.788 -1.3079466330e-01 +2.3563433476e-01
3.788 -6.7342498310e-02 +2.9839863528e-01
3.788 -4.5187439570e-02 +2.4922035258e-01
3.788 -1.1430629680e-01 +2.4612003622e-01
3.788 -6.7486769846e-02 +2.1132589596e-01
3.788 -9.9794229469e-02 +2.7880316900e-01
3.788 -9.7725105747e-02 +1.9519072120e-01
3.788 -4.0212953859e-02 +1.8226545585e-01
3.788 -3.9773121533e-02 +1.1316215622e-01
3.788 -4.7993167160e-02 +1.1067756432e-01
3.788 -9.5486030755e-03 +6.5533387005e-02
3.788 -1.0746619581e-02 +3.3599910903e-03
3.788 -2.1181884396e-02 +3.5360687516e-03
3.788 +1.2167942566e-02 -2.5879009316e-02
3.788 +1.0493182157e-01 +5.3992018657e-03
3.788 +1.3573814749e-01 +7.3348512886e-02
3.788 +1.1861046259e-01 -5.1905772079e-03
3.788 +8.8855520412e-02 -2.6512937920e-02
3.788 +5.7201048881e-02 +2.4894955066e-02
3.788 +6.8936496997e-02 +4.7016804428e-02
3.788 +1.0870065578e-01 +4.5270100192e-02
3.788 +7.6512094943e-02 -2.3064003787e-02
3.788 -4.4024622025e-03 -1.1966310569e-01
3.788 -1.7615841865e-02 -3.2870416979e-02
3.788 +3.4476204945e-02 -4.3608822943e-02
3.788 +2.6515063371e-02 -4.7456512271e-02
3.788 -1.7518100262e-03 -2.7147793895e-02
3.788 +8.3079110234e-02 -3.9873647655e-02
3.788 -2.4570117945e-02 -8.4433840305e-02
3.788 +1.0808183929e-03 -4.0228527233e-02
3.788 +1.1275291348e-02 -6.1865275145e-02
3.788 +8.8166777846e-03 -4.5535348978e-02
3.788 -2.5368975022e-02 -7.7027150440e-02
3.788 -1.6578682927e-02 -4.9369994745e-02
3.788 -4.1835579405e-03 +4.3235984317e-02
3.788 -7.5305906224e-02 +7.2019428580e-02
3.788 -9.5787213253e-02 +8.7807109050e-02
3.788 -4.6417292946e-02 +1.4207535807e-02
3.788 -1.1173641109e-01 +6.8394936024e-02
3.788 -6.7516800162e-02 +1.2490087930e-01
3.788 +6.3589091333e-03 +1.4337992127e-01
3.788 -1.2036949178e-02 +8.8121576159e-02
3.788 -1.9802106656e-02 -5.2551800381e-02
3.788 -5.3676253693e-02 +3.4237176857e-02
3.788 +4.0689017013e-02 +3.5696809208e-02
3.788 +1.9543144001e-02 +6.4409414764e-02
3.788 +3.6178569089e-03 +1.0976733893e-01
3.788 -5.4455052607e-02 +7.4444938532e-02
3.788 -9.4094737542e-03 +9.2429239487e-02
3.788 -4.5034540632e-02 +1.1670881299e-01
3.788 -6.1061411308e-02 +1.4031981812e-01
3.788 -8.4387777774e-02 +1.4829339929e-01
3.788 -9.0411903024e-02 +1.7539745992e-01
3.788 -6.3950656417e-02 +8.1797932709e-02
3.788 -4.7607256095e-02 +1.5795049677e-01
3.788 -3.9096310508e-02 +1.8737047385e-01
3.788 -5.8488840585e-02 +1.7402985892e-01
3.788 -7.8444332769e-02 +1.5027937773e-01
3.788 -1.1467644607e-01 +1.0255390807e-01
3.788 -1.0013639789e-01 +7.3164407388e-02
3.788 -1.0317414163e-01 +1.0273847232e-02
3.788 -7.3152796393e-02 -9.3272297634e-02
3.788 -6.6696041034e-02 -4.3517956298e-02
3.788 -3.4607237014e-02 -3.6900173490e-02
3.788 -1.3471793638e-01 -8.0778912142e-02
3.788 -1.9016440477e-01 -1.6460479829e-01
3.788 -1.3426598646e-01 -1.2864434553e-01
3.788 -1.4397860744e-01 -1.3310655697e-01
3.788 -1.2620432035e-01 -1.6842102955e-01
3.788 -1.0582352265e-01 -1.4048794739e-01
3.788 -1.0097358987e-01 -1.9414643835e-01
3.788 -1.0795210781e-01 -1.2751389540e-01
3.788 -1.0090082427e-01 -1.1990293688e-01
3.788 -1.1691522802e-01 -1.6165764282e-01
3.788 -5.7519458705e-03 -1.6155374936e-01
3.788 -6.9236430046e-02 -1.8551355714e-01
3.788 -9.0466388147e-02 -2.2028206213e-01
3.788 -1.0704644889e-01 -1.2521530042e-01
3.788 -7.5587250883e-02 -1.5991968480e-01
3.788 -4.6459054675e-02 -1.3755487463e-01
3.788 -5.1681264076e-02 -1.9779266044e-01
3.788 -1.1611744798e-02 -1.8641781540e-01
3.788 +8.7453300673e-02 -1.1481482977e-01
3.788 +1.4969705499e-01 -1.3521256356e-01
3.788 +9.3340042294e-02 -3.7196801012e-02
3.788 +1.2972446011e-01 -5.0200939768e-02
3.788 +2.2890122155e-01 -6.5264176762e-02
3.788 +1.5059294887e-01 -2.1640957119e-02
3.788 +1.3612710577e-01 -3.0932904198e-02
3.788 +1.5543594980e-01 -1.6880327902e-02
3.788 +1.7820170463e-01 +1.2933806017e-02
3.788 +1.4327418451e-01 +5.6814444943e-03
3.788 +1.8735035427e-01 +1.0690909361e-01
3.788 +1.7025129507e-01 +4.1753398305e-02
3.788 +2.6060794318e-01 +3.1010578318e-02
3.788 +2.5539209366e-01 +3.8469215621e-02
3.788 +1.7916296888e-01 +4.4894123644e-02
3.788 +1.1387011978e-01 +8.8030391868e-02
3.788 +2.4647679601e-01 -7.6863735703e-03
3.788 +1.5588815605e-01 -2.0018225776e-02
3.788 +1.7216095492e-01 -5.9860470919e-03
3.788 +1.5578781599e-01 -5.4280322806e-02
3.788 +2.2915540257e-01 +1.1491299221e-02
3.788 +2.2351165573e-01 -2.7219593761e-02
3.788 +1.5427487900e-01 -5.1651439071e-04
3.788 +1.4480484891e-01 -5.1788006954e-03
3.788 +1.3158690855e-01 +8.4894345473e-02
3.788 +1.4091036372e-01 +8.4077968398e-02
3.788 +2.0123932306e-01 +3.4993845592e-02
3.788 +1.2604442755e-01 -1.0433574280e-03
3.788 +1.9650472571e-01 +4.7934862052e-02
3.788 +1.7521646678e-01 +8.2663131615e-02
3.788 +2.2153873835e-01 +3.8103496325e-02
3.788 +1.4939778228e-01 +9.1278240588e-02
3.788 +1.0545987293e-01 +1.0662000210e-01
3.788 +8.0106404189e-02 +6.6934993108e-02
3.788 +3.6712689442e-02 -9.1373678927e-03
3.788 -1.0366221650e-03 +6.0323788177e-02
3.788 +1.0893765699e-02 +1.0420002901e-02
3.788 +1.0746218289e-02 -2.6554098686e-02
3.788 +1.0180484570e-01 -4.7563743053e-02
3.788 +9.1383865501e-03 +3.7755174246e-02
3.788 +4.2021805193e-03 +4.3618180905e-02
3.788 +1.2000284257e-02 +7.5655979967e-02
3.788 +2.6618122533e-02 +6.2126991488e-02
3.788 +6.6648633492e-03 +1.1053398009e-01
3.788 +4.5692534504e-02 +4.6012754573e-02
3.788 +6.4652122263e-02 +9.4510630572e-02
3.788 +1.7636692251e-02 +1.4898118843e-01
3.788 +4.6102161533e-02 +7.3283749514e-02
3.788 +8.1072918035e-02 +5.8118303084e-02
3.788 +7.4212213955e-02 +5.2468457352e-02
3.788 +1.5748670992e-01 +2.9008099957e-02
3.788 +1.4759787487e-01 +3.2542322911e-02
3.788 +1.3930835918e-01 +1.1135992869e-01
3.788 +1.8525927385e-01 +1.2417267383e-01
3.788 +1.8530330036e-01 +6.7628440837e-02
3.788 +1.3716037644e-01 -1.6306073142e-02
3.788 +1.6581308777e-01 -1.3722482506e-02
3.788 +1.4103614980e-01 +2.8608754208e-02
3.788 +1.6220205568e-01 +2.4135409614e-02
3.788 +1.0580842808e-01 +6.6584093616e-02
3.788 +4.8079461644e-02 +2.1307030996e-02
3.788 +1.4247267398e-01 +2.2711115992e-02
3.788 +8.5347247717e-02 +3.4352037328e-03
3.788 +1.2643868947e-01 -4.3619980841e-02
3.788 +5.9088157492e-02 -8.0634701817e-03
3.788 +1.1993689585e-01 +1.7101740813e-02
3.788 +1.1867186251e-01 +2.5882255717e-02
3.788 +1.7225874436e-01 -5.5847799203e-02
3.788 +1.9293461047e-01 -6.2766309527e-02
3.788 +1.1931525404e-01 -1.7693620839e-03
3.788 +9.2865655182e-02 +2.0143077745e-02
3.788 +8.6734469900e-02 +5.3782507938e-02
3.788 +6.0686801894e-02 +6.7913200169e-02
3.788 +4.3680909588e-02 +7.8573673599e-02
3.788 +3.5129586897e-02 +1.8953277617e-02
3.788 -3.9765787180e-02 +4.0505845123e-02
3.788 -9.6148703096e-03 +2.6497486369e-02
3.788 +9.0895945747e-02 -1.4379654234e-02
3.788 +8.1001783121e-02 +4.9761161590e-03
3.788 +3.9252380456e-02 +2.0971281312e-02
3.788 +7.7150678092e-02 +4.1596585503e-02
3.788 +1.1159813700e-01 +5.8903216835e-02
3.788 +1.0560115042e-01 -1.6010472550e-02
3.788 +6.7532569091e-02 +7.4758214460e-03
3.788 +5.2070847895e-02 -2.9522126974e-03
3.788 +1.4686464802e-02 +2.5429656378e-02
3.788 -4.4239991282e-02 -2.2919520625e-02
3.788 -3.4112140325e-02 -4.1409409187e-04
3.788 +2.3414967667e-02 +9.7401967953e-02
3.788 +8.5389912441e-02 +5.0129999166e-02
3.788 +4.1449518211e-02 +8.3514066923e-02
3.788 +6.4457454338e-02 +6.1206197310e-02
3.788 +7.8777461536e-02 +7.0448498584e-02
3.788 +1.4733365437e-01 +3.5595232940e-02
3.788 +1.1137976490e-01 +3.8171790157e-02
3.788 +1.3902843304e-01 +4.6153157070e-02
3.788 +1.9291982873e-01 +5.1069772912e-03
3.788 +1.3767426836e-01 +3.8555815733e-02
3.788 +7.5626027600e-02 +3.4855452250e-03
3.788 +1.1070199500e-01 +1.3455279542e-02
3.788 +1.0111761749e-01 -1.8362326725e-02
3.788 +8.2468450456e-02 -3.7445148917e-02
3.788 +1.7821254881e-01 -2.0040148757e-02
3.788 +2.4378342725e-01 +1.9085357788e-02
3.788 +2.0693701349e-01 +5.8954594538e-02
3.788 +1.9087172575e-01 +2.5411742503e-02
3.788 +2.6172230143e-01 -3.2808662654e-02
3.788 +2.2167816492e-01 +1.2149423893e-02
3.788 +2.9183736053e-01 +1.5792901265e-02
3.788 +2.6584039098e-01 +1.7456734178e-02
3.788 +3.6471968802e-01 +1.4268139958e-02
3.788 +3.8048986790e-01 -5.9255075930e-03
3.788 +3.7250165292e-01 +1.8398343233e-02
3.788 +3.8684524822e-01 -2.4940985786e-02
3.788 +4.1286095273e-01 -1.7075696611e-02
3.788 +4.4191033308e-01 +4.9527864369e-02
3.788 +4.5418691961e-01 +3.3731406427e-02
3.788 +4.4074787636e-01 +5.3709388981e-02
3.788 +4.4273062042e-01 +8.1003380928e-03
3.788 +4.2239048796e-01 +2.1215342940e-02
3.788 +4.1303736450e-01 +1.8365627089e-02
3.788 +4.4486858642e-01 -6.7659980409e-03
3.788 +4.5152287354e-01 -2.2293800208e-02
3.788 +4.0888673117e-01 -6.4551728483e-03
3.788 +4.8117911788e-01 +4.6519532502e-02
3.788 +4.4781166260e-01 -1.5161800646e-02
3.788 +3.4130932892e-01 +1.6159239344e-02
3.788 +2.9863515262e-01 +1.0312564352e-02
3.788 +2.6481393662e-01 -4.4607914867e-02
3.788 +2.6157549031e-01 -5.7125291004e-02
3.788 +1.6460530168e-01 -9.3016683306e-02
3.788 +1.6941660418e-01 -7.2789193698e-02
3.788 +8.1613948941e-02 -3.5188337170e-02
3.788 +6.2759939789e-02 -9.2251097997e-02
3.788 +7.6044017470e-02 -9.8364138407e-02
3.788 +1.0764809960e-01 -8.3887934755e-02
3.788 +5.2205054327e-02 -9.9287581130e-02
3.788 +3.3792993129e-02 -4.7799333002e-02
3.788 +6.9717276750e-02 -3.5600320621e-02
3.788 +2.0756862331e-02 -5.5737200744e-02
3.788 +7.4243674662e-03 -7.7004561113e-03
3.788 +4.8605802510e-02 -2.1573299240e-02
3.788 +9.3031167215e-02 -1.4344562594e-02
3.788 +5.0813481901e-02 -2.1765905807e-02
3.788 -7.2880806179e-02 -7.2363316319e-02
3.788 +4.7342713619e-03 -1.1548798013e-01
3.788 +3.4971081725e-02 -1.1589612532e-01
3.788 +2.0584900580e-02 -1.1677597320e-01
3.788 +3.4148896767e-02 -2.0401210926e-01
3.788 -3.9637143036e-03 -1.4948847648e-01
3.788 -2.9542714465e-03 -8.4417482642e-02
3.788 +1.7581782340e-02 -1.1968960863e-01
3.788 -4.3354736932e-02 -1.0668296925e-01
3.788 -4.1193291739e-02 -1.0830045810e-01
3.788 -5.1509711280e-02 -1.1387248153e-01
3.788 -4.0763579842e-02 -8.4169110587e-02
3.788 +2.0138971015e-02 -1.0264611449e-01
3.788 -1.4843588390e-02 -1.3780163126e-01
3.788 -2.2018117925e-02 -1.0695276735e-01
3.788 -2.8052561714e-02 -8.9889917301e-02
3.788 -8.5416036080e-02 -8.9959504865e-02
3.788 -1.6229467334e-01 -5.2908827101e-02
3.788 -9.1270708358e-02 -1.0771850529e-02
3.788 -7.4440018207e-02 -1.5267025174e-02
3.788 -1.0283410146e-01 -1.3081873592e-02
3.788 +1.1529668323e-02 +1.2007470077e-03
3.788 +1.2321247094e-02 -1.3838704923e-02
3.788 -2.2265067319e-02 -3.8274462535e-02
3.788 +2.4603025890e-02 -7.3015606904e-03
3.788 +5.3358079295e-02 -6.2481982005e-02
3.788 -2.3093608970e-03 -2.2388404575e-02
3.788 +7.2729028753e-02 +4.9317141041e-02
3.788 +3.6828362574e-02 +2.7287930546e-02
3.788 +6.4844734734e-02 +6.5146825777e-02
3.788 +7.3798304868e-02 +3.4025563320e-02
3.788 +7.5049390141e-02 +2.7314404751e-03
3.788 +6.8180237607e-02 -3.3932585089e-02
3.788 +4.0412842336e-02 -4.2788430015e-02
3.788 +2.4075846872e-02 -7.5460187966e-02
3.788 -1.8845051345e-03 -3.8777125991e-02
3.788 +1.3390163754e-02 -7.8533760952e-03
3.788 -3.7281483917e-02 -8.1182798261e-02
3.788 -6.1209904380e-02 -8.1367626379e-02
3.788 -5.1176772258e-02 -7.0703668493e-02
3.788 +2.9659241518e-02 -5.4477556080e-02
3.788 -3.9739003058e-02 -4.0726031598e-02
3.788 -3.6390258530e-02 -5.8458511500e-02
3.788 -9.3977974207e-02 -8.8751096885e-02
3.788 -1.8968733730e-04 -8.2446858126e-02
3.788 -4.5017506611e-02 -9.2277956625e-02
3.788 -5.7524613457e-02 -1.9456426757e-02
3.788 -2.9273309374e-02 +5.2464132278e-02
3.788 +5.5788356656e-02 +1.9481773714e-02
3.788 +4.1312803811e-02 -1.3358716502e-02
3.788 +5.5837544663e-02 +7.9708424960e-03
3.788 +5.9271809595e-02 +1.4469016234e-02
3.788 -3.4754721228e-03 +3.1296774175e-02
3.788 -2.6682519421e-02 +5.3611300944e-02
3.788 -3.3820379753e-02 +9.2565136096e-02
3.788 -8.9850005906e-02 +8.4317009502e-02
3.788 -9.4523139215e-02 +2.7110316223e-02
3.788 -1.2798006881e-02 +7.3821207635e-02
3.788 +1.6805985902e-02 +1.1098342158e-01
3.788 +9.1023603609e-03 +7.3635080744e-02
3.788 +9.2556298914e-03 +9.4688225632e-02
3.788 -2.2435021427e-02 +9.8903748393e-02
3.788 +1.5851956120e-02 +1.1627294947e-01
3.788 +1.0098194669e-02 +1.2410459806e-01
3.788 -1.8315666564e-02 +3.5613455093e-02
3.788 -8.9886913556e-03 +7.7336116496e-02
3.788 -2.2316902431e-02 +6.3531491766e-02
3.788 +1.2847141355e-02 +8.9989007358e-02
3.788 +6.6795531743e-02 +9.1969482423e-03
3.788 +1.3557686365e-01 +3.5282102745e-02
3.788 +1.2655056675e-01 +1.6910746810e-02
3.788 +8.6470163123e-02 +8.4048723538e-02
3.788 +9.4939831447e-02 -1.7129416469e-02
3.788 +2.5679259434e-01 +1.0872557645e-02
3.788 +2.0662956101e-01 +9.3055597460e-02
3.788 +1.6813077057e-01 +8.0095575668e-03
3.788 +1.1616033244e-01 -4.0732970501e-03
3.788 +1.9290518402e-01 +2.2893298938e-02
3.788 +1.8174270712e-01 -2.8370577219e-02
3.788 +1.9665903145e-01 +4.0466511518e-02
3.788 +1.6649921887e-01 -9.9605062228e-03
3.788 +9.6446365953e-02 +2.6495800327e-02
3.788 +1.5581003310e-01 +6.5537614313e-02
3.788 +1.4439163599e-01 +6.0081702122e-03
3.788 +1.4634694900e-01 -4.4810090347e-02
3.788 +1.0846497301e-01 -5.0205710310e-02
3.788 +9.7341234307e-02 -5.2009447535e-02
3.788 +1.0883222162e-01 -5.9782541360e-02
3.788 +4.3025876988e-02 -5.3409334027e-02
3.788 +1.4999221942e-01 -4.0677676846e-02
3.788 +4.1405950912e-02 -1.3948119994e-02
3.788 +6.9474050088e-02 +3.6924235337e-04
3.788 +6.0389171683e-02 +1.7689500673e-02
3.788 +1.2087238356e-01 +1.5806212186e-02
3.788 +9.6424980349e-02 +2.6808649386e-03
3.788 +1.3452239035e-01 +9.5653301096e-03
3.788 +1.0697465931e-01 -1.6916707103e-02
3.788 +1.4109586554e-01 -2.3819860080e-02
3.788 +2.4153224326e-01 +3.5059023312e-02
3.788 +2.4172152758e-01 +1.7289238747e-02
3.788 +1.9097675886e-01 -3.9471084332e-02
3.788 +2.4910351248e-01 -1.2630736009e-02
3.788 +2.9517610469e-01 -1.2924968912e-02
3.788 +2.8505471880e-01 +1.0173701553e-03
3.788 +3.9456384172e-01 +3.0125473550e-02
3.788 +4.5704976580e-01 +2.2416507209e-03
3.788 +4.5342927255e-01 -2.7814744786e-02
3.788 +4.4537853241e-01 +4.6127109908e-03
3.788 +3.7870399444e-01 -2.6294994766e-02
3.788 +2.9306977129e-01 -1.4366171021e-02
3.788 +2.9962048613e-01 +8.8332461846e-03
3.788 +2.9524005078e-01 -2.8726711384e-02
3.788 +2.9882641475e-01 +3.2118557142e-03
3.788 +3.3295977117e-01 -2.0479291173e-02
3.788 +2.8957523528e-01 -1.4141077372e-02
3.788 +3.1165327890e-01 -4.8223119874e-02
3.788 +2.5633256009e-01 -1.1457974337e-02
3.788 +2.6294362180e-01 -2.3094006212e-02
3.788 +2.2344067645e-01 +2.9328902197e-02
3.788 +2.0768818178e-01 +2.4019970439e-02
3.788 +1.6232216797e-01 -4.0116704786e-02
3.788 +1.4474427960e-01 -5.8386564173e-02
3.788 +2.8120642333e-01 +1.1991837537e-03
3.788 +3.1539799570e-01 -2.7888479164e-02
3.788 +2.8435068861e-01 -3.3566364696e-02
3.788 +2.7337190996e-01 +4.1870490774e-02
3.788 +2.7681153388e-01 -2.3790996892e-02
3.788 +3.1086243751e-01 -3.1922138746e-02
3.788 +2.8659957479e-01 -8.8643427738e-02
3.788 +2.2290809215e-01 +3.5033903341e-03
3.788 +2.8291956415e-01 -2.0614492791e-02
3.788 +3.3735868148e-01 +1.1487676268e-02
3.788 +2.8622360140e-01 -2.4226444024e-02
3.788 +2.3959057838e-01 +1.9049902384e-02
3.788 +1.5067675484e-01 +7.5301008198e-02
3.788 +8.1479551329e-02 +5.1242680442e-02
3.788 +1.0362961642e-01 +7.0558923506e-02
3.788 +3.2565592721e-02 +5.3837624027e-02
3.788 -1.1266400235e-02 +4.0938690758e-02
3.788 +3.6127910866e-02 -7.3746616452e-02
3.788 +3.6482073714e-02 -1.1428680227e-01
3.788 +1.9297360273e-02 -1.1285649128e-01
3.788 -1.5431085505e-02 -8.5796005799e-02
3.788 +2.1726234945e-04 -9.3044527479e-02
3.788 -3.1182697489e-02 -1.4242406564e-01
3.788 -1.0128064676e-02 -1.5927781477e-01
3.788 -6.1619247526e-03 -1.3353652688e-01
3.788 -4.3542174677e-02 -1.1648423101e-01
3.788 -4.8710051224e-02 -8.7182450353e-02
3.788 -1.1940149136e-01 -1.0343643637e-01
3.788 -1.1111865214e-01 -9.6275833184e-02
3.788 -7.6831325572e-02 -1.3281546261e-01
3.788 -1.1175472351e-01 -1.3196931599e-01
3.788 -1.1968148016e-01 -1.4582689296e-01
3.788 -7.0220729330e-02 -9.3689801542e-02
3.788 -3.6778499420e-02 -8.0429693075e-02
3.788 -2.9898480864e-02 -1.2325348772e-01
3.788 +1.1037241757e-02 -1.6201127138e-01
3.788 -8.2606592794e-02 -1.0023220192e-01
3.788 -1.4468789293e-02 -1.4391120984e-01
3.788 -2.2372963605e-02 -2.0030465073e-01
3.788 +6.3000037635e-03 -1.6239826899e-01
3.788 -5.4268166868e-03 -9.1855872783e-02
3.788 -3.3816903320e-02 -1.1418056531e-01
3.788 +3.3284004185e-03 -7.7541194531e-02
3.788 -2.6958934299e-02 -4.6736311130e-02
3.788 +2.8276995493e-02 -3.9659341647e-02
3.788 -3.0572186632e-02 +5.8208154023e-03
3.788 -1.0610990395e-01 -8.8078871955e-02
3.788 -1.1784759410e-01 -5.0530929186e-02
3.788 -3.8005650644e-02 -3.9202148259e-02
3.788 -6.3139653581e-02 +5.5028779095e-02
3.788 -4.7425168731e-02 +2.5108594560e-02
3.788 +1.9880819312e-02 -2.2843349425e-02
3.788 +3.4251980572e-02 +7.8244512583e-03
3.788 -8.1874565531e-03 +2.8761107934e-02
3.788 +7.3117439154e-02 +1.3498422307e-02
3.788 -1.7367941637e-02 +3.4103418766e-02
3.788 +2.3656387158e-02 -8.2237084698e-03
3.788 -2.0640215628e-02 +1.6912816319e-02
3.788 -4.8625920546e-02 +1.6153216773e-02
3.788 +2.9681256681e-02 +3.6652493678e-02
3.788 +1.0326111455e-03 +1.8140151294e-02
3.788 +1.1240214898e-02 +1.9765593145e-02
3.788 +4.6152274806e-02 +8.7993826783e-03
3.788 -4.2741334277e-02 -2.2099131193e-02
3.788 -2.0875940187e-02 +9.1076814958e-02
3.788 +5.8904552346e-02 +4.1287149722e-02
3.788 +8.1363258207e-02 +7.9440798970e-02
3.788 +5.8106504465e-02 +6.5044314352e-02
3.788 +1.4332391836e-01 -4.8623496426e-02
3.788 +1.7566560461e-01 -1.5591944977e-02
3.788 +1.7598299275e-01 -3.0454315004e-02
3.788 +9.7992930451e-02 +8.5327227089e-04
3.788 +2.5906893961e-02 -9.0735702602e-02
3.788 +1.2477774232e-02 -8.6112249210e-04
3.788 +3.2281463209e-03 -5.3870344329e-02
3.788 +7.7099000100e-04 -3.2900834402e-02
3.788 -1.7950887388e-02 +3.4096552326e-04
3.788 -7.6447004441e-02 +7.4449072054e-03
3.788 -1.1117958421e-01 -2.2219530567e-02
3.788 -1.2902972007e-01 -3.0198340265e-02
3.788 -8.3321696501e-02 +3.1247176106e-02
3.788 -1.5951252734e-01 +5.2859291581e-02
3.788 -1.7808304956e-01 +3.0044881324e-02
3.788 -1.8017599246e-01 +8.9610038256e-02
3.788 -1.5813222905e-01 +9.1832217137e-02
3.788 -1.1365913004e-01 +1.0989365950e-01
3.788 -3.1960527323e-02 +1.0364639214e-01
3.788 -1.1484611657e-01 +1.4039598492e-01
3.788 -1.4051658049e-01 +1.1696661547e-01
3.788 -4.0971089539e-02 +7.0110679607e-02
3.788 -5.9235657793e-02 +1.5590300741e-01
3.788 -9.8086330207e-02 +9.3425137588e-02
3.788 -1.6307867657e-02 +6.5911982240e-02
3.788 -4.9298975358e-02 +9.3447366638e-02
3.788 -7.7080275832e-03 +5.3465998568e-02
3.788 -8.8398195766e-02 +6.9845156117e-02
3.788 -1.1884107675e-02 +2.3233899790e-02
3.788 -3.3786099174e-02 +1.0186080965e-01
3.788 +9.6544715661e-03 +8.4638234026e-02
3.788 +8.2169322050e-03 +7.3571600897e-02
3.788 +7.2311552973e-02 +5.3963346389e-02
3.788 +6.9308395117e-02 +7.8914070655e-02
3.788 +2.7231429149e-02 +3.6235389761e-02
3.788 +4.2300679731e-02 +3.5174254148e-02
3.788 +5.1803105921e-02 +8.2411435412e-02
3.788 +2.7945225444e-02 +5.6206254851e-02
3.788 +8.3348003674e-02 +7.2288913766e-02
3.788 +5.8731680163e-02 +2.8034864491e-02
3.788 +8.2023723823e-02 -3.1311393129e-02
3.788 +2.5759624300e-02 +5.0501202495e-03
3.788 -4.3465335869e-02 -3.0695487785e-02
3.788 -4.9376600801e-02 +8.1712315014e-03
3.788 -6.9353336878e-02 -1.9462260214e-02
3.788 -5.8518567806e-02 -5.4959443369e-03
3.788 -1.8115533066e-02 +5.8361150766e-02
3.788 -7.0922272047e-02 +1.4681978661e-01
3.788 -3.0090597697e-02 +1.2265873598e-01
3.788 -4.9538403534e-02 -8.2496876353e-03
3.788 -2.4244725367e-02 +2.9662566654e-02
3.788 -1.6458417967e-03 +3.2150999937e-02
3.788 -6.9205848441e-02 +7.8365485027e-02
3.788 -9.9523943734e-02 +9.7464369617e-02
3.788 -8.8710287535e-02 +8.6792548186e-02
3.788 -8.9729479896e-02 +5.8928334440e-02
3.788 -7.5531965973e-02 +1.3227558652e-01
3.788 +4.0453035308e-04 +1.2207700474e-01
3.788 +1.9533708485e-02 +1.3568716041e-01
3.788 -4.1255305146e-02 +8.9725852388e-02
3.788 -9.9707137016e-02 +8.1973893919e-02
3.788 -9.5680316204e-02 +8.5698048672e-02
3.788 -1.1536110835e-01 +4.7293158318e-02
3.788 -7.4030621227e-02 +5.4529922977e-02
3.788 -1.1460363234e-01 +1.1006554582e-01
3.788 -9.7638819904e-02 +1.2827488724e-01
3.788 -4.9269096027e-02 +1.0671623912e-01
3.788 -1.9837577141e-02 +1.2606257952e-01
3.788 -1.1276979165e-02 +5.3145380012e-02
3.788 -5.9233282718e-02 +2.4214778151e-02
3.788 -1.3607791588e-02 +2.4632797265e-02
3.788 -9.9144679543e-03 +3.0556721312e-02
3.788 +1.9865557622e-02 +6.8134314995e-02
3.788 -2.0345634289e-02 +1.1202574882e-01
3.788 -2.5802429745e-02 +9.5859287085e-02
3.788 -7.1250201679e-02 +2.1280892515e-01
3.788 -1.6692562296e-01 +2.3003769289e-01
3.788 -1.5704658780e-01 +2.9017527093e-01
3.788 -1.4637220655e-01 +3.3758208322e-01
3.788 -2.0793938270e-01 +3.6306255260e-01
3.788 -1.1793991177e-01 +3.3354687638e-01
3.788 -1.6987673585e-01 +2.8292913888e-01
3.788 -1.5157615002e-01 +3.2771303295e-01
3.788 -1.4315105592e-01 +3.1945862524e-01
3.788 -1.8327373188e-01 +3.4164512070e-01
3.788 -1.6077720157e-01 +3.6516507381e-01
3.788 -1.9431054637e-01 +3.4087861436e-01
3.788 -2.0256782779e-01 +3.4113660037e-01
3.788 -2.1576297141e-01 +3.4822190889e-01
3.788 -1.9622095712e-01 +3.3201160385e-01
3.788 -1.7285464888e-01 +3.1260889641e-01
3.788 -1.5033628793e-01 +2.7050007102e-01
3.788 -1.9844377201e-01 +3.9357139361e-01
3.788 -2.3766150128e-01 +3.5767780506e-01
3.788 -2.2874077204e-01 +4.1520269653e-01
3.788 -2.6222836501e-01 +4.2414626989e-01
3.788 -2.7303057692e-01 +4.8068888667e-01
3.788 -2.9222269727e-01 +4.5129814839e-01
3.788 -3.0731254031e-01 +5.2356925653e-01
3.788 -2.6034708194e-01 +4.9248696754e-01
3.788 -2.9316886417e-01 +5.1094896016e-01
3.788 -2.9920496030e-01 +5.1839026393e-01
3.788 -3.1030267023e-01 +5.1377147367e-01
3.788 -2.7698911353e-01 +5.0382268952e-01
3.788 -2.6737698496e-01 +4.9982469211e-01
3.788 -2.7395494079e-01 +4.9860147224e-01
3.788 -2.6743976025e-01 +5.2117317929e-01
3.788 -2.5547212471e-01 +4.5282869253e-01
3.788 -2.0715412778e-01 +4.8795832579e-01
3.788 -2.4872178804e-01 +4.6728238386e-01
3.788 -2.4032321126e-01 +3.7341188755e-01
3.788 -1.8339232775e-01 +4.1209504727e-01
3.788 -2.0223938632e-01 +4.2237096440e-01
3.788 -2.0393570152e-01 +3.7513149283e-01
3.788 -1.8825342907e-01 +3.5847733887e-01
3.788 -1.0895083126e-01 +2.6662911226e-01
3.788 -1.4631599209e-01 +2.3920228967e-01
3.788 -5.4826883705e-02 +2.6776409773e-01
3.788 -1.0019833377e-01 +2.1077269070e-01
3.788 -1.2603664456e-01 +2.0827083558e-01
3.788 -1.9671761543e-01 +2.1624790168e-01
3.788 -1.9715013336e-01 +1.6237904710e-01
3.788 -2.0329728846e-01 +1.3629358942e-01
3.788 -2.3394789492e-01 +1.8039311345e-01
3.788 -2.0621550017e-01 +1.8160475221e-01
3.788 -1.8556715765e-01 +5.0397973486e-02
3.788 -1.7384037945e-01 +7.9790186273e-03
3.788 -1.4577809671e-01 +2.4561593497e-02
3.788 -1.2080949697e-01 +6.7626569914e-02
3.788 -1.6546352989e-01 +3.6773061878e-02
3.788 -1.5766030531e-01 +5.0086516400e-02
3.788 -6.0784412925e-02 +6.9325041994e-02
3.788 -1.3558807299e-01 +1.4598666524e-01
3.788 -8.4637057105e-02 +9.4302089581e-02
3.788 -8.5948473964e-02 +1.3079867004e-01
3.788 -4.3833104205e-02 +3.7049556481e-02
3.788 -1.0050804890e-01 +1.1760793736e-01
3.788 -1.2555542213e-01 +1.5930748429e-01
3.788 -1.4627544848e-01 +8.9333124993e-02
3.788 -1.6358116366e-01 +1.0894850810e-01
3.788 -8.4586106090e-02 +8.7907613367e-02
3.788 -1.5133992706e-01 +9.3095527375e-02
3.788 -1.5660439466e-01 +7.2793172966e-02
3.788 -1.0014365033e-01 +8.8247053802e-02
3.788 -1.1438353813e-01 +7.0747115291e-02
3.788 -4.0803317817e-02 +4.9682189097e-02
3.788 -8.1558878404e-02 +5.5309128680e-02
3.788 -6.0918641785e-02 +5.7388873179e-02
3.788 -2.3823558123e-02 +4.2032674708e-02
3.788 -5.2736024942e-02 +1.2858744478e-01
3.788 -4.4932689956e-02 -2.1773379914e-02
3.788 -5.7107319169e-02 +6.9957239426e-02
3.788 +6.0826840637e-02 +5.8210602943e-02
3.788 +1.3008328263e-02 +9.0219038500e-02
3.788 +1.1818214703e-02 +1.0935900800e-02
3.788 +2.3058193498e-02 +4.3872667889e-02
3.788 -6.6377196981e-04 -2.8907658873e-02
3.788 +5.3508459884e-02 +2.0533196855e-02
3.788 +2.6230930014e-02 -2.5953046759e-02
3.788 +1.3643954159e-02 -1.7604498326e-02
3.788 -7.1658265015e-03 -5.7202176719e-02
3.788 -2.1553673613e-02 -4.5897323413e-02
3.788 -6.0094259548e-02 -4.3899172269e-02
3.788 -4.7967849084e-02 -1.5537456406e-01
3.788 -5.7942864490e-02 -1.3656280100e-01
3.788 +3.8239406347e-02 -8.7625699051e-02
3.788 -1.7216688886e-02 -5.7835121270e-02
3.788 +3.9400549099e-02 +8.7464368171e-03
3.788 +8.4708875097e-02 -7.5333882569e-04
3.788 -2.4496119260e-02 +9.8107108261e-03
3.788 -2.2186391002e-03 +8.8336301942e-03
3.788 -4.7513281656e-02 +5.6859292500e-02
3.788 -3.2837135194e-02 +6.2432145852e-02
3.788 -7.5036970520e-04 +3.9812833372e-02
3.788 +3.1874136759e-02 +3.0038237824e-02
3.788 -1.6232578543e-02 +2.9259423380e-02
3.788 +6.0267780058e-02 -3.7175160032e-03
3.788 -6.2847658264e-03 +3.1162330466e-02
3.788 -4.7591111524e-02 +3.9776570098e-02
3.788 -7.1559690267e-02 -9.1221081066e-03
3.788 +1.0032997055e-02 +8.6788173160e-02
3.788 +1.4239890047e-02 +5.9326634133e-02
3.788 +5.4164170696e-02 +8.1144094406e-02
3.788 +2.7350375205e-02 +6.9759554682e-02
3.788 +1.0239707270e-01 +9.8602938777e-02
3.788 +1.1354014865e-01 +3.3753921066e-02
3.788 +9.9277839937e-02 +6.5930214281e-02
3.788 +1.1014856515e-01 +1.1691501610e-01
3.788 +7.2896860261e-02 +1.1080691317e-01
3.788 +7.5504550028e-02 +7.4042533894e-02
3.788 +4.9992835930e-02 +1.0738114341e-01
3.788 +2.3821350936e-02 +5.3446955866e-02
3.788 +4.3363927930e-03 +1.3653716296e-01
3.788 -4.1928955772e-02 +1.1701824030e-01
3.788 -2.2607305017e-02 +9.0765783074e-02
3.788 -5.7658022416e-02 +1.0583781539e-01
3.788 -4.5419773442e-03 +9.7450829159e-02
3.788 -2.4013951994e-02 +1.5106056157e-01
3.788 -9.2075777937e-02 +1.3799399076e-01
3.788 -2.8838137951e-04 +1.0212951724e-01
3.788 -5.9901636356e-02 +1.1674051145e-01
3.788 -9.7077906767e-03 +9.4525963826e-02
3.788 -4.9417229800e-02 +8.3022623666e-02
3.788 -4.3284687436e-02 +1.8507470043e-01
3.788 -6.2527802157e-02 +1.1930425367e-01
3.788 -1.4026927879e-03 +1.0360008192e-01
3.788 +4.2565751667e-02 +4.4618096108e-02
3.788 -4.7032800319e-02 +8.0564641898e-02
3.788 -3.1599464771e-02 +1.1282730706e-02
3.788 -5.3663765370e-02 -4.4760260959e-02
3.788 +2.2953155114e-02 -2.1577628187e-02
3.788 +2.4718011634e-02 -5.5219702911e-02
3.788 -1.7138786582e-02 -1.1478333164e-01
3.788 -1.0676909498e-01 -8.3537072560e-02
3.788 -1.9960763304e-02 -2.2007196903e-03
3.788 -4.0151315475e-03 -2.3538337485e-02
3.788 -4.9921241884e-03 -6.9130480475e-02
3.788 +1.8456868790e-02 -2.0066228662e-02
3.788 -4.7509920777e-02 -7.4781623745e-02
3.788 +2.0394326477e-02 -1.2432362544e-01
3.788 +3.7035450398e-02 -5.6087772566e-02
3.788 -1.5901183228e-02 -7.3855882349e-02
3.788 +4.9746047260e-02 -7.6432449030e-02
3.788 +1.4006564452e-02 -4.5464780456e-02
3.788 +1.1436652598e-02 -1.2079650719e-02
3.788 -4.0031401554e-02 -7.0775411914e-02
3.788 -4.4588567421e-02 -1.3973690164e-01
3.788 -6.7663854238e-03 -6.4989656201e-02
3.788 +1.3651689903e-02 -8.4322784031e-02
3.788 -2.5154418395e-02 -7.6627420473e-02
3.788 +3.6888409277e-03 +5.4041859562e-03
3.788 +3.9808958786e-02 +1.2703810871e-03
3.788 +2.4422423508e-02 -3.0044856362e-02
3.788 +6.5929807701e-02 +5.1240469887e-02
3.788 -6.3572741865e-03 -7.0734724868e-03
3.788 +1.8408454953e-02 +1.8915123160e-02
3.788 +5.1468836678e-02 +1.4462142570e-02
3.788 +8.8003946430e-03 -1.2206540574e-02
3.788 +1.1743871361e-02 -2.3141864372e-02
3.788 -4.0329740381e-02 -4.7893720841e-02
3.788 +4.7492767144e-02 -5.5126171262e-02
3.788 +5.0422259427e-02 -1.0445014493e-01
3.788 -7.5680478679e-02 -8.4666544596e-02
3.788 -2.8652457270e-02 -7.7657750954e-02
3.788 -7.2314152303e-03 -7.6762085035e-02
3.788 -2.0803981665e-02 -2.4182655974e-02
3.788 +2.9339648717e-02 +2.7139559318e-02
3.788 -5.2044690085e-02 +1.6416536971e-02
3.788 -6.7163353187e-02 +3.6764598708e-03
3.788 +3.0921234193e-02 -5.7526636512e-02
3.788 -2.0183885600e-02 -6.0236152619e-02
3.788 -5.4124527073e-02 -3.8319989097e-02
3.788 -2.0251447707e-02 -5.0545799089e-02
3.788 -8.8586474975e-02 +5.6523355500e-02
3.788 -4.2681907174e-02 +8.2494284147e-02
3.788 -5.0733397437e-02 +1.5049183239e-01
3.788 -4.5283685914e-02 +1.6748081801e-01
3.788 -5.1142202161e-02 +1.7044251798e-01
3.788 -5.2565278007e-02 +1.3871907726e-01
3.788 -9.6944723597e-02 +1.7654296981e-01
3.788 -3.7116088587e-02 +1.9151118379e-01
3.788 -2.1815486113e-02 +9.6342182978e-02
3.788 +6.3040022615e-02 +4.1431531219e-02
3.788 +4.3666584361e-03 +1.5888290128e-01
3.788 +8.0529406694e-02 +4.0694451694e-02
3.788 +8.2179901624e-02 +4.1939350392e-02
3.788 +7.2044978647e-03 +6.9218085876e-02
3.788 +2.5317928289e-02 +3.6147079710e-02
3.788 -2.0283461440e-02 +1.6713456116e-03
3.788 +3.7336660597e-02 -4.7854013738e-02
3.788 +2.2762601360e-02 +1.9740453163e-02
3.788 +7.4844017232e-02 +3.9132286237e-02
3.788 +8.4081374189e-03 +3.8213917159e-02
3.788 +6.3526484567e-02 +2.7061792271e-03
3.788 +6.9579364755e-02 +5.8480472994e-02
3.788 +3.7807509534e-02 +1.0789424071e-02
3.788 +2.9057337800e-02 +1.3766208998e-02
3.788 +2.7095144112e-02 +3.1104504881e-02
3.788 -4.3736469929e-02 -4.2507879015e-02
3.788 +7.7836166156e-04 +1.8757495796e-02
3.788 +1.0652697010e-01 +2.5396875206e-02
3.788 +8.4606728365e-03 +2.4324237377e-02
3.788 +5.2950255697e-02 +1.2301011847e-02
3.788 +1.1682672019e-02 -1.2077747171e-02
3.788 +3.4526532631e-02 +2.9728711572e-02
3.788 +1.2739401618e-02 +4.8034736004e-02
3.788 +5.1655852298e-02 +8.3280096871e-02
3.788 +5.1549606077e-02 +9.0766386224e-02
3.788 +1.0570364317e-01 +2.7263729386e-02
3.788 +9.7540849085e-02 +2.2364331484e-02
3.788 +5.9505090065e-02 +1.5898258659e-02
3.788 +4.5620158830e-02 -4.3037467734e-02
3.788 +9.7003707718e-02 -2.3520788280e-02
3.788 +1.5245711948e-01 -4.5357724079e-02
3.788 +1.5064706616e-01 -8.4542441914e-02
3.788 +1.0031995890e-01 -2.7673700551e-02
3.788 +2.3266591947e-02 -1.1761862967e-01
3.788 +8.2123517377e-03 -1.5644270490e-01
3.788 -2.9638619818e-02 -1.3952822486e-01
3.788 -4.7493354173e-02 -1.4951389641e-01
3.788 +1.5615056196e-02 -9.0779705140e-02
3.788 +6.8271743939e-02 -2.8985419163e-02
3.788 +5.2704289998e-02 -7.5164857136e-02
3.788 -2.0518592232e-02 +1.5839735201e-02
3.788 -6.3967276853e-02 -4.5427436882e-02
3.788 +2.2796196581e-03 -3.6971517753e-02
3.788 +6.2231967568e-03 -6.9447047462e-02
3.788 +8.3136851936e-04 -4.3598688966e-02
3.788 +8.3181657534e-02 -3.4352280635e-02
3.788 +1.0173481469e-01 -4.4719893984e-02
3.788 +7.5522925067e-02 -6.6888233142e-02
3.788 +8.5178969845e-02 -7.0827192200e-02
3.788 +2.0575132681e-02 -1.0609290283e-01
3.788 -3.6104526753e-03 -1.3225192405e-01
3.788 +4.9378671667e-02 -9.8612760523e-02
3.788 +1.4790638039e-02 -1.0042097900e-01
3.788 -3.6420724176e-02 -1.4408374515e-01
3.788 -1.7656670952e-03 -7.4396796107e-02
3.788 +1.0384716077e-02 -9.4040915434e-02
3.788 +1.0444601245e-02 -8.5529408201e-02
3.788 +2.6840841196e-02 -1.0358739874e-01
3.788 -6.3798492576e-02 -8.9946699020e-02
3.788 -5.7720258135e-02 -2.1606213104e-02
3.788 +7.2596967483e-02 +1.1390590997e-02
3.788 +2.0396748914e-03 -3.4287630484e-02
3.788 +6.6754908289e-03 +4.5986506041e-02
3.788 -1.1036527957e-02 -3.4248154562e-02
3.788 +1.2358943917e-02 -9.9055078929e-02
3.788 -2.9391428003e-02 +6.5742246798e-03
3.788 +1.5504424932e-02 -4.3110215315e-02
3.788 -5.0983294967e-02 +4.9299679413e-02
3.788 -2.6888009037e-02 -2.1570553277e-02
3.788 +5.7735379874e-02 +3.2627067956e-02
3.788 +4.4621696624e-02 +1.3192716437e-01
3.788 +2.9552726272e-02 +1.2567477817e-01
3.788 +2.7149961340e-02 +9.9832238770e-02
3.788 +1.8332786604e-02 +1.2889623242e-01
3.788 +1.2345834004e-02 +4.5189960013e-02
3.788 +7.1492955681e-02 +7.8310499130e-02
3.788 -1.1634459441e-02 +6.0684278214e-02
3.788 -2.4535852049e-02 +5.7851883411e-02
3.788 -1.7690088463e-02 -1.2866484514e-02
3.788 +3.8028555065e-02 +7.2786882808e-02
3.788 -5.5802918741e-03 +7.1463273202e-03
3.788 +5.4757012018e-02 +3.4210556058e-02
3.788 +7.4203403136e-02 -3.6145149304e-02
3.788 +1.1467236009e-03 -2.5644005823e-02
3.788 +1.0229176123e-02 +3.8038189700e-02
3.788 +1.1679663575e-01 +3.4478812225e-02
3.788 +4.8408133171e-02 +1.7797460449e-02
3.788 +7.9308200710e-02 +7.8973022293e-02
3.788 +4.1620261847e-02 +6.2837487698e-02
3.788 +7.2037969810e-02 +5.0325335533e-02
3.788 +7.7669558028e-02 +2.0187595887e-02
3.788 +1.6546829443e-01 +4.2182259632e-02
3.788 +1.4536685911e-01 +4.3340130811e-02
3.788 +7.8090127336e-02 +7.1618985936e-02
3.788 +1.2078842970e-02 +9.3795668479e-02
3.788 +9.6925002063e-02 +8.0668493013e-02
3.788 +1.1455976489e-01 +5.1946871352e-02
3.788 +1.9768754338e-01 +1.1141509793e-01
3.788 +1.9639532753e-01 +9.9634505259e-02
3.788 +1.0981308651e-01 +9.2613901529e-02
3.788 +2.1416311931e-01 +6.7919124005e-02
3.788 +1.1549167962e-01 -1.3942101088e-02
3.788 +1.6359561065e-01 -5.1609410017e-02
3.788 +4.3832439893e-02 -5.3274019626e-02
3.788 +6.7995588442e-02 +1.5614030976e-03
3.788 -8.7077655244e-03 +1.1413470883e-01
3.788 -6.4830916812e-02 +7.9318579522e-02
3.788 -3.5672656588e-02 +8.8307050488e-02
3.788 -9.1177229033e-03 +9.6029177625e-02
3.788 -7.2214339087e-02 +3.8059621496e-02
3.788 -6.0333763056e-02 -4.1319623733e-03
3.788 -5.6909346142e-02 +9.4342122785e-02
3.788 -6.3019512001e-02 +1.0965611101e-01
3.788 -7.1246211140e-02 +9.9224806352e-02
3.788 -6.0391290846e-02 +1.0260261477e-01
3.788 -1.3397594912e-01 +1.0241746016e-01
3.788 -1.4956035311e-01 +6.1312219654e-02
3.788 -1.2197730111e-01 +1.5688559707e-01
3.788 -1.4578521374e-01 +8.2276784934e-02
3.788 -1.8573406864e-01 +1.6432328896e-01
3.788 -1.2682727998e-01 +1.2522462239e-01
3.788 -1.0804429722e-01 +1.9370089392e-01
3.788 -7.7277073089e-02 +1.0635923285e-01
3.788 -8.8517083848e-02 +1.8377447703e-01
3.788 -5.5651560649e-02 +2.4923018497e-01
3.788 -1.0726863340e-01 +2.4781659831e-01
3.788 -1.8321190372e-01 +2.8013651557e-01
3.788 -1.7540548726e-01 +2.9928535504e-01
3.788 -1.6747328634e-01 +2.2304085085e-01
3.788 -2.1003018833e-01 +3.3859111116e-01
3.788 -1.6963827927e-01 +3.0061228444e-01
3.788 -2.1194690851e-01 +3.0796630642e-01
3.788 -1.7844151382e-01 +2.7049439028e-01
3.788 -1.5136766198e-01 +3.0467259283e-01
3.788 -1.7491468545e-01 +3.7114921113e-01
3.788 -9.5428579671e-02 +3.0138099606e-01
3.788 -1.2329893285e-01 +3.8435708320e-01
3.788 -1.3604384139e-01 +4.1704799698e-01
3.788 -1.9392134869e-01 +3.7674681010e-01
3.788 -1.4161687867e-01 +3.7071853771e-01
3.788 -2.0932584800e-01 +3.9913467591e-01
3.788 -1.8699792963e-01 +3.5997321846e-01
3.788 -2.5588066432e-01 +4.0391712293e-01
3.788 -2.6712117509e-01 +4.0447972807e-01
3.788 -3.0616772041e-01 +5.0646051227e-01
3.788 -2.9962306462e-01 +4.5337699353e-01
3.788 -2.6935003320e-01 +4.5198943461e-01
3.788 -2.6878572121e-01 +4.9371989005e-01
3.788 -2.2819491126e-01 +4.4997450835e-01
3.788 -2.9977272897e-01 +4.4305638327e-01
3.788 -2.9185874413e-01 +4.8816036875e-01
3.788 -2.5676118050e-01 +5.0121567703e-01
3.788 -2.9568365231e-01 +5.0518208020e-01
3.788 -2.3858095856e-01 +3.8811006484e-01
3.788 -2.7772855572e-01 +4.4344130968e-01
3.788 -2.0807259613e-01 +4.1180523609e-01
3.788 -1.7254604681e-01 +3.3584182132e-01
3.788 -2.8160193836e-01 +4.1043705154e-01
3.788 -2.3591852821e-01 +3.7790658997e-01
3.788 -2.9890828074e-01 +4.8139864763e-01
3.788 -2.2459086314e-01 +4.5939105653e-01
3.788 -2.2606675166e-01 +3.9074213749e-01
3.788 -1.9962916944e-01 +4.1273915807e-01
3.788 -2.1520781751e-01 +3.5150996251e-01
3.788 -2.0423901921e-01 +3.2143128972e-01
3.788 -1.7098160554e-01 +3.5170518925e-01
3.788 -1.9985054927e-01 +3.7684918772e-01
3.788 -1.9977202484e-01 +3.4108179916e-01
3.788 -1.4505147294e-01 +2.8802012710e-01
3.788 -1.0039271606e-01 +2.8239145685e-01
3.788 -1.0029632191e-01 +2.1621797692e-01
3.788 -5.0670549171e-02 +1.9817387535e-01
3.788 -9.3474343018e-02 +2.2643571386e-01
3.788 -9.2394946868e-02 +1.9976624106e-01
3.788 -1.1375659964e-01 +1.5013601844e-01
3.788 -1.0426668940e-01 +2.1153109139e-01
3.788 -5.8599460737e-02 +2.1572294156e-01
3.788 -1.8064015737e-01 +2.0806030787e-01
3.788 -1.7464195534e-01 +2.6662825158e-01
3.788 -2.0732865723e-01 +2.7007127657e-01
3.788 -1.5452459099e-01 +2.0067992603e-01
3.788 -1.9183349206e-01 +1.7889680386e-01
3.788 -2.1887825907e-01 +2.4110896950e-01
3.788 -1.9131777577e-01 +1.5654005511e-01
3.788 -1.7816037131e-01 +1.5179638980e-01
3.788 -1.5714594613e-01 +2.3634205833e-01
3.788 -1.6040646078e-01 +3.1381663420e-01
3.788 -2.2548738922e-01 +3.4784758935e-01
3.788 -2.0911709942e-01 +3.2603593680e-01
3.788 -1.7743379557e-01 +3.4101846884e-01
3.788 -2.2637427832e-01 +3.3364999029e-01
3.788 -1.6274492450e-01 +3.2569945595e-01
3.788 -1.5661334881e-01 +3.2205811360e-01
3.788 -2.5627417928e-01 +3.7529155171e-01
3.788 -2.0711117725e-01 +3.4584049594e-01
3.788 -2.0663031379e-01 +3.3427977899e-01
3.788 -2.2258815907e-01 +2.7506804589e-01
3.788 -1.8472521179e-01 +2.5028090051e-01
3.788 -2.0224518357e-01 +2.4020497847e-01
3.788 -2.3240272245e-01 +3.3745832951e-01
3.788 -2.3881008160e-01 +2.7561712279e-01
3.788 -1.9461891480e-01 +2.7647865671e-01
3.788 -2.0280414395e-01 +2.4154375287e-01
3.788 -1.2321709660e-01 +2.1697966969e-01
3.788 -1.4573738856e-01 +2.3141168527e-01
3.788 -1.4911805129e-01 +2.7498002921e-01
3.788 -2.0543258085e-01 +2.4862455177e-01
3.788 -1.7037379048e-01 +2.8548721061e-01
3.788 -1.7378897036e-01 +2.7321818421e-01
3.788 -1.7621434345e-01 +2.7084652829e-01
3.788 -1.6506013719e-01 +2.4631432741e-01
3.788 -1.9543155792e-01 +2.6878743283e-01
3.788 -1.6897150820e-01 +2.8845647801e-01
3.788 -2.2868143320e-01 +3.7262557712e-01
3.788 -1.2193083894e-01 +3.1110928494e-01
3.788 -1.0677605921e-01 +2.8242776369e-01
3.788 -1.0841871046e-01 +2.5898919796e-01
3.788 -1.2085045223e-01 +2.0807389117e-01
3.788 -1.4494664110e-01 +2.4001202870e-01
3.788 -9.3335950351e-02 +2.4512995647e-01
3.788 -1.2847216415e-01 +1.9223281866e-01
3.788 -1.6633057408e-01 +1.8089481296e-01
3.788 -1.2416032759e-01 +1.6741564347e-01
3.788 -1.4124888876e-01 +1.9970713846e-01
3.788 -5.6611096330e-02 +1.8903267051e-01
3.788 -1.5275753215e-01 +1.6454816837e-01
3.788 -1.0854516754e-01 +1.4690201664e-01
3.788 -6.8624418989e-02 +1.4591171406e-01
3.788 -6.1252724325e-02 +7.2669454116e-02
3.788 -3.4977691766e-02 +9.5688185876e-02
3.788 -5.7634683658e-02 +8.5586785382e-02
3.788 -7.7820373095e-02 +1.3628758330e-01
3.788 -5.1126404518e-02 +7.4244500072e-02
3.788 -2.2971247650e-02 +1.3402553760e-01
3.788 -9.7995030083e-03 +1.3559140081e-01
3.788 -1.0921716574e-02 +9.2358791435e-02
3.788 +7.9235271231e-02 +1.3856103351e-01
3.788 -8.3819367046e-04 +9.7883244567e-02
3.788 +3.6597308022e-02 +1.0230181692e-01
3.788 +3.0874771901e-02 +1.0801473716e-01
3.788 +1.9184884665e-02 +1.5443067025e-01
3.788 -2.6505315104e-02 +1.7053876511e-01
3.788 -4.2509182243e-02 +1.4799043270e-01
3.788 -9.5909604888e-02 +7.8244721570e-02
3.788 -8.1548404863e-02 +6.1946661042e-02
3.788 -1.0235680602e-01 +1.3575412251e-01
3.788 -8.4482045202e-02 +6.5710632235e-02
3.788 -1.3007696565e-01 +4.4721411352e-02
3.788 -1.3316225544e-01 +5.9215693175e-02
3.788 -1.2322599406e-01 +3.7981875431e-02
3.788 -4.4037031039e-02 +1.0148785140e-02
3.788 -2.7851920050e-02 +6.1794276371e-04
3.788 +3.8702575812e-02 -9.1020797772e-03
3.788 -4.4834196651e-02 -5.3441429293e-02
3.788 +7.9329057923e-02 -8.7140841836e-02
3.788 +6.4341738549e-02 -5.0049514469e-02
3.788 +1.2107785672e-01 -8.3728625328e-02
3.788 +7.1281617787e-02 -9.8737600388e-02
3.788 +1.1240000198e-01 -2.5371343346e-02
3.788 +3.9102044280e-02 -3.3159472360e-02
3.788 +1.0312310459e-01 -5.1423808558e-02
3.788 +1.6737901428e-01 -5.0581033854e-02
3.788 +1.2628300692e-01 -2.3411356456e-02
3.788 +1.7247735318e-01 +3.8768337372e-02
3.788 +1.2061808796e-01 +5.9105512864e-03
3.788 +1.1750342586e-01 +3.4463749316e-03
3.788 +9.3651243348e-02 +3.6393243030e-02
3.788 +1.2186822906e-01 +4.7448050228e-02
3.788 +1.0986051878e-01 +2.4882635755e-02
3.788 +7.8470970690e-02 +8.1582941311e-02
3.788 +1.0805808611e-01 +2.8013343033e-02
3.788 +1.2385955303e-01 -3.4344626727e-02
3.788 +1.7621480142e-01 +1.0109937296e-03
3.788 +1.7584317846e-01 +2.4419897559e-02
3.788 +2.1169341995e-01 -3.3076162700e-02
3.788 +2.3449049079e-01 -1.7424204824e-02
3.788 +2.2162353929e-01 -3.8314215856e-02
3.788 +2.1370828338e-01 +8.2356622142e-03
3.788 +2.0706794704e-01 +1.7990992785e-02
3.788 +2.7131893870e-01 -1.4275994364e-02
3.788 +1.6226146850e-01 -7.8685110852e-02
3.788 +1.9333061858e-01 -6.1884553128e-02
3.788 +2.4073560065e-01 -9.1649675517e-02
3.788 +2.4060561992e-01 -7.0100100348e-02
3.788 +2.1682896032e-01 -7.8016361939e-02
3.788 +1.6543075286e-01 -5.6903162574e-02
3.788 +1.7219407555e-01 -5.4606031648e-02
3.788 +1.1712406361e-01 -8.5561103951e-02
3.788 +1.3568657297e-01 -5.3007667662e-02
3.788 +1.1913566314e-01 -5.8133983735e-02
3.788 +2.1262595408e-01 -3.1226465564e-02
3.788 +9.5955516901e-02 -1.4810853563e-01
3.788 +9.5507661260e-02 -1.5048631952e-01
3.788 +9.6450510177e-02 -1.1034561810e-01
3.788 +8.8224957196e-02 -2.1797466052e-01
3.788 +9.7563889228e-02 -1.7221860523e-01
3.788 +1.1323192596e-01 -1.2528861170e-01
3.788 +3.8266874983e-02 -1.8166113479e-01
3.788 +5.0031184114e-03 -1.3446510095e-01
3.788 -2.3917925995e-02 -1.7567573247e-01
3.788 -1.3043887906e-01 -2.3497192022e-01
3.788 -1.0671433519e-01 -2.0308159704e-01
3.788 -8.1888987453e-02 -1.8487685619e-01
3.788 -7.2523892168e-03 -2.1824097656e-01
3.788 -1.6628693566e-02 -2.0065907063e-01
3.788 -3.9808918566e-02 -1.5348317351e-01
3.788 -1.2192486439e-01 -7.2477514480e-02
3.788 -7.9953143650e-02 -8.1968805216e-02
3.788 -7.6577091281e-03 -6.7191975646e-02
3.788 -8.8507693777e-02 -1.4076665254e-01
3.788 -8.7800875439e-02 -1.2606615378e-01
3.788 -5.4200876902e-02 -9.0691054479e-02
3.788 -2.7466739481e-02 -1.4551016794e-01
3.788 -5.4414603036e-02 -8.2179587856e-02
3.788 -8.7426079335e-03 -1.3996869849e-01
3.788 -3.5654542438e-02 -1.4097328795e-01
3.788 -8.1796279673e-02 -1.3677691358e-01
3.788 +4.3596504620e-03 -7.1500859223e-02
3.788 +3.1639965451e-02 -1.3068690212e-01
3.788 +3.1648550295e-02 -9.0141589505e-02
3.788 +4.1322292846e-02 -6.0333568482e-02
3.788 -4.7085669257e-03 -3.4763349556e-02
3.788 +6.5443243326e-02 -8.3246512324e-02
3.788 +1.3315929613e-01 -5.6903982882e-02
3.788 +1.7646257008e-01 +1.4515417806e-03
3.788 +9.9589676764e-02 -2.2047676166e-02
3.788 +1.3987216445e-01 -3.4717713865e-02
3.788 +9.4032251679e-02 -1.3917906711e-02
3.788 +1.1383924701e-01 -4.1525227902e-02
3.788 +9.0735591315e-02 +1.0215111058e-02
3.788 +8.3042419513e-02 -1.3055372304e-02
3.788 +3.3115876660e-02 -7.8222244897e-03
3.788 +1.7742590017e-02 -4.5874690418e-02
3.788 +1.8099544200e-02 -2.7269969260e-02
3.788 -2.4657371146e-02 -9.5627430473e-02
3.788 -5.5594244614e-02 -9.3771946882e-02
3.788 -5.5900940577e-02 -9.4284130303e-02
3.788 -6.3180377953e-02 -1.4013538494e-01
3.788 +3.7028560650e-03 -1.4009708808e-01
3.788 -8.5395930410e-03 -1.3657309921e-01
3.788 -2.8051959031e-02 -1.7048411010e-01
3.788 -8.1278066574e-02 -1.8842326669e-01
3.788 -5.9993356720e-02 -1.8719529881e-01
3.788 -1.2420476444e-01 -1.1271069506e-01
3.788 -9.4985644399e-02 -8.2078877910e-02
3.788 -8.5615007478e-02 -1.5391458829e-01
3.788 -1.0232888055e-01 -1.5721036563e-01
3.788 -1.1434168951e-01 -1.9468998528e-01
3.788 -1.2856447887e-01 -2.0924444882e-01
3.788 -2.3967959804e-02 -1.7664558434e-01
3.788 +2.5820787608e-02 -9.4649793595e-02
3.788 -7.0495351979e-02 -1.4791418958e-01
3.788 -6.0566013411e-02 -1.3944489684e-01
3.788 -5.5584201720e-02 -1.4647016621e-01
3.788 -1.1089289390e-01 -1.3289016710e-01
3.788 -8.7082542398e-02 -1.3671264985e-01
3.788 -1.1512911313e-01 -2.2672846606e-01
3.788 -8.4959623592e-02 -2.3718356591e-01
3.788 -1.2943640483e-01 -1.4483442637e-01
3.788 -1.1243593354e-01 -1.7369626384e-01
3.788 -1.1133120989e-01 -2.1919330192e-01
3.788 -9.1621841108e-02 -2.1307917525e-01
3.788 -1.2740010670e-01 -2.5278331704e-01
3.788 -1.2253678628e-01 -3.0246047937e-01
3.788 -1.1713713600e-01 -2.4220966498e-01
3.788 -1.3364331215e-01 -2.6968606488e-01
3.788 -1.1220458999e-01 -2.5758636801e-01
3.788 -1.2267820585e-01 -2.2241207097e-01
3.788 -9.6521818322e-02 -2.4724562901e-01
3.788 -1.1878486849e-01 -2.2521018436e-01
3.788 -1.3177772157e-01 -2.7964164670e-01
3.788 -1.4817532763e-01 -2.7276856456e-01
3.788 -1.1544499369e-01 -2.0443775866e-01
3.788 -1.4875704390e-01 -2.3036930556e-01
3.788 -1.7189812125e-01 -2.5978314858e-01
3.788 -1.4656218675e-01 -2.4480789718e-01
3.788 -1.4828921089e-01 -2.2392094008e-01
3.788 -1.7712312737e-01 -1.9184083882e-01
3.788 -1.5564887022e-01 -2.5699728623e-01
3.788 -1.8526435546e-01 -2.5552066332e-01
3.788 -1.4195276197e-01 -2.0503329556e-01
3.788 -1.0571968922e-01 -1.7505564844e-01
3.788 -1.3624807392e-01 -2.7342321669e-01
3.788 -1.2473933039e-01 -2.1446509648e-01
3.788 -1.5536034404e-01 -2.8651467950e-01
3.788 -1.2768595778e-01 -2.5476815798e-01
3.788 -9.8243028438e-02 -2.1956977571e-01
3.788 -2.0621954022e-01 -2.8375138410e-01
3.788 -2.0658199639e-01 -2.8562989762e-01
3.788 -1.4660936436e-01 -2.5476051365e-01
3.788 -9.5517802653e-02 -2.8928656953e-01
3.788 -1.4169768572e-01 -2.9377470372e-01
3.788 -1.8843234644e-01 -3.2919144958e-01
3.788 -1.9471315601e-01 -3.8337519508e-01
3.788 -1.6501019755e-01 -3.2798460379e-01
3.788 -1.4602817577e-01 -2.8246569020e-01
3.788 -9.2391578280e-02 -2.2419740349e-01
3.788 -1.5938455496e-01 -1.9958910897e-01
3.788 -1.4578522216e-01 -2.2028253506e-01
3.788 -1.2489687033e-01 -2.2526033654e-01
3.788 -1.3131524023e-01 -1.9160801635e-01
3.788 -1.2767299530e-01 -2.5394041421e-01
3.788 -8.2456804319e-02 -2.6861359427e-01
3.788 -8.8845717862e-02 -2.4203640934e-01
3.788 -1.1709743369e-01 -2.2023351866e-01
3.788 -8.9682038235e-02 -1.7056229667e-01
3.788 -1.0671456057e-01 -1.4689301761e-01
3.788 -9.7266470844e-02 -1.4362505224e-01
3.788 -1.1918902290e-01 -4.8472634981e-02
3.788 -1.5651830668e-01 -1.1064808157e-01
3.788 -1.0896124246e-01 -6.9367792389e-02
3.788 -1.0979510780e-01 -2.6259756296e-02
3.788 -1.0527598260e-01 +5.0124652817e-03
3.788 -1.0126296043e-01 -3.9631466546e-02
3.788 -1.0918925540e-01 +2.3347821112e-02
3.788 -8.4307563982e-02 -1.5666354765e-02
3.788 -8.1909017414e-02 -1.6451426773e-02
3.788 -1.3857190748e-01 +4.1413400700e-03
3.788 -8.0944671607e-02 +3.4134288779e-02
3.788 -7.7325176452e-02 -1.8694537615e-02
3.788 -7.4572149875e-02 +1.1762530416e-02
3.788 -3.1109863472e-02 +1.9811277361e-02
3.788 -7.7097315955e-02 +7.0416968714e-02
3.788 -1.5124215743e-01 +1.0286356278e-01
3.788 -1.0441472674e-01 +9.9539392501e-02
3.788 -9.6704493930e-02 +1.7174146449e-01
3.788 -1.4514342508e-01 +1.3231104028e-01
3.788 -1.3069767424e-01 +1.1781663716e-01
3.788 -1.4067019659e-01 +1.9220168660e-01
3.788 -6.4469158003e-02 +1.4733187770e-01
3.788 -1.2632653456e-01 +1.5008348583e-01
3.788 -1.5445923744e-02 +1.6735994703e-01
3.788 -1.0332600682e-01 +1.5347107228e-01
3.788 -3.4003510475e-02 +1.9026745334e-01
3.788 -7.5393256152e-02 +1.4998575669e-01
3.788 -9.2045501937e-02 +1.1994912266e-01
3.788 -1.1690547241e-01 +9.9620912923e-02
3.788 -5.6230702026e-02 +8.6889352787e-02
3.788 -1.0609984326e-01 +1.2114870361e-01
3.788 -8.6505540322e-02 +1.4624661399e-01
3.788 -4.2251170594e-02 +1.1225401204e-01
3.788 -1.4101787856e-01 +7.8207803185e-02
3.788 -1.4740545261e-01 +1.7151312575e-01
3.788 -1.6832680664e-01 +1.9063808998e-01
3.788 -1.5283716159e-01 +1.2868458041e-01
3.788 -2.1074935893e-01 +8.8968026549e-02
3.788 -1.0109567736e-01 +6.8590374051e-02
3.788 -1.1901684219e-01 +1.3888560074e-01
3.788 -1.2527932807e-01 +1.0760815752e-01
3.788 -1.5509265628e-01 +1.1672979210e-01
3.788 -1.4977705675e-01 +1.4196217546e-01
3.788 -1.0880365499e-01 +1.6495323394e-01
3.788 -3.1085060188e-02 +1.6021897023e-01
3.788 -5.3828808430e-02 +2.7454366355e-01
3.788 -6.2790352285e-02 +2.2913828590e-01
3.788 -1.0657364782e-01 +1.8749273799e-01
3.788 -8.5359874675e-02 +1.2738799401e-01
3.788 -1.2490485128e-01 +1.4119823968e-01
3.788 -7.5387909646e-02 +1.4359774016e-01
3.788 -4.1769683849e-02 +1.8570689879e-01
3.788 -8.9355123675e-02 +2.4689532895e-01
3.788 -1.0552889050e-01 +1.5219702220e-01
3.788 -1.5066907115e-01 +1.8270877617e-01
3.788 -9.7771107652e-02 +2.2844641504e-01
3.788 -1.0381002351e-01 +1.9559598700e-01
3.788 -1.3675976772e-01 +2.4001965528e-01
3.788 -2.1029344310e-01 +3.0191681656e-01
3.788 -1.7662677946e-01 +2.9987985248e-01
3.788 -1.6974398141e-01 +2.8984463906e-01
3.788 -1.8603509187e-01 +3.4605848785e-01
3.788 -1.3517581555e-01 +3.1656240177e-01
3.788 -8.7150283863e-02 +2.5696146847e-01
3.788 -1.3124339669e-01 +2.8110792369e-01
3.788 -8.0957000398e-02 +2.6606797989e-01
3.788 -9.6424702242e-02 +2.6718993793e-01
3.788 -1.5116463262e-01 +2.1188147261e-01
3.788 -1.6580514177e-01 +2.2479655483e-01
3.788 -7.5058762811e-02 +1.6766054993e-01
3.788 -1.3822187772e-01 +2.0597641897e-01
3.788 -1.3883879241e-01 +1.7534205321e-01
3.788 -1.2785893588e-01 +2.3436601136e-01
3.788 -1.1765320567e-01 +2.4325422114e-01
3.788 -1.0313704177e-01 +2.4225400471e-01
3.788 -7.7526707228e-02 +2.3245464974e-01
3.788 -9.2792502949e-02 +2.5660383059e-01
3.788 -6.5777629718e-02 +1.4945003395e-01
3.788 -9.7279495382e-02 +1.9071889591e-01
3.788 -1.2059262799e-01 +2.2333783896e-01
3.788 -1.6036386401e-01 +1.8404118631e-01
3.788 -1.2093585794e-01 +1.3672449259e-01
3.788 -1.6415116615e-01 +1.3463430384e-01
3.788 -1.4181388384e-01 +1.0528047006e-01
3.788 -9.2409692991e-02 +1.6434797044e-01
3.788 -1.1240351639e-01 +1.7760053423e-01
3.788 -2.9386740694e-02 +1.5522450118e-01
3.788 -2.8855142480e-02 +1.9077518728e-01
3.788 +3.8478909968e-02 +1.2793820393e-01
3.788 +8.1136841354e-03 +9.5038796486e-02
3.788 -9.1549896874e-03 +9.2047138555e-02
3.788 -7.3737300141e-02 +1.0497942891e-01
3.788 -6.0979285889e-02 +1.6442535115e-02
3.788 -7.4342790209e-02 +9.5489844088e-02
3.788 -7.4101906175e-02 +6.8380158053e-02
3.788 -4.7002940792e-02 +7.3729328008e-02
3.788 -1.2113230498e-01 +4.0446675091e-02
3.788 -1.0204343879e-01 +1.3418697274e-01
3.788 -6.1376316160e-02 +1.0638541795e-01
3.788 -8.2751912726e-02 +8.0600525174e-02
3.788 +2.0370188413e-03 +8.3352764473e-02
3.788 +1.1481483304e-02 +1.0816547075e-01
3.788 -3.4192595257e-02 +1.2581492014e-01
3.788 -6.8527706693e-02 +6.3209478618e-02
3.788 -7.3675940873e-02 +5.0418680770e-02
3.788 -4.0028657785e-02 +3.4888265825e-02
3.788 +5.7728407801e-03 +1.4736805712e-01
3.788 +1.1930639461e-02 +1.4734971205e-01
3.788 -4.5917031442e-02 +1.5481026116e-01
3.788 +1.2189567734e-02 +2.5293991814e-01
3.788 -1.7975415493e-02 +1.9505833582e-01
3.788 -1.1255616449e-02 +2.2578579689e-01
3.788 -6.6054422984e-02 +2.6474084302e-01
3.788 -8.5061212271e-02 +2.9693879014e-01
3.788 -1.1250628301e-01 +2.7102835695e-01
3.788 -7.2216181149e-02 +1.9778063975e-01
3.788 -1.7206489917e-01 +3.3451292904e-01
3.788 -1.5574508335e-01 +3.2544186441e-01
3.788 -1.3995235151e-01 +2.9354338776e-01
3.788 -1.9129299959e-01 +2.9723053500e-01
3.788 -1.6634801871e-01 +2.7465658553e-01
3.788 -1.5231966495e-01 +2.8972863039e-01
3.788 -1.5433847186e-01 +2.7349621086e-01
3.788 -1.7410487431e-01 +2.6977020962e-01
3.788 -2.2634313755e-01 +2.8262071722e-01
3.788 -1.8568099693e-01 +3.2570828882e-01
3.788 -1.9292525962e-01 +2.7212126325e-01
3.788 -9.6848257842e-02 +1.5138489869e-01
3.788 -1.2228332403e-01 +1.5611695709e-01
3.788 -1.6282164487e-01 +2.3916148681e-01
3.788 -1.7230956046e-01 +2.3823789435e-01
3.788 -1.8926142001e-01 +2.5000637226e-01
3.788 -1.5601479456e-01 +1.8082465289e-01
3.788 -1.2953211389e-01 +2.4351420436e-01
3.788 -1.7912016782e-01 +2.9345205246e-01
3.788 -1.4468796141e-01 +2.6569529127e-01
3.788 -1.9058255783e-01 +3.2195135891e-01
3.788 -1.7396919510e-01 +3.0382443033e-01
3.788 -1.4615504083e-01 +3.2672977100e-01
3.788 -1.2736446772e-01 +2.9908760625e-01
3.788 -1.4114190968e-01 +2.6591223987e-01
3.788 -5.2614441154e-02 +2.6857127458e-01
3.788 -6.2053061176e-02 +2.3665810940e-01
3.788 -4.9515849520e-02 +2.0128304260e-01
3.788 -7.2793137319e-02 +1.4534083146e-01
3.788 -9.6397659290e-02 +7.0286286450e-02
3.788 -5.0528405728e-02 +1.1645490508e-01
3.788 -4.9365715581e-02 +1.5939500184e-01
3.788 -1.2351769512e-01 +1.5341051364e-01
3.788 -9.1005842616e-02 +8.9995309573e-02
3.788 -9.3394431855e-02 +7.1749667887e-02
3.788 -9.5823511954e-02 +8.5892716720e-02
3.788 -6.4942407893e-02 +2.5174626937e-02
3.788 -2.6160403053e-02 +6.2257239520e-02
3.788 -2.5802058314e-02 +5.5354134092e-02
3.788 +6.3896022478e-02 -9.0022586414e-03
3.788 +1.2071399637e-01 -6.4198777766e-02
3.788 +1.1455503896e-01 -1.9831092572e-02
3.788 +1.1675627584e-01 -6.5436798591e-02
3.788 -1.9189947157e-03 +1.2486078191e-02
3.788 +5.4892081525e-02 +4.3592062793e-03
3.788 +4.4847944208e-02 -2.8841269494e-02
3.788 +9.7388140192e-02 -5.5628105483e-02
3.788 +1.8766978896e-02 -3.7659808224e-02
3.788 +1.9506744482e-02 -5.0988413140e-02
3.788 +6.2054036554e-02 -5.6081437710e-02
3.788 +3.9486111871e-02 -4.7572970862e-02
3.788 +2.1981907123e-02 -3.5720592505e-02
3.788 +3.9411118265e-02 +1.0884865430e-02
3.788 +3.1856424512e-02 -9.1811972854e-02
3.788 +3.9414759559e-02 -7.3687420951e-02
3.788 +1.9619219995e-02 -6.2770309998e-02
3.788 -1.5639822476e-02 -2.9965864373e-02
3.788 -3.2452487062e-02 -1.0259328586e-01
3.788 -2.7754819479e-02 -1.1340360596e-01
3.788 -4.0409623353e-02 -1.1565129296e-01
3.788 -3.9014602247e-02 -4.3955248743e-02
3.788 -2.7954429303e-02 -9.5195265724e-02
3.788 -4.8895760347e-02 -4.9746468035e-02
3.788 -5.1337405228e-02 -1.3649179022e-01
3.788 -8.2474807257e-02 -4.4873983556e-02
3.788 -4.6657018358e-02 -1.6708764894e-02
3.788 +1.3834379401e-03 -1.1517043909e-02
3.788 -2.6546609504e-02 -6.0862105363e-02
3.788 -1.2576470048e-02 -2.1908626188e-02
3.788 -1.7208844165e-02 +1.0076220841e-02
3.788 +4.6431420864e-02 -5.5580984502e-02
3.788 +4.6101004429e-02 -3.3895052135e-02
3.788 +5.1003391491e-04 -2.2277433914e-02
3.788 +8.9842820616e-03 +7.3974906045e-03
3.788 +8.4004146853e-02 -4.4756467731e-02
3.788 +1.2089497986e-01 -2.3262042184e-02
3.788 +2.7911037556e-02 -5.0893322181e-02
3.788 +4.2865268391e-02 -7.4884407159e-02
3.788 +5.2014846759e-02 -5.6870804493e-02
3.788 +9.2652237704e-02 -3.4893235993e-02
3.788 +7.8331287907e-02 -3.6129372911e-02
3.788 +1.1561691514e-01 -3.3409613533e-02
3.788 +4.3336611031e-02 +1.9057799023e-02
3.788 +7.8255455273e-02 +5.4977550080e-03
3.788 +7.6107142195e-02 +1.6024218380e-03
3.788 +1.3687779705e-01 -5.5858568657e-02
3.788 +1.1525599868e-01 +2.4476059807e-02
3.788 +7.4533976452e-02 +4.8746166058e-03
3.788 +7.1055552728e-02 +1.1754508684e-02
3.788 +1.2342496274e-02 -4.6742389695e-02
3.788 +1.6005379068e-02 -3.9658632125e-02
3.788 +3.1755041125e-02 +1.9109917918e-02
3.788 -5.3498615362e-03 +1.7936674102e-02
3.788 -3.1184244868e-02 +5.9063045487e-03
3.788 -4.5121851789e-02 -2.9225109393e-02
3.788 -4.9769350458e-02 -6.1891153117e-02
3.788 -3.7567780762e-02 -1.9365812806e-02
3.788 +3.9071422270e-02 +1.6150930196e-02
3.788 -3.6298390496e-03 +1.3643540844e-01
3.788 -4.1689918709e-02 +8.6570962940e-02
3.788 -7.8473047710e-02 +1.0649181198e-01
3.788 -2.5696944295e-02 +1.4701126579e-01
3.788 -3.8930479698e-02 +5.4957335627e-02
3.788 -3.1473027844e-02 +6.6324089551e-02
3.788 -7.7783920451e-02 -6.2591701608e-03
3.788 -4.2398561617e-02 +5.6728184471e-02
3.788 -6.5692637972e-02 +1.6869732308e-02
3.788 -7.3998784593e-02 +9.5987447562e-03
3.788 -9.6473479378e-02 +4.1542837497e-02
3.788 -1.1892189668e-03 +5.9700899449e-02
3.788 +1.4772149286e-02 +1.6311362361e-02
3.788 +3.7752081722e-02 -7.0699782564e-03
3.788 +5.3778746986e-02 -5.2614727607e-02
3.788 +5.4521587708e-02 -6.3560154031e-03
3.788 +6.1812621910e-02 -4.8506044848e-02
3.788 +4.2546589857e-03 -1.0396906287e-01
3.788 +5.6463556281e-02 -8.9419610254e-02
3.788 +5.9062232260e-02 -1.0663060452e-01
3.788 +1.3681124915e-02 -1.1317158972e-01
3.788 +1.4473016693e-02 -6.0649601524e-02
3.788 +2.9846439763e-02 -3.7277995601e-02
3.788 +4.0390573109e-02 -6.6889938022e-02
3.788 -9.8547904872e-04 -5.8703861099e-02
3.788 -5.0858918380e-02 -5.1940341059e-02
3.788 -3.1961983990e-02 -8.1428923528e-02
3.788 -5.5983788570e-02 -5.6261851205e-02
3.788 -5.3850842788e-02 -7.2674550391e-02
3.788 -3.1850385455e-02 -6.9011872116e-02
3.788 -7.2024015763e-03 -1.4466437617e-01
3.788 +4.7586519461e-02 -1.1004920909e-01
3.788 +3.6579380071e-02 -1.4292920141e-01
3.788 +3.2491016405e-02 -2.0295909839e-01
3.788 +3.7451344987e-02 -1.2769929823e-01
3.788 +1.8664944955e-03 -1.6508144425e-01
3.788 -6.9582083075e-02 -1.5324572578e-01
3.788 -7.3401697935e-02 -1.5600455078e-01
3.788 -6.2785364808e-02 -1.8409824718e-01
3.788 -3.0993999803e-03 -2.0234974691e-01
3.788 -4.3187685063e-02 -1.6770148231e-01
3.788 -3.0191636407e-02 -1.3810041573e-01
3.788 -8.1314308551e-02 -1.4653952820e-01
3.788 -9.2296258922e-02 -1.4050879343e-01
3.788 -1.5631903715e-01 -2.0283568962e-01
3.788 -1.9622190660e-01 -2.0020228877e-01
3.788 -1.4589840776e-01 -1.5609487283e-01
3.788 -1.3366071522e-01 -1.4073066905e-01
3.788 -1.5184152936e-01 -6.3002605586e-02
3.788 -1.0478146736e-01 -1.2255337394e-01
3.788 -1.2393151236e-01 -1.6629169023e-01
3.788 -1.2668109769e-01 -1.6439045980e-01
3.788 -1.1920770062e-01 -2.0500932179e-01
3.788 -9.6007098088e-02 -3.8733107669e-02
3.788 -1.5262002216e-01 -2.4532213347e-02
3.788 -1.0434136084e-01 -4.4987687772e-02
3.788 -2.4576153008e-02 -6.2838782280e-02
3.788 -3.8221394215e-02 -3.7977800641e-02
3.788 -7.0357000799e-02 -1.2970387016e-02
3.788 -4.9754994525e-02 +3.0546012903e-02
3.788 -3.5479780350e-02 +9.1819194035e-03
3.788 -5.6033450706e-02 -4.2382589730e-02
3.788 -9.1040121908e-02 -1.1804082981e-01
3.788 -3.8696164108e-02 -8.2206091169e-02
3.788 -5.1441447542e-02 -1.9014850182e-01
3.788 -6.9512593829e-02 -1.2067224050e-01
3.788 -1.3374730168e-01 -1.6047861203e-01
3.788 -4.6202079402e-02 -1.6166389548e-01
3.788 +2.3707044220e-02 -1.3830782913e-01
3.788 +1.9848210482e-03 -1.7261991767e-01
3.788 +5.0215969532e-04 -1.4189342948e-01
3.788 -7.7693062593e-02 -1.4265450766e-01
3.788 -1.1682368278e-01 -1.8956226391e-01
3.788 -1.0553978566e-01 -9.3191720856e-02
3.788 -6.6889526438e-02 -1.5221350749e-01
3.788 -5.1103181025e-02 -1.8934659803e-01
3.788 -6.6783192445e-02 -2.4583547444e-01
3.788 -2.5814195775e-02 -1.8914040769e-01
3.788 -6.9937648374e-02 -1.1620595878e-01
3.788 -8.0503132347e-02 -1.7378272857e-01
3.788 -7.5009971889e-02 -1.0501056503e-01
3.788 -3.9976794436e-02 -9.8333697040e-02
3.788 -5.2215752264e-02 -1.2496464754e-01
3.788 -1.2455595786e-01 -1.0940976284e-01
3.788 -8.5945342979e-02 -6.5294221247e-02
3.788 -2.6816635189e-02 -5.3036881650e-02
3.788 -2.7082322534e-02 -4.3415800818e-02
3.788 -3.8746561047e-02 +2.7557690646e-02
3.788 -3.7491843785e-02 -2.9000176892e-04
3.788 -2.6016366237e-02 +4.4065759440e-02
3.788 -2.2241449211e-02 +3.8835526444e-02
3.788 +1.0015572227e-01 +5.1165522747e-02
3.788 +5.9492768599e-02 +3.1261418126e-03
3.788 +5.4634413237e-02 +8.7973408986e-03
3.788 +6.6774991142e-02 +3.1980395838e-03
3.788 +7.0076026142e-02 +2.9116586776e-02
3.788 +4.7017113314e-02 +5.0632981079e-02
3.788 +4.0014126602e-02 -2.7079651190e-03
3.788 -2.9381245047e-02 +7.5309960741e-02
3.788 -1.7156506041e-02 +2.9980246649e-02
3.788 -9.6565022222e-03 +5.9507532866e-02
3.788 +1.6303461583e-02 +2.4567279708e-02
3.788 +4.6052306046e-02 +1.3918690151e-02
3.788 +6.3115511829e-02 +1.4922068069e-02
3.788 +3.7624305226e-02 +4.5620178392e-02
3.788 +1.3184494314e-01 -3.1824576341e-02
3.788 +1.7276114217e-01 -1.3175794066e-02
3.788 +1.4189738161e-01 +8.4753124169e-02
3.788 +1.3540095613e-01 +2.1614439503e-02
3.788 +2.3673568242e-01 +5.2616063224e-02
3.788 +1.9906312954e-01 +2.7024977303e-02
3.788 +1.6839375465e-01 +5.1169303406e-03
3.788 +2.0879836978e-01 +3.3271041628e-02
3.788 +1.6730701893e-01 -1.2912219507e-02
3.788 +1.1880954724e-01 +3.3964268313e-02
3.788 +1.4284796497e-01 +7.7407724228e-02
3.788 +4.3545370570e-02 +1.3635414676e-01
3.788 +6.1263041190e-02 +1.4013828541e-01
3.788 +4.8275883205e-02 +7.5310940580e-02
3.788 +7.0338271275e-03 +1.0769256403e-01
3.788 -7.2833357635e-03 +1.0899267594e-01
3.788 +1.4029195066e-02 +1.3296797971e-01
3.788 +5.8332704137e-02 +1.1776279762e-01
3.788 +1.9096819389e-02 +1.5710713283e-01
3.788 +4.3501938685e-02 +1.3647089924e-01
3.788 +1.7229805217e-02 +1.4176570258e-01
3.788 +4.0762007055e-02 +7.8391255605e-02
3.788 +4.2975794006e-02 +6.2690244977e-02
3.788 +1.8825204063e-02 +4.5995498349e-03
3.788 +1.7280482916e-02 -1.5480124508e-02
3.788 -4.9087411327e-02 +2.0784725931e-02
3.788 -3.4801127903e-02 +5.2452368863e-02
3.788 -6.1027175339e-02 +1.3050271563e-01
3.788 -2.6794474298e-02 +1.4574629346e-01
3.788 -1.3956394168e-02 +5.1255432014e-02
3.788 +7.7567092426e-02 +1.4511500378e-01
3.788 -3.2620491635e-02 +4.3307432739e-02
3.788 +4.9815138981e-02 +4.5482935698e-02
3.788 -2.0923525216e-02 +1.3168461876e-01
3.788 -7.6857957238e-02 +1.0958375408e-01
3.788 -1.0694921710e-01 +1.0237719690e-01
3.788 -5.6224107881e-02 +1.4961054076e-01
3.788 -1.0519147115e-01 +2.0134451561e-01
3.788 -7.8755148213e-02 +1.8259525651e-01
3.788 -7.5638622720e-02 +1.7038791613e-01
3.788 -7.5442066304e-02 +2.2089068657e-01
3.788 -7.3106719929e-02 +1.6973730836e-01
3.788 -4.2074324601e-02 +1.6255267464e-01
3.788 -1.0147611147e-01 +1.5892851029e-01
3.788 -1.1375522723e-01 +2.0271958122e-01
3.788 -1.1389796341e-01 +1.7194229663e-01
3.788 -1.7307463358e-01 +2.8091950404e-01
3.788 -1.4785469015e-01 +1.9341090548e-01
3.788 -1.8982198681e-01 +2.4740451756e-01
3.788 -1.0092629422e-01 +2.4992657940e-01
3.788 -1.3836248702e-01 +2.3503063307e-01
3.788 -1.2342771883e-01 +2.3846513805e-01
3.788 -9.3606294889e-02 +2.0905459644e-01
3.788 -7.5977933458e-02 +1.6914393980e-01
3.788 -7.3218804778e-02 +1.9375178623e-01
3.788 -1.2564727804e-01 +1.6762690331e-01
3.788 -1.4650950389e-01 +2.3308284514e-01
3.788 -1.6014859429e-01 +2.1502674212e-01
3.788 -1.5951523269e-01 +2.6726195226e-01
3.788 -1.7343618799e-01 +2.4478692209e-01
3.788 -2.4946465790e-01 +2.7730047407e-01
3.788 -1.5924931357e-01 +2.1029810517e-01
3.788 -1.4921579222e-01 +2.2243183305e-01
3.788 -1.2079949673e-01 +2.2102942799e-01
3.788 -1.4173023625e-01 +1.8900871965e-01
3.788 -2.1497430610e-01 +3.2401628814e-01
3.788 -2.3972310034e-01 +3.2013231169e-01
3.788 -2.0255317746e-01 +3.1157188329e-01
3.788 -2.1304021700e-01 +4.3065754393e-01
3.788 -2.2588869217e-01 +3.4662342877e-01
3.788 -1.9276741995e-01 +3.0637740186e-01
3.788 -2.3438180344e-01 +2.9788628558e-01
3.788 -1.7748296261e-01 +2.6866101244e-01
3.788 -2.0768140644e-01 +3.1170373339e-01
3.788 -2.0744058681e-01 +3.0537080999e-01
3.788 -2.3314070438e-01 +2.0484371433e-01
3.788 -1.9254814344e-01 +2.7875780463e-01
3.788 -1.9419855772e-01 +2.9614898788e-01
3.788 -1.9223416119e-01 +2.7760408191e-01
3.788 -1.5793096480e-01 +2.3995408221e-01
3.788 -2.1243435377e-01 +2.2553069220e-01
3.788 -1.1791811141e-01 +1.3961990942e-01
3.788 -1.1640567792e-01 +1.3096440165e-01
3.788 -1.2458008765e-01 +2.1206725635e-01
3.788 -1.6379160711e-01 +2.0944874818e-01
3.788 -1.0044221527e-01 +1.7102498192e-01
3.788 -7.6456833654e-02 +1.6438718010e-01
3.788 -4.4248997266e-02 +1.2705715974e-01
3.788 -3.0678191270e-02 +1.0327298705e-01
3.788 -7.2265058640e-02 +1.1226923107e-01
3.788 -6.1320316350e-02 +8.0803465647e-02
3.788 -3.7990172118e-02 +2.0858431907e-01
3.788 -1.4896769215e-02 +1.3702395547e-01
3.788 -9.1068425434e-02 +1.3974500042e-01
3.788 -7.6575502716e-02 +1.5885120089e-01
3.788 -5.4054163104e-02 +9.9589495663e-02
3.788 -7.1680636388e-02 +4.6170735623e-02
3.788 -6.8073762729e-02 +1.4032097068e-01
3.788 -2.5702637682e-02 +4.0397962422e-02
3.788 -1.4017698743e-02 +3.2141768629e-02
3.788 -3.9916147659e-02 +7.8172643575e-02
3.788 -8.8018076979e-02 +9.6268247468e-02
3.788 -1.2446069097e-01 +6.9865893372e-02
3.788 -1.1747153128e-01 +4.3702302837e-03
3.788 -1.2153615032e-01 +1.3427204770e-01
3.788 -1.1229851474e-01 +1.6812452855e-01
3.788 -7.2817924749e-02 +1.9231176878e-01
3.788 -5.1424633342e-02 +2.0246195469e-01
3.788 -1.3228996011e-01 +1.8614389554e-01
3.788 -1.3203174859e-01 +1.3409764527e-01
3.788 -4.5623074080e-02 +1.3838087784e-01
3.788 -1.5263721537e-01 +1.5908639641e-01
3.788 -7.9754827019e-02 +1.5564559020e-01
3.788 -1.1289543374e-01 +1.4334294909e-01
3.788 -1.1975577300e-01 +1.1189423148e-01
3.788 -8.5300003202e-02 +1.3588554632e-01
3.788 -1.2708771101e-01 +9.6426767888e-02
3.788 -7.1428929791e-02 +1.8624842959e-01
3.788 -6.9051522710e-02 +8.4193745866e-02
3.788 -8.5925077115e-02 +4.7418796667e-02
3.788 -1.1382448928e-01 +7.1093067300e-02
3.788 -1.4695256123e-01 +3.9454981634e-03
3.788 -1.6083663377e-01 +5.4552491350e-02
3.788 -1.9523223484e-01 -3.0631454888e-02
3.788 -2.1861346125e-01 +4.3454715323e-02
3.788 -1.6333781430e-01 +4.8858277065e-02
3.788 -1.0175013919e-01 -4.2004340778e-02
3.788 -7.8520575164e-02 -3.4161693799e-02
3.788 -7.4216217198e-02 -4.2400518052e-02
3.788 -5.3001157760e-02 +5.6257276042e-02
3.788 -4.4678516284e-02 +2.5563085907e-02
3.788 -5.5993097349e-02 +5.6035941690e-02
3.788 -9.1388421289e-02 +7.5034480387e-02
3.788 -4.9010082937e-02 +1.3327584535e-01
3.788 -1.2341491618e-01 +1.3202004528e-01
3.788 -1.4777399642e-01 +1.5786750864e-01
3.788 -9.6890984375e-02 +1.7773987319e-01
3.788 -1.3416223045e-01 +2.7465417457e-01
3.788 -1.1362401042e-01 +2.2495484530e-01
3.788 -1.5937452974e-01 +2.2293766831e-01
3.788 -1.7622920084e-01 +2.4178894584e-01
3.788 -1.7425538722e-01 +2.5775727768e-01
3.788 -1.2792908116e-01 +1.4816598305e-01
3.788 -1.7730112639e-01 +1.9890008222e-01
3.788 -1.3092054876e-01 +9.5999133129e-02
3.788 -1.5910509543e-01 +1.6897880702e-01
3.788 -1.9761839874e-01 +9.1889733059e-02
3.788 -1.3008423243e-01 +8.1615559525e-02
3.788 -1.0865554191e-01 +9.1266640216e-03
3.788 -1.4101756092e-01 +5.2757879102e-02
3.788 -1.4949728334e-01 +6.1499986270e-02
3.788 -1.5431554219e-01 +1.3181558581e-01
3.788 -5.4637268017e-02 +7.2209336012e-02
3.788 -2.9961750338e-02 +6.0317601244e-02
3.788 -1.9189683501e-02 +9.6940161328e-02
3.788 +6.3659568586e-03 +1.5691425385e-01
3.788 -8.4409479906e-02 +9.5486781237e-02
3.788 -5.6728565924e-03 +8.0179557666e-02
3.788 -1.3319608452e-02 +7.3981402008e-02
3.788 -4.0936053874e-03 +6.4944032459e-02
3.788 -3.2826448296e-02 +7.8376575901e-02
3.788 -3.0928040479e-02 +7.4564139266e-02
3.788 -6.6827187227e-02 +1.2219522315e-01
3.788 -6.9868564502e-02 +1.3276298565e-02
3.788 -6.2419873372e-02 +8.8857263408e-03
3.788 -4.1730267075e-02 +2.2710551538e-02
3.788 -1.7569966384e-02 +2.6913710926e-03
3.788 -3.4353939096e-02 -3.0598610744e-02
3.788 +3.5430379133e-02 -6.6410976624e-03
3.788 -8.8567083822e-04 +1.8359138703e-02
3.788 -3.0806615845e-02 -2.5103256944e-03
3.788 +4.0625234884e-02 +1.6984611572e-02
3.788 +1.0398455567e-01 +8.4653200975e-03
3.788 +1.0365348567e-01 -1.2247597224e-02
3.788 +5.7784766948e-02 +1.7039132665e-02
3.788 +1.9455467947e-02 -2.9175985573e-02
3.788 +8.5100165293e-02 -2.7453749803e-02
3.788 +2.0914721678e-02 +3.3383943362e-02
3.788 +6.8419790633e-02 -5.9893954541e-02
3.788 +1.3809948692e-01 -1.0377321440e-01
3.788 +9.0654927772e-02 -6.9285267587e-02
3.788 +1.4514932197e-01 -4.3184914817e-02
3.788 +2.1268297184e-01 -6.4333338378e-02
3.788 +1.9745063506e-01 -9.9751815778e-02
3.788 +1.0940402123e-01 -1.1819972144e-01
3.788 +1.3963916372e-01 -7.2473721361e-02
3.788 +1.0618144425e-01 -6.2212936075e-02
3.788 +8.8401118111e-02 -8.2862120748e-02
3.788 +3.0339081597e-02 -8.2007433639e-02
3.788 +9.1505337082e-02 -1.1843461087e-01
3.788 +6.1691228942e-02 -4.2846018218e-02
3.788 +8.3856286127e-02 -6.2881243187e-02
3.788 +1.5137854694e-01 -5.9052777106e-02
3.788 +7.7572468584e-02 -2.2965349955e-02
3.788 -1.7686544188e-03 -8.8910961204e-02
3.788 +7.3888675870e-02 -9.8418442333e-02
3.788 +4.4323762025e-02 -1.0233958892e-01
3.788 +3.2601890483e-02 -4.1931152963e-02
3.788 +1.0744706273e-01 -1.3592139302e-02
3.788 +6.4345723266e-02 -4.1226964283e-02
3.788 +4.4614057427e-02 -2.7247950364e-02
3.788 +9.3945207361e-02 -2.4530333202e-02
3.788 +8.4660280172e-03 -4.1919375086e-02
3.788 +4.7429622955e-02 -3.8968419378e-02
3.788 +1.1415545384e-01 +4.2598825803e-03
3.788 +1.0749144081e-01 +2.8312701861e-02
3.788 +8.6130823327e-02 +7.1513780207e-02
3.788 +9.8868981964e-02 +1.2869018437e-01
3.788 +8.6579545885e-02 +7.8031956663e-02
3.788 +6.5054714133e-02 +2.0717791093e-02
3.788 +1.2825942036e-01 -1.3489154769e-02
3.788 +8.8076784990e-02 -1.1081557605e-02
3.788 +8.6692226669e-02 -1.2182129465e-02
3.788 +1.1444045176e-01 -2.2821478595e-02
3.788 +1.5599613040e-01 +3.6407177491e-02
3.788 +5.3624398171e-02 +1.8511155452e-02
3.788 +1.0423666536e-01 +4.2445182968e-02
3.788 +1.3312342138e-01 +9.6175782396e-02
3.788 +1.2249089467e-01 +4.3664149472e-02
3.788 +1.2305499787e-01 -1.8561970744e-02
3.788 +1.2067839075e-01 +3.4840154762e-02
3.788 +1.2352416986e-01 +1.4822021244e-02
3.788 +1.9967442062e-01 -8.6470349997e-03
3.788 +2.0969549396e-01 -2.1875456499e-02
3.788 +1.6099976166e-01 +1.4474755865e-02
3.788 +1.7188000126e-01 -4.6298043635e-03
3.788 +1.8915608832e-01 -1.3263089531e-02
3.788 +1.9735113602e-01 -4.3359476510e-02
3.788 +2.3534596882e-01 -9.7456861890e-02
3.788 +2.3814539561e-01 -9.4489083639e-02
3.788 +7.6545706514e-02 -1.4604173774e-01
3.788 +1.4022121532e-01 -3.2720149482e-02
3.788 +2.1334108273e-01 -6.7873249991e-03
3.788 +1.2171606357e-01 +1.6785753862e-02
3.788 +5.3285563652e-02 +1.3341219608e-02
3.788 +7.5882963238e-02 +3.4647226294e-03
3.788 +1.3245469647e-01 +2.4949963949e-02
3.788 +1.7492645256e-01 +2.1169439446e-02
3.788 +2.0853441392e-01 +8.9458794177e-02
3.788 +1.4027047266e-01 +6.4607826295e-02
3.788 +1.9516913898e-01 +2.4267028361e-02
3.788 +2.0637955333e-01 +6.2065401969e-02
3.788 +2.4125286542e-01 +7.7386028844e-02
3.788 +3.2077360543e-01 +9.3373771679e-02
3.788 +2.2448616030e-01 +7.4527081315e-03
3.788 +1.9843909156e-01 +1.5529726297e-03
3.788 +1.9862524817e-01 +4.1249852929e-02
3.788 +3.7822051836e-01 +3.3001574128e-02
3.788 +3.6531364114e-01 +1.3227211402e-03
3.788 +2.4842859180e-01 +1.2700736404e-02
3.788 +2.1116158066e-01 -1.4331324138e-02
3.788 +2.2555554558e-01 -8.6223822968e-02
3.788 +2.2201875765e-01 -7.4940068331e-02
3.788 +2.0986644856e-01 -3.5997635118e-02
3.788 +1.9342772960e-01 -9.8485266450e-02
3.788 +1.8988970055e-01 -3.8722050787e-02
3.788 +2.3093157238e-01 -3.0210971609e-03
3.788 +2.3487686863e-01 -3.4153340362e-02
3.788 +1.8316179706e-01 +2.7284831622e-03
3.788 +1.7595274669e-01 +1.8113059448e-02
3.788 +2.3254220440e-01 +8.9826342666e-02
3.788 +2.1173732298e-01 +3.3216892930e-02
3.788 +1.9709932404e-01 +5.9989768424e-02
3.788 +2.7588768326e-01 +6.4354955132e-02
3.788 +2.4280121173e-01 +1.9860964545e-02
3.788 +2.8657059588e-01 +8.9196661877e-03
3.788 +2.6919476690e-01 +4.0780330612e-02
3.788 +2.4461368973e-01 +3.0979967323e-02
3.788 +2.4766730011e-01 +2.3402787503e-02
3.788 +2.6684469156e-01 +7.1778637498e-03
3.788 +2.6403796641e-01 +4.6911422742e-03
3.788 +2.1911029780e-01 -1.8936671996e-02
3.788 +2.2854779280e-01 -2.1150716791e-02
3.788 +1.9776610454e-01 -7.7284172074e-02
3.788 +1.4786722061e-01 -4.5241951841e-02
3.788 +1.3696773653e-01 +2.0623803952e-02
3.788 +2.3523763260e-01 +5.2207388563e-02
3.788 +1.8408604427e-01 -1.7523954892e-02
3.788 +1.5231553852e-01 -7.4139586387e-02
3.788 +7.8254429197e-02 -2.7699295175e-02
3.788 +2.7650406934e-02 -5.1832743853e-02
3.788 -8.1451826711e-03 +6.6041584678e-03
3.788 -1.4896659144e-02 +4.8962044925e-02
3.788 +1.9448523869e-02 -1.4496824251e-02
3.788 +6.0541292605e-03 +8.7570440555e-02
3.788 +9.0961398928e-03 +3.7918777142e-02
3.788 -2.0150434585e-02 +2.7861483241e-02
3.788 -1.2700872291e-01 +8.8591502323e-02
3.788 -1.2688879449e-01 +9.1050430773e-02
3.788 -1.0226721968e-01 +4.8588452159e-02
3.788 -3.5759311256e-02 +2.2403425091e-03
3.788 +1.3609782096e-02 -5.8927915836e-02
3.788 -5.3437562077e-02 +4.1765051455e-02
3.788 -1.0769549435e-01 +1.6087913810e-02
3.788 -9.6016451709e-02 -3.7926567543e-03
3.788 -1.0656509657e-01 -9.6183823354e-02
3.788 -1.6612147941e-01 -7.8158385224e-02
3.788 -8.9427382110e-02 -6.6881196517e-02
3.788 -1.4277500518e-01 -1.0208930772e-01
3.788 -1.0611046309e-01 -8.2567359981e-02
3.788 -1.6136268619e-01 -1.8199081280e-02
3.788 -6.0833347853e-02 -5.9619422856e-02
3.788 -1.1211698409e-01 -8.1909205219e-02
3.788 -8.7059662147e-02 -2.9681009004e-02
3.788 -9.7787547644e-02 -4.4086069393e-02
3.788 +1.4751860794e-02 +4.1395078867e-02
3.788 -8.4586281063e-02 +3.4488044746e-02
3.788 -3.2553915299e-02 +7.3288030019e-02
3.788 -1.9364422594e-02 +2.3977729339e-02
3.788 -8.5988418134e-02 +4.3867365395e-02
3.788 -3.1503371419e-02 +7.2283502536e-02
3.788 -3.6322532952e-02 +9.6618465941e-03
3.788 -3.6357211716e-02 +3.8188420068e-02
3.788 +9.4441802260e-02 +6.2873519877e-02
3.788 +7.8336701680e-02 +3.3827382712e-02
3.788 +5.5475346422e-02 +5.8039930557e-02
3.788 +6.6050207414e-02 +4.5520985923e-03
3.788 +8.7195002901e-02 -3.7486921339e-02
3.788 +1.2122471666e-01 +1.2711726919e-02
3.788 +4.7451928995e-02 +3.1868006506e-02
3.788 +4.0371425813e-02 -4.1939050324e-02
3.788 +5.0602325844e-02 +1.7222277948e-02
3.788 +8.9821800206e-02 +4.4351115265e-02
3.788 +7.2880989227e-02 +1.0941127077e-01
3.788 +3.9968773211e-02 +7.3019039647e-02
3.788 +4.1635133775e-03 +7.0429866985e-02
3.788 +5.4049332952e-02 +7.5726868803e-02
3.788 -1.4730706697e-02 +4.8005619350e-02
3.788 -2.1541541108e-02 +3.5810915040e-02
3.788 -6.8878882994e-02 +9.9318334090e-02
3.788 +2.6220025713e-02 +1.1854858264e-01
3.788 +4.7866839564e-02 +1.0376440955e-01
3.788 +1.5108845198e-02 -3.2649146954e-02
3.788 -7.9277754938e-02 -4.8831545122e-02
3.788 -5.4203848908e-02 -4.9414809646e-03
3.788 +2.5425287895e-03 -4.6033700320e-02
3.788 +1.2258971454e-02 -9.4274868604e-02
3.788 +3.9483339243e-02 -8.2864697846e-02
3.788 -7.4297180724e-02 -9.6965436887e-02
3.788 -7.6386928893e-02 -8.6133143900e-02
3.788 +1.7284732503e-02 -1.3936930685e-02
3.788 +3.6979452499e-02 -1.1963552511e-02
3.788 -6.9031276962e-02 -4.5450690803e-02
3.788 -4.7935696047e-02 -4.6434649030e-02
3.788 +1.2850372131e-02 -7.4156198270e-02
3.788 +1.0079284213e-02 -1.8999945752e-02
3.788 +3.2339881844e-02 -6.7831758657e-02
3.788 -1.5939615669e-03 -7.6577329089e-02
3.788 -3.0387295610e-03 -1.0716913054e-01
3.788 -4.1010785462e-02 -1.4008344286e-01
3.788 +2.1683866972e-02 -9.2460521737e-02
3.788 -4.7304786003e-03 -1.3546990504e-01
3.788 -7.9438042158e-02 -1.3266918464e-01
3.788 -1.1147297709e-01 -9.3660264319e-02
3.788 -5.6829067218e-02 -1.8620781832e-02
3.788 -1.2008514375e-01 -7.6987022937e-02
3.788 -5.1996508073e-02 -1.3635334478e-01
3.788 -1.0603092265e-01 -8.2287675862e-02
3.788 -1.3770347959e-01 -1.5626198017e-01
3.788 -1.0630837748e-01 -1.1522330882e-01
3.788 -1.0858377286e-01 -2.0609947109e-01
3.788 -1.0490096696e-01 -2.4025025778e-01
3.788 -5.5169877598e-02 -2.3735112769e-01
3.788 -1.3118116984e-01 -2.7892450671e-01
3.788 -1.3280925807e-01 -1.7668458477e-01
3.788 -6.1649909332e-02 -1.2680709630e-01
3.788 -2.3150784591e-02 -1.7780562457e-01
3.788 -6.2387832478e-02 -1.6546338244e-01
3.788 -1.2250189462e-01 -1.8282141962e-01
3.788 -1.0254892941e-01 -1.4421862594e-01
3.788 -1.6767207585e-01 -1.1965244834e-01
3.788 -1.7089855630e-01 -1.5256690763e-01
3.788 -1.4578901501e-01 -1.4683039922e-01
3.788 -1.1335731860e-01 -2.1758199919e-01
3.788 -1.0007685208e-01 -1.7102344494e-01
3.788 -7.3822372812e-02 -1.8464795232e-01
3.788 -8.3734587345e-02 -1.8463659561e-01
3.788 -1.3140378095e-01 -2.1103505923e-01
3.788 -1.0350437861e-01 -1.9700915577e-01
3.788 -1.3346032507e-01 -1.3786505938e-01
3.788 -1.1147180414e-01 -1.2502163746e-01
3.788 -1.1090284792e-01 -1.9834376277e-01
3.788 -1.3533981543e-01 -2.6445063881e-01
3.788 -1.8546471239e-01 -2.5451824401e-01
3.788 -1.1961205126e-01 -1.9820123045e-01
3.788 -1.8564116937e-01 -2.2435685582e-01
3.788 -1.8070644230e-01 -2.3315556766e-01
3.788 -2.0042057599e-01 -3.1933671952e-01
3.788 -1.4903048902e-01 -3.8765126064e-01
3.788 -1.5028473465e-01 -4.0019992780e-01
3.788 -1.7911216512e-01 -2.7772260298e-01
3.788 -1.9589879414e-01 -3.8906112103e-01
3.788 -2.1087937409e-01 -3.0715408557e-01
3.788 -1.3678380813e-01 -2.9459064000e-01
3.788 -1.7975079624e-01 -2.7251350874e-01
3.788 -1.7795145153e-01 -2.6407422596e-01
3.788 -1.8485874151e-01 -3.6070699296e-01
3.788 -1.9837172947e-01 -3.4337635990e-01
3.788 -2.8157924588e-01 -3.8437729562e-01
3.788 -2.5427812568e-01 -4.4159621012e-01
3.788 -2.0484301600e-01 -4.4152308309e-01
3.788 -1.6991566087e-01 -3.3686322754e-01
3.788 -2.4641872246e-01 -4.9094494718e-01
3.788 -2.4324476684e-01 -4.7525095570e-01
3.788 -2.0178268002e-01 -3.7233401747e-01
3.788 -2.3175363306e-01 -4.2545312034e-01
3.788 -1.6372753421e-01 -4.0063114868e-01
3.788 -2.2282702854e-01 -4.5525448509e-01
3.788 -2.3961701278e-01 -4.0353826132e-01
3.788 -2.2494492392e-01 -3.7902368354e-01
3.788 -2.5461268192e-01 -3.4776577211e-01
3.788 -2.0866504138e-01 -3.2976168105e-01
3.788 -1.9538298808e-01 -3.3091025891e-01
3.788 -1.9815586645e-01 -3.8244198744e-01
3.788 -1.6556209729e-01 -4.1985682616e-01
3.788 -1.5436655964e-01 -4.2905445539e-01
3.788 -1.6565719591e-01 -3.8372146174e-01
3.788 -1.5321332765e-01 -3.7079396900e-01
3.788 -1.1329164434e-01 -2.4289412042e-01
3.788 -1.2664600338e-01 -2.9477830727e-01
3.788 -1.2551739802e-01 -2.3547272241e-01
3.788 -1.3243858455e-01 -1.8706096150e-01
3.788 -1.5052381269e-01 -2.0881206789e-01
3.788 -1.4016499168e-01 -2.7618342383e-01
3.788 -1.4050144206e-01 -2.4744400406e-01
3.788 -1.8213426000e-01 -1.9229682203e-01
3.788 -1.9595411322e-01 -2.0612036330e-01
3.788 -2.0285125020e-01 -2.5605681791e-01
3.788 -2.4343359799e-01 -3.1021805578e-01
3.788 -2.2250077714e-01 -2.0264534993e-01
3.788 -1.8568441287e-01 -2.4634493970e-01
3.788 -1.3134261584e-01 -2.8892482161e-01
3.788 -2.2359926564e-01 -3.2795501354e-01
3.788 -1.4722322384e-01 -2.9258411801e-01
3.788 -1.7841851118e-01 -3.1372636371e-01
3.788 -1.5979448925e-01 -2.7121934063e-01
3.788 -1.5259784544e-01 -2.4124661605e-01
3.788 -1.6160189530e-01 -2.6482377669e-01
3.788 -2.2975795632e-01 -3.2205255377e-01
3.788 -1.6533932658e-01 -2.6321931856e-01
3.788 -1.7172084500e-01 -2.9900936257e-01
3.788 -1.9588145705e-01 -2.6329575138e-01
3.788 -1.1481176056e-01 -2.1986803394e-01
3.788 -1.5162709426e-01 -1.3871676148e-01
3.788 -1.3296972928e-01 -1.9891229718e-01
3.788 -1.5211195519e-01 -9.4004601217e-02
3.788 -1.1351282199e-01 -1.4696299743e-01
3.788 -1.4140816453e-01 -2.3968552399e-01
3.788 -8.4021787808e-02 -1.7434728718e-01
3.788 -8.1861462990e-02 -1.8707483984e-01
3.788 -4.6550964630e-02 -1.8976249358e-01
3.788 -1.9706784337e-02 -1.8966390221e-01
3.788 -2.6683248007e-02 -1.9896581075e-01
3.788 -5.0797816551e-02 -1.1261320768e-01
3.788 -3.8305104054e-03 -8.1944696281e-02
3.788 -4.1236396541e-02 -6.2230121410e-02
3.788 +3.5549561326e-02 -1.6552506333e-02
3.788 +1.7988984537e-03 -2.6139897985e-02
3.788 +2.8831176524e-02 -9.1752413595e-02
3.788 -2.4208559485e-03 -4.5989058809e-02
3.788 +2.0288103722e-02 -4.5023526978e-02
3.788 -5.5259018482e-02 -1.5713406280e-01
3.788 -4.6047528854e-02 -1.1358948174e-01
3.788 -3.1514077354e-02 -4.6205054238e-02
3.788 -4.9387275699e-03 -5.2108008240e-02
3.788 -2.2510840991e-02 -7.7220710627e-03
3.788 -1.0979702033e-01 -1.9483574404e-02
3.788 -7.6051044472e-02 -7.9971540911e-02
3.788 -1.0031971863e-01 -1.1764764710e-01
3.788 -6.9368472258e-02 -4.6897899174e-02
3.788 -5.4519286622e-02 -2.5534705379e-02
3.788 -6.7389217000e-02 -5.2490939063e-02
3.788 -1.1522159911e-01 -4.4250668631e-02
3.788 -4.7998143279e-02 -3.2993061463e-02
3.788 -6.9747298126e-02 -6.2652921309e-02
3.788 -7.1821193258e-02 -8.1824916151e-03
3.788 -7.4765639617e-02 -1.1871759209e-01
3.788 -2.9063174354e-02 -7.9929523191e-02
3.788 -1.9850199882e-02 -1.9739279064e-02
3.788 -4.7879372789e-02 -3.8376235274e-02
3.788 -5.2342128562e-02 -1.1316985942e-01
3.788 -7.1039471713e-03 -1.3810132637e-01
3.788 -4.2496080315e-02 -9.2692298099e-02
3.788 +5.2255106857e-03 -6.9415797316e-02
3.788 -2.3267099580e-02 -3.7837801405e-02
3.788 +3.5556090003e-02 -5.7182397859e-03
3.788 +8.7165023381e-02 -5.8035363357e-02
3.788 +5.3607865907e-02 +1.0491891764e-02
3.788 +8.4945986017e-02 +5.5068655166e-02
3.788 +2.2487747491e-02 -1.3564775863e-03
3.788 +1.7730902585e-02 +2.5104392210e-02
3.788 +1.9422492485e-02 +4.6441187215e-02
3.788 +4.4922014398e-02 +9.3500642288e-03
3.788 -5.7378545171e-03 +8.2421824311e-02
3.788 +1.2876802475e-01 +5.6768307505e-02
3.788 +6.3965494120e-02 +8.3808387205e-02
3.788 +5.3221736417e-02 +6.9185918637e-02
3.788 +7.0401205860e-02 +7.7249729058e-02
3.788 +5.7333758533e-02 +7.2866169964e-02
3.788 +1.7913774045e-03 +8.3957653820e-02
3.788 +3.8853966286e-02 +1.0371452212e-01
3.788 -9.8962243010e-04 +1.8440562962e-01
3.788 -3.3125306918e-02 +2.2907713319e-01
3.788 -5.6615134733e-02 +2.1049095750e-01
3.788 -5.8541181352e-02 +2.1523440615e-01
3.788 -1.4812531152e-02 +2.2151610766e-01
3.788 -9.0561998931e-02 +2.6229172389e-01
3.788 -1.2720422986e-01 +3.0078944125e-01
3.788 -1.5971383125e-01 +1.7368503026e-01
3.788 -2.2753636564e-01 +2.6591150289e-01
3.788 -1.9970806896e-01 +2.5263724416e-01
3.788 -1.6213931630e-01 +3.1625125277e-01
3.788 -1.4098046499e-01 +3.7986909756e-01
3.788 -1.7446104899e-01 +2.9851956434e-01
3.788 -1.9160488773e-01 +2.5043011127e-01
3.788 -2.0093899141e-01 +2.9029895612e-01
3.788 -2.4722407082e-01 +3.1757407745e-01
3.788 -2.3721934720e-01 +2.9508386209e-01
3.788 -2.1672982483e-01 +3.5204378700e-01
3.788 -2.4087801130e-01 +3.7206617674e-01
3.788 -1.9524190270e-01 +3.2741415079e-01
3.788 -2.3398457328e-01 +2.8627096361e-01
3.788 -1.7667086128e-01 +3.7240481489e-01
3.788 -1.8291038015e-01 +3.7680727432e-01
3.788 -1.0463840955e-01 +2.9149179512e-01
3.788 -1.2017777814e-01 +3.3151558433e-01
3.788 -1.2127498895e-01 +3.1657618613e-01
3.788 -1.4575098624e-01 +2.9930793991e-01
3.788 -1.8242939104e-01 +3.6020043586e-01
3.788 -1.6840272909e-01 +2.8934422478e-01
3.788 -1.4883228573e-01 +1.9568117674e-01
3.788 -1.6963828723e-01 +2.7069378388e-01
3.788 -1.8433217352e-01 +2.2691875205e-01
3.788 -1.5295596725e-01 +2.7401465055e-01
3.788 -1.2883683540e-01 +3.2555243470e-01
3.788 -9.9687840262e-02 +2.9254339060e-01
3.788 -1.3790329580e-01 +3.6367876917e-01
3.788 -1.1569794717e-01 +3.1367488631e-01
3.788 -1.8369413228e-01 +3.2298021738e-01
3.788 -1.6123511136e-01 +3.2357945142e-01
3.788 -2.0965841205e-01 +2.9253987958e-01
3.788 -1.8177722860e-01 +2.6585280926e-01
3.788 -2.1149105723e-01 +3.2183680313e-01
3.788 -2.1075099715e-01 +3.5502347896e-01
3.788 -2.0584678282e-01 +3.6689864059e-01
3.788 -2.0820791440e-01 +3.3392120445e-01
3.788 -1.8090485909e-01 +3.0539135415e-01
3.788 -2.2068506747e-01 +3.6876660038e-01
3.788 -2.2131263052e-01 +3.5404009234e-01
3.788 -2.6945371727e-01 +3.7070761237e-01
3.788 -2.5706220256e-01 +3.8624230310e-01
3.788 -2.0367221645e-01 +4.0970306837e-01
3.788 -1.7414818452e-01 +3.7827189789e-01
3.788 -2.3503707844e-01 +3.6673853070e-01
3.788 -2.3526879386e-01 +4.1121448665e-01
3.788 -2.1623443128e-01 +3.7222649700e-01
3.788 -1.4028811461e-01 +2.7941251195e-01
3.788 -1.5891478303e-01 +3.0568504194e-01
3.788 -2.0914131659e-01 +2.6229706682e-01
3.788 -2.3492060170e-01 +2.4507331502e-01
3.788 -1.9251322566e-01 +2.5589243876e-01
3.788 -1.0591193945e-01 +1.7403714217e-01
3.788 -1.2542983616e-01 +2.1966265027e-01
3.788 -9.8328342613e-02 +2.1308333006e-01
3.788 -7.9797171275e-03 +2.1601750660e-01
3.788 -7.9994425886e-02 +3.0580523203e-01
3.788 -4.0844888264e-02 +1.7338906832e-01
3.788 -8.8278572332e-02 +1.5689838954e-01
3.788 -9.6934364500e-02 +2.0059698668e-01
3.788 -1.5811624921e-01 +2.0815186000e-01
3.788 -1.8008602557e-01 +1.8513393487e-01
3.788 -2.0685926025e-01 +2.5093653012e-01
3.788 -1.2852718165e-01 +1.7809381499e-01
3.788 -1.6562192654e-01 +1.8365463632e-01
3.788 -1.5162815703e-01 +2.2612595123e-01
3.788 -1.6419809314e-01 +1.8013069401e-01
3.788 -1.2917506565e-01 +1.1924165012e-01
3.788 -1.6816978322e-01 +2.0373440132e-01
3.788 -1.2618944066e-01 +1.7109971566e-01
3.788 -1.1297006629e-01 +1.3435024439e-01
3.788 -9.5717707998e-02 +1.2846613520e-01
3.788 -1.1329504243e-01 +8.4453006194e-02
3.788 -1.0199856918e-01 -7.8278891524e-03
3.788 -9.6204117270e-02 +8.8281455555e-03
3.788 -1.2193607641e-01 +7.2336738842e-02
3.788 -6.0444831501e-02 +5.1291517496e-02
3.788 -2.6099999294e-02 +1.1223922128e-01
3.788 -8.1305304757e-03 +3.5805786035e-02
3.788 -3.6021508596e-02 +8.0084001514e-02
3.788 +3.0190996998e-02 +4.3852817073e-02
3.788 -5.4791576244e-03 +2.5519455834e-02
3.788 +1.6335705825e-02 +9.0424071160e-02
3.788 -6.5980938532e-02 +7.7378772932e-02
3.788 -7.3831153528e-02 +1.0611589997e-01
3.788 -5.4349796779e-02 +3.1011794787e-02
3.788 -8.2556079929e-02 +4.0117681478e-02
3.788 -1.3439243500e-01 +6.2351761039e-02
3.788 -8.0973756502e-02 +5.0946710739e-02
3.788 -6.9294856198e-02 +6.0448274629e-02
3.788 -1.6331066751e-01 +7.4754710913e-02
3.788 -2.0651937366e-01 +7.6185848843e-03
3.788 -1.2796847603e-01 -2.2916113801e-02
3.788 -1.2993557399e-01 +2.7146715187e-02
3.788 -1.1355026469e-01 -7.0159236092e-02
3.788 -1.2139430763e-01 +6.1248234132e-02
3.788 -1.3636999808e-01 +1.1885431916e-02
3.788 -1.8715130286e-01 +2.2458182131e-01
3.788 -1.6259723679e-01 +2.6283917013e-01
3.788 -2.0245145782e-01 +2.6618912561e-01
3.788 -1.3697599602e-01 +2.2156103993e-01
3.788 -1.5258258612e-01 +1.8150957841e-01
3.788 -1.2954940437e-01 +1.6625848503e-01
3.788 -1.0397308111e-01 +1.0006632085e-01
3.788 -4.9040088707e-02 +8.2997294255e-02
3.788 -9.3557648263e-02 +3.7939862162e-02
3.788 -4.9040792795e-02 +1.1631988222e-01
3.788 -7.5969352568e-02 +6.4810753035e-02
3.788 -1.0200422511e-01 +1.1222487228e-01
3.788 -4.1260825022e-02 +5.7704902249e-02
3.788 -4.9455345443e-02 +8.5263155798e-02
3.788 -8.5532250240e-02 +1.0035805317e-01
3.788 -4.6972231446e-02 +1.1230336482e-01
3.788 -1.3298358247e-01 +1.0077452139e-01
3.788 -1.0235075817e-01 +1.7243671849e-01
3.788 -1.1754186553e-01 +1.8249324386e-01
3.788 -9.7409756870e-02 +2.0781798685e-01
3.788 -8.7243230700e-02 +1.6408544686e-01
3.788 -5.4874744566e-02 +9.2299505906e-02
3.788 -4.7401693532e-02 +1.6044523565e-01
3.788 -4.6907273319e-02 +1.3907343625e-01
3.788 +4.0690745506e-02 +1.1460596358e-01
3.788 +3.5442949067e-02 +1.1550371077e-01
3.788 +4.9556240663e-02 +1.3118919594e-01
3.788 -4.7618453489e-02 +1.0865558103e-01
3.788 -4.3074105220e-02 +1.1828922444e-01
3.788 -4.8370781750e-02 +1.6951951082e-01
3.812 -1.8267409163e-01 -2.5590878260e-01
3.812 -1.8474489590e-01 -2.5878925337e-01
3.812 -1.1882597894e-01 -2.4395682232e-01
3.812 -1.7709638994e-01 -2.0552264575e-01
3.812 -1.2722661148e-01 -2.3105802696e-01
3.812 -1.5102985711e-01 -2.4000721809e-01
3.812 -1.1252321386e-01 -1.8905546203e-01
3.812 -1.5779917448e-01 -3.0448302637e-01
3.812 -1.6302995562e-01 -2.4220492393e-01
3.812 -1.0832904554e-01 -1.7087828234e-01
3.812 -1.4240137309e-01 -1.6119348824e-01
3.812 -7.4171435863e-02 -1.7483015923e-01
3.812 -1.3195612972e-01 -1.6647042053e-01
3.812 -1.2009927504e-01 -1.5596606952e-01
3.812 -1.5410907543e-01 -1.3319051583e-01
3.812 -1.6561457522e-01 -1.6645884193e-01
3.812 -2.2521388099e-01 -2.8578057781e-01
3.812 -1.9950335147e-01 -2.7167076086e-01
3.812 -2.1450648027e-01 -2.1794547766e-01
3.812 -2.4511832358e-01 -3.0874453921e-01
3.812 -2.1082002559e-01 -2.6685499830e-01
3.812 -2.2401976072e-01 -2.1960846913e-01
3.812 -2.1460732440e-01 -1.8088907028e-01
3.812 -2.5844569989e-01 -1.9050103608e-01
3.812 -2.5239432412e-01 -2.7516422029e-01
3.812 -2.2841126451e-01 -2.3121671490e-01
3.812 -1.8716189351e-01 -2.4370333499e-01
3.812 -2.2789316937e-01 -2.8884148719e-01
3.812 -2.2639273645e-01 -1.9155769415e-01
3.812 -2.0795139652e-01 -1.9138753945e-01
3.812 -1.4051161048e-01 -2.0128477145e-01
3.812 -9.3711163635e-02 -2.0685525645e-01
3.812 -1.1458494029e-01 -1.5197416576e-01
3.812 -1.1483724676e-01 -1.5779278963e-01
3.812 -9.9313146489e-02 -1.3670975929e-01
3.812 -8.9223116855e-02 -1.1760476337e-01
3.812 -1.8589458192e-01 -2.1316528602e-01
3.812 -1.4078428122e-01 -2.1700558559e-01
3.812 -1.9629020633e-01 -1.6753307457e-01
3.812 -1.7939702665e-01 -2.1079768455e-01
3.812 -1.2792453567e-01 -2.0714145895e-01
3.812 -9.1989241648e-02 -1.9580090719e-01
3.812 -4.4818573243e-02 -2.2003772612e-01
3.812 -8.3090509523e-02 -2.3483031697e-01
3.812 -7.8857945974e-02 -2.2105040007e-01
3.812 -4.1203997154e-02 -1.7668669277e-01
3.812 -3.7544020024e-02 -2.0954916672e-01
3.812 -9.9171830697e-02 -2.3472628854e-01
3.812 -1.3883095095e-01 -2.1346817432e-01
3.812 -1.3300580423e-01 -2.3249533539e-01
3.812 -1.1837277280e-01 -2.2601756723e-01
3.812 -8.1101114826e-02 -2.3764664019e-01
3.812 -1.4361011311e-01 -2.6451541909e-01
3.812 -1.5987680743e-01 -2.7503378464e-01
3.812 -2.0217681407e-01 -2.6549633247e-01
3.812 -1.5886905994e-01 -3.2764460208e-01
3.812 -1.6932830836e-01 -3.4666211245e-01
3.812 -1.3877742759e-01 -3.3706590999e-01
3.812 -2.3206762834e-01 -3.3745655319e-01
3.812 -2.1175096285e-01 -3.5361654345e-01
3.812 -2.2262679527e-01 -3.0404004978e-01
3.812 -1.2026220377e-01 -2.4123055792e-01
3.812 -1.5439879921e-01 -2.7046795074e-01
3.812 -9.1004824897e-02 -2.7230150069e-01
3.812 -1.1305660595e-01 -2.3027185865e-01
3.812 -2.2743679755e-01 -2.2242199857e-01
3.812 -1.3392838600e-01 -1.9669438278e-01
3.812 -1.3182214317e-01 -1.9510347782e-01
3.812 -1.7444468229e-01 -1.9312872893e-01
3.812 -1.2435055854e-01 -2.3788311771e-01
3.812 -1.1690595540e-01 -2.8759990491e-01
3.812 -1.5929183667e-01 -3.2040210664e-01
3.812 -1.8833436849e-01 -3.6428894288e-01
3.812 -2.0790802494e-01 -3.8521287111e-01
3.812 -2.3613821819e-01 -3.7960742678e-01
3.812 -2.0176320741e-01 -3.4643896680e-01
3.812 -1.8624091467e-01 -3.0745990532e-01
3.812 -1.5721667852e-01 -2.2658031112e-01
3.812 -1.2684907738e-01 -1.9669917016e-01
3.812 -1.6111429580e-01 -2.5062069212e-01
3.812 -1.1425749671e-01 -2.8760377203e-01
3.812 -4.6322885926e-02 -2.2914475273e-01
3.812 -6.3146987640e-02 -2.3603995275e-01
3.812 -1.1550579465e-01 -1.8282502664e-01
3.812 -6.6463586472e-02 -2.6336747484e-01
3.812 -1.1559857600e-01 -3.0307273539e-01
3.812 -6.7282770496e-02 -3.2411721499e-01
3.812 -6.2574603955e-02 -2.7561649855e-01
3.812 -6.2942485470e-02 -2.5081748526e-01
3.812 -1.2522505929e-01 -2.6528484122e-01
3.812 -1.5359473670e-01 -2.7315192499e-01
3.812 -1.5465304832e-01 -2.8618574267e-01
3.812 -1.8269616408e-01 -3.2785828975e-01
3.812 -1.7378619131e-01 -3.3719501743e-01
3.812 -1.3381277262e-01 -3.1138289535e-01
3.812 -8.0911767222e-02 -2.6265529451e-01
3.812 -1.3160484674e-01 -2.6449680300e-01
3.812 -1.7194190474e-01 -2.5577109131e-01
3.812 -1.3398857323e-01 -3.3155995217e-01
3.812 -1.8978594646e-01 -3.3430342785e-01
3.812 -1.6620757575e-01 -3.1294722326e-01
3.812 -1.6029703169e-01 -2.7492748563e-01
3.812 -2.0267780352e-01 -3.3020742498e-01
3.812 -2.1480507736e-01 -3.8870591536e-01
3.812 -2.4040327716e-01 -4.2767587385e-01
3.812 -1.9277148605e-01 -3.1131592801e-01
3.812 -2.6642552350e-01 -3.7090175927e-01
3.812 -3.1547823029e-01 -4.2331739296e-01
3.812 -1.9388145740e-01 -4.2348115318e-01
3.812 -2.1065930768e-01 -4.1824823560e-01
3.812 -2.7022984808e-01 -3.6307632978e-01
3.812 -2.7132073339e-01 -4.1380566880e-01
3.812 -3.0143242404e-01 -4.2635139134e-01
3.812 -3.0508597953e-01 -5.3032499937e-01
3.812 -2.3160250868e-01 -3.6021324735e-01
3.812 -2.3331708052e-01 -3.9206762078e-01
3.812 -2.6809949323e-01 -4.0678793056e-01
3.812 -3.1208934837e-01 -4.6207124658e-01
3.812 -2.6497587605e-01 -4.5765536098e-01
3.812 -2.3559482108e-01 -4.0665131982e-01
3.812 -2.4582379919e-01 -4.1625202651e-01
3.812 -2.9105771002e-01 -4.6797341945e-01
3.812 -2.8582222819e-01 -4.1618333984e-01
3.812 -2.5970998502e-01 -4.4597299276e-01
3.812 -2.6908365937e-01 -4.8644896133e-01
3.812 -2.2993651897e-01 -3.7627313549e-01
3.812 -2.1827255794e-01 -3.5652696129e-01
3.812 -1.5645165882e-01 -3.7060306359e-01
3.812 -1.9476070952e-01 -4.2971192279e-01
3.812 -2.4968039890e-01 -4.5574593381e-01
3.812 -1.9607182366e-01 -4.5176208226e-01
3.812 -2.0687482249e-01 -4.5474588048e-01
3.812 -2.1805561028e-01 -4.2400496842e-01
3.812 -1.7629887917e-01 -4.3875695506e-01
3.812 -2.4454321669e-01 -4.4965430070e-01
3.812 -2.6221986104e-01 -4.2040029457e-01
3.812 -1.9270208492e-01 -3.4091277012e-01
3.812 -1.1011973339e-01 -2.9492795420e-01
3.812 -9.6662541836e-02 -3.5371653699e-01
3.812 -5.7838033995e-02 -3.5532594910e-01
3.812 -6.7695475524e-02 -1.8475016275e-01
3.812 -1.1083542980e-01 -2.1029946067e-01
3.812 -1.7318977520e-01 -2.8636496619e-01
3.812 -1.1568946180e-01 -2.8993484677e-01
3.812 -7.8527223211e-02 -2.8885926383e-01
3.812 -1.0982422834e-01 -3.6321031278e-01
3.812 -1.3008871984e-01 -2.8056679487e-01
3.812 -1.7312449188e-01 -2.7564802927e-01
3.812 -2.2952329196e-01 -3.5105549297e-01
3.812 -2.0085302479e-01 -3.4622966040e-01
3.812 -1.3666315154e-01 -3.0404453467e-01
3.812 -1.9930577071e-01 -3.5120022560e-01
3.812 -1.5931706392e-01 -1.9955074581e-01
3.812 -1.6966732514e-01 -3.2916297297e-01
3.812 -1.4545018970e-01 -3.0804940617e-01
3.812 -1.4553929648e-01 -2.9238291747e-01
3.812 -1.8749922028e-01 -3.4369495083e-01
3.812 -1.7914004879e-01 -3.1586581574e-01
3.812 -1.7434218025e-01 -2.8515198430e-01
3.812 -1.6941706801e-01 -3.0910507010e-01
3.812 -1.6316522416e-01 -3.6654296152e-01
3.812 -1.9590268498e-01 -3.7231118337e-01
3.812 -2.3611506936e-01 -3.4326586069e-01
3.812 -1.9482807417e-01 -3.7170370957e-01
3.812 -2.3277043423e-01 -3.7505602070e-01
3.812 -2.5106641232e-01 -4.4103717782e-01
3.812 -2.4018347966e-01 -4.3515343262e-01
3.812 -2.6125907858e-01 -3.9121871082e-01
3.812 -2.6519516348e-01 -4.7639889222e-01
3.812 -2.0379133526e-01 -3.8798894202e-01
3.812 -2.1093613798e-01 -4.7772478451e-01
3.812 -2.8358422645e-01 -5.1141274357e-01
3.812 -2.3596816472e-01 -4.4565191120e-01
3.812 -2.0699767352e-01 -4.4716068339e-01
3.812 -2.5649825345e-01 -4.2682284673e-01
3.812 -2.6330389648e-01 -4.6201746016e-01
3.812 -2.5984558136e-01 -5.1813687530e-01
3.812 -2.8841678455e-01 -4.7038482110e-01
3.812 -2.8307175323e-01 -4.0790219728e-01
3.812 -2.2783259330e-01 -3.5317782162e-01
3.812 -2.0856931468e-01 -4.0564967975e-01
3.812 -2.6906531550e-01 -4.0396652349e-01
3.812 -2.1662499681e-01 -3.9492343421e-01
3.812 -2.3074472120e-01 -4.1947902269e-01
3.812 -2.8932058978e-01 -4.8443362263e-01
3.812 -2.4893135970e-01 -4.6913678954e-01
3.812 -2.9272364759e-01 -4.7194799185e-01
3.812 -2.7848451713e-01 -4.3368775948e-01
3.812 -2.5261100301e-01 -4.4913915707e-01
3.812 -2.7149717355e-01 -4.6504726527e-01
3.812 -2.8410497447e-01 -4.4232332270e-01
3.812 -2.6741113921e-01 -4.4724412443e-01
3.812 -1.4885415430e-01 -3.8764965340e-01
3.812 -2.5184145721e-01 -4.7683524398e-01
3.812 -2.5601601435e-01 -4.7779076775e-01
3.812 -2.9745040763e-01 -4.9575821147e-01
3.812 -2.7130345511e-01 -4.9051751648e-01
3.812 -2.7635184666e-01 -5.2749324920e-01
3.812 -3.2582559944e-01 -5.3317730302e-01
3.812 -3.1355523751e-01 -5.5177500836e-01
3.812 -2.6821222942e-01 -5.1340262663e-01
3.812 -3.3758955312e-01 -5.5134132379e-01
3.812 -3.3993142281e-01 -5.2279515064e-01
3.812 -3.1464811813e-01 -5.7244175329e-01
3.812 -2.4620397140e-01 -4.3437835079e-01
3.812 -2.9887829857e-01 -4.7523423274e-01
3.812 -2.8536557563e-01 -4.6478097620e-01
3.812 -2.3458044689e-01 -4.5549372354e-01
3.812 -2.9510678706e-01 -4.8647546713e-01
3.812 -2.2527693002e-01 -4.9356197164e-01
3.812 -2.1531440871e-01 -3.2579112827e-01
3.812 -2.3469520005e-01 -3.7500342762e-01
3.812 -2.1629791098e-01 -3.8225105647e-01
3.812 -2.8047961132e-01 -4.1099518619e-01
3.812 -2.6408419253e-01 -4.3503619990e-01
3.812 -2.5330298998e-01 -3.7592849850e-01
3.812 -2.2855885916e-01 -3.5291044640e-01
3.812 -2.2259140668e-01 -4.0435366647e-01
3.812 -2.2402782560e-01 -3.5632563274e-01
3.812 -2.0215175678e-01 -4.0916671339e-01
3.812 -2.6667240496e-01 -4.3124619179e-01
3.812 -2.2101681639e-01 -4.3164242807e-01
3.812 -1.6155808741e-01 -4.1245855715e-01
3.812 -1.8417779763e-01 -4.1069349124e-01
3.812 -1.9261226364e-01 -3.6118676053e-01
3.812 -1.5671636628e-01 -2.4958349865e-01
3.812 -2.3706775310e-01 -3.0217341323e-01
3.812 -2.2479523237e-01 -2.8335131887e-01
3.812 -1.9141208184e-01 -2.8199115972e-01
3.812 -2.2313429037e-01 -2.8980602223e-01
3.812 -2.6941683785e-01 -3.9903864771e-01
3.812 -2.4277236601e-01 -3.5304942133e-01
3.812 -2.6641320827e-01 -3.6259336441e-01
3.812 -2.5120287172e-01 -3.4080906844e-01
3.812 -2.4125670381e-01 -3.9800323830e-01
3.812 -2.4029257223e-01 -4.1291219509e-01
3.812 -2.3895974087e-01 -4.4213717740e-01
3.812 -2.3983385607e-01 -4.3807028541e-01
3.812 -2.6033133505e-01 -4.0628778364e-01
3.812 -2.6636471358e-01 -4.7674859018e-01
3.812 -2.9501358270e-01 -4.9349585255e-01
3.812 -2.7598119024e-01 -5.0805247856e-01
3.812 -3.0370792869e-01 -4.9969789555e-01
3.812 -2.6324863257e-01 -4.3011498037e-01
3.812 -3.0903113171e-01 -4.7376400982e-01
3.812 -2.6424060975e-01 -4.1452474505e-01
3.812 -2.9636742928e-01 -4.5307192266e-01
3.812 -3.6133286679e-01 -5.9100043574e-01
3.812 -3.7106722261e-01 -5.4471440483e-01
3.812 -3.3834721431e-01 -5.0383262421e-01
3.812 -2.7059511386e-01 -4.5916242079e-01
3.812 -3.3204030381e-01 -5.2538626505e-01
3.812 -3.3629222421e-01 -4.7060106869e-01
3.812 -2.5763297585e-01 -3.6295922210e-01
3.812 -2.4037848277e-01 -3.6737253303e-01
3.812 -2.0106296499e-01 -3.2186878436e-01
3.812 -2.4138344414e-01 -3.7778061796e-01
3.812 -2.3673474320e-01 -4.1958691030e-01
3.812 -1.9608751432e-01 -3.7217268773e-01
3.812 -2.4720892716e-01 -3.7575740270e-01
3.812 -2.2972439906e-01 -3.2213289942e-01
3.812 -2.2563474648e-01 -3.1930489027e-01
3.812 -2.0449581387e-01 -3.3992840029e-01
3.812 -1.6632170279e-01 -3.2754600565e-01
3.812 -1.2514870957e-01 -2.6121995563e-01
3.812 -1.3848746643e-01 -2.7687672893e-01
3.812 -1.7076735801e-01 -2.5910038338e-01
3.812 -1.8099179669e-01 -1.8466135343e-01
3.812 -2.5201063414e-01 -2.6172050354e-01
3.812 -2.1015989564e-01 -3.2592205648e-01
3.812 -2.1657832755e-01 -3.0143047680e-01
3.812 -2.2252328178e-01 -3.1612399834e-01
3.812 -2.5289942389e-01 -2.7969946306e-01
3.812 -2.0284241646e-01 -3.4095413210e-01
3.812 -1.5349911580e-01 -2.4350806872e-01
3.812 -1.4967078328e-01 -2.3205669779e-01
3.812 -1.5310612091e-01 -1.9152710608e-01
3.812 -1.6481723679e-01 -2.3355875785e-01
3.812 -1.4461122619e-01 -2.5074975060e-01
3.812 -1.1847191595e-01 -1.7599026576e-01
3.812 -1.2572063175e-01 -1.7608509915e-01
3.812 -1.3045420079e-01 -1.4851860076e-01
3.812 -1.0937953175e-01 -1.6829887289e-01
3.812 -1.4737136686e-01 -1.4371089443e-01
3.812 -1.7479329285e-01 -1.4761939197e-01
3.812 -1.6271955165e-01 -2.3422013564e-01
3.812 -1.3488044170e-01 -1.3593113174e-01
3.812 -1.0274888013e-01 -1.9381298189e-01
3.812 -1.3140388479e-01 -1.7126977813e-01
3.812 -1.6348809636e-01 -2.1380811621e-01
3.812 -1.5077857342e-01 -2.4627492959e-01
3.812 -1.4733742798e-01 -3.1117480566e-01
3.812 -2.3464994591e-01 -3.5426659886e-01
3.812 -1.9996015900e-01 -3.6165392529e-01
3.812 -2.0519767763e-01 -2.7522894045e-01
3.812 -2.2387499567e-01 -3.1295976721e-01
3.812 -2.5267185007e-01 -3.4518761802e-01
3.812 -2.4504257134e-01 -3.9337761624e-01
3.812 -2.2977966621e-01 -4.0742096005e-01
3.812 -2.8945780545e-01 -3.4023334838e-01
3.812 -2.3416771053e-01 -3.5127428752e-01
3.812 -2.3752862473e-01 -4.1196830584e-01
3.812 -2.9319133474e-01 -4.3220811752e-01
3.812 -2.8517389428e-01 -4.0673423078e-01
3.812 -2.8303869669e-01 -4.3892883362e-01
3.812 -2.9033018623e-01 -4.1874314609e-01
3.812 -3.0373165442e-01 -5.1516943923e-01
3.812 -3.0061648466e-01 -4.9702257740e-01
3.812 -2.6097637437e-01 -4.6837072070e-01
3.812 -2.3994721402e-01 -4.5693696840e-01
3.812 -2.7706609916e-01 -4.6119983396e-01
3.812 -2.4211772710e-01 -3.9334377617e-01
3.812 -2.5116036121e-01 -3.7784569451e-01
3.812 -2.8320897008e-01 -3.4249912351e-01
3.812 -2.1534637044e-01 -3.3209124712e-01
3.812 -1.7687926677e-01 -3.0471624905e-01
3.812 -1.7151730337e-01 -3.3799109079e-01
3.812 -1.9448113492e-01 -3.5617259235e-01
3.812 -1.7919999755e-01 -3.5787014256e-01
3.812 -1.5242542959e-01 -2.5836144502e-01
3.812 -1.9124854238e-01 -2.7577973141e-01
3.812 -2.3366480963e-01 -3.0205587159e-01
3.812 -2.4830091125e-01 -3.7066445921e-01
3.812 -2.3490082284e-01 -3.4716004289e-01
3.812 -2.2361975848e-01 -3.5021390509e-01
3.812 -1.7159377386e-01 -3.2415646674e-01
3.812 -1.7611476776e-01 -2.9085204819e-01
3.812 -1.9898879905e-01 -3.3022075067e-01
3.812 -1.8068584957e-01 -2.5308867752e-01
3.812 -1.9898211776e-01 -2.4138646619e-01
3.812 -1.3783059693e-01 -1.6768271586e-01
3.812 -2.0225871135e-01 -2.8051217952e-01
3.812 -1.3443988394e-01 -2.0497746117e-01
3.812 -1.3019266674e-01 -2.2681110212e-01
3.812 -1.6768394380e-01 -2.3366485943e-01
3.812 -1.8929169610e-01 -3.2665805409e-01
3.812 -1.6613456979e-01 -2.5055022201e-01
3.812 -1.9322413389e-01 -2.9566099460e-01
3.812 -1.0241880162e-01 -2.9131593739e-01
3.812 -1.8197866000e-01 -3.4548780227e-01
3.812 -1.5459511753e-01 -3.5029459279e-01
3.812 -1.2949516851e-01 -3.7129813033e-01
3.812 -9.5969777270e-02 -2.7540491162e-01
3.812 -1.6591171462e-01 -1.9691054530e-01
3.812 -1.1979645671e-01 -2.6118557210e-01
3.812 -1.2313282974e-01 -3.1568905135e-01
3.812 -1.2847697891e-01 -3.1523812745e-01
3.812 -1.2185769803e-01 -2.6205438825e-01
3.812 -1.6456647431e-01 -2.5316968537e-01
3.812 -1.1537331781e-01 -2.8653919240e-01
3.812 -1.6114759060e-01 -2.8284640902e-01
3.812 -1.7132904909e-01 -3.2621370350e-01
3.812 -1.5578945088e-01 -2.9823159821e-01
3.812 -1.8354826608e-01 -3.2644780720e-01
3.812 -1.4910242106e-01 -2.5537555319e-01
3.812 -1.6836864394e-01 -2.7560598130e-01
3.812 -1.4520253767e-01 -2.1775179095e-01
3.812 -9.9984742512e-02 -2.9988633721e-01
3.812 -7.7963372640e-02 -2.9127150866e-01
3.812 -6.2622449375e-02 -3.1654966654e-01
3.812 -1.2643290158e-01 -2.8881073560e-01
3.812 -1.2612399845e-01 -2.8591715915e-01
3.812 -1.1355413899e-01 -3.0921969813e-01
3.812 -1.5870542139e-01 -3.1328035263e-01
3.812 -1.9928536428e-01 -3.9074163546e-01
3.812 -1.7748736264e-01 -3.8027323923e-01
3.812 -1.7364680752e-01 -3.3000165867e-01
3.812 -2.0947037890e-01 -2.8043309333e-01
3.812 -1.7684914371e-01 -2.6518528673e-01
3.812 -1.9831275808e-01 -3.4286423657e-01
3.812 -1.5879155482e-01 -3.6318892757e-01
3.812 -2.0676385282e-01 -3.5451393906e-01
3.812 -1.8025323415e-01 -3.1072803324e-01
3.812 -1.3198014747e-01 -2.9622889819e-01
3.812 -1.6286078392e-01 -2.5993823732e-01
3.812 -1.3140624350e-01 -2.2041276730e-01
3.812 -1.8262398943e-01 -1.7839171781e-01
3.812 -1.8707160620e-01 -1.7168640987e-01
3.812 -1.4873636890e-01 -2.3992831560e-01
3.812 -1.8539972189e-01 -1.0942377530e-01
3.812 -2.2070055251e-01 -1.6722902509e-01
3.812 -1.4014751880e-01 -1.7424787782e-01
3.812 -1.4424741896e-01 -1.6913906038e-01
3.812 -2.3461712086e-01 -2.0595173279e-01
3.812 -1.9317138807e-01 -1.9481892131e-01
3.812 -2.7401080652e-01 -2.2709976669e-01
3.812 -2.4885687182e-01 -2.1885900772e-01
3.812 -2.6367796450e-01 -2.4070856525e-01
3.812 -2.5818302888e-01 -3.0064878912e-01
3.812 -2.0625955104e-01 -3.1122638407e-01
3.812 -1.9967807776e-01 -3.7175016042e-01
3.812 -2.0442786301e-01 -3.6635458382e-01
3.812 -1.9165783488e-01 -4.2179335246e-01
3.812 -2.3228434930e-01 -4.4757078376e-01
3.812 -2.5291008405e-01 -4.6224731595e-01
3.812 -2.2320204060e-01 -3.7397169595e-01
3.812 -2.0244015686e-01 -3.3932737774e-01
3.812 -1.3381426121e-01 -3.2795046078e-01
3.812 -8.4360099359e-02 -2.9768149591e-01
3.812 -1.0973578335e-01 -2.6686762319e-01
3.812 -8.3499285414e-02 -2.8801112550e-01
3.812 -1.3993362483e-01 -2.6961983967e-01
3.812 -1.3842313374e-01 -2.9231404250e-01
3.812 -1.6335141967e-01 -2.8220173590e-01
3.812 -1.8439091936e-01 -2.8753223464e-01
3.812 -1.3390450036e-01 -1.4727261712e-01
3.812 -1.1703014183e-01 -2.1222943886e-01
3.812 -2.1913663485e-01 -3.6080780891e-01
3.812 -1.3087141096e-01 -3.3311670101e-01
3.812 -1.4892556144e-01 -2.9131866497e-01
3.812 -1.4168772294e-01 -2.0278185217e-01
3.812 -1.2963720426e-01 -2.2457123972e-01
3.812 -1.5255739802e-01 -2.7201144757e-01
3.812 -2.1785627784e-01 -3.2654664702e-01
3.812 -1.5604109947e-01 -2.9422474196e-01
3.812 -1.4668651187e-01 -2.0850990268e-01
3.812 -1.3858742126e-01 -2.1632152414e-01
3.812 -1.2295130667e-01 -2.6042160404e-01
3.812 -1.3143022478e-01 -3.0907289649e-01
3.812 -1.8602056272e-01 -3.5114836986e-01
3.812 -1.5989852923e-01 -3.4343471124e-01
3.812 -1.4483261023e-01 -3.3510864582e-01
3.812 -1.9567969201e-01 -3.0248025773e-01
3.812 -2.3737405184e-01 -2.9776627714e-01
3.812 -1.7444169301e-01 -2.7694682088e-01
3.812 -2.2865364588e-01 -2.1617028217e-01
3.812 -2.1855048846e-01 -2.6379759151e-01
3.812 -1.7104404164e-01 -2.7002452879e-01
3.812 -2.0904899918e-01 -2.3886801812e-01
3.812 -2.3681557162e-01 -2.2167774900e-01
3.812 -2.3806891334e-01 -2.5244782568e-01
3.812 -2.8097887816e-01 -3.1842969211e-01
3.812 -1.9431411480e-01 -3.0971164809e-01
3.812 -1.9761225881e-01 -3.6375402110e-01
3.812 -2.1351183865e-01 -4.1873315520e-01
3.812 -1.8343020960e-01 -3.5089039601e-01
3.812 -1.8451670273e-01 -3.3157550498e-01
3.812 -1.7429369197e-01 -3.4771359188e-01
3.812 -2.0920659714e-01 -3.1337864929e-01
3.812 -1.6243588857e-01 -3.5439310597e-01
3.812 -1.2251956564e-01 -3.1629137443e-01
3.812 -6.9014269352e-02 -2.2579792754e-01
3.812 -3.9171798466e-02 -2.4707387626e-01
3.812 -2.0383825743e-02 -1.5549432697e-01
3.812 -7.5713103554e-02 -1.9755022551e-01
3.812 -8.6923889075e-02 -1.9374752778e-01
3.812 -7.5211534394e-02 -1.4275144072e-01
3.812 -2.9274858104e-02 -1.8550385228e-01
3.812 -2.0980481934e-02 -1.4399911237e-01
3.812 -3.2494039339e-02 -1.7477547582e-01
3.812 -1.0342287714e-01 -1.4741157485e-01
3.812 -8.0943102140e-02 -2.1454509820e-01
3.812 -5.4928938812e-02 -2.1397686989e-01
3.812 -9.2568214437e-02 -2.1316984841e-01
3.812 -1.2898441800e-01 -2.4504675141e-01
3.812 -6.8421092035e-02 -1.6373412450e-01
3.812 -1.2239453828e-01 -2.1384803427e-01
3.812 -7.1877753289e-02 -2.5286790574e-01
3.812 -1.5610548412e-01 -2.0520925923e-01
3.812 -9.4557839039e-02 -2.2566434821e-01
3.812 -7.3877230806e-02 -2.7031504570e-01
3.812 -8.2252975007e-02 -2.7774805105e-01
3.812 -1.1173626524e-01 -2.1319412194e-01
3.812 -8.3551453477e-02 -2.8071654068e-01
3.812 -5.4966150877e-02 -1.9479109182e-01
3.812 -1.7434916840e-02 -1.4816345107e-01
3.812 -4.1626887296e-02 -1.7292129707e-01
3.812 -3.5322240318e-02 -1.8321698445e-01
3.812 -8.3458778857e-02 -1.3013993175e-01
3.812 -8.3703985640e-02 -1.8563022463e-01
3.812 -6.5399884655e-02 -1.2780672521e-01
3.812 -8.5503569291e-02 -1.8737904641e-01
3.812 -1.1009413862e-01 -6.4437463212e-02
3.812 -1.4924611804e-01 -9.6774105281e-02
3.812 -1.6360824885e-01 -5.6136383484e-02
3.812 -7.8135419436e-02 -7.4857952778e-02
3.812 -1.1263276348e-02 +2.5925144476e-02
3.812 +4.2480090829e-02 -3.5226075440e-02
3.812 +2.7057514027e-02 -4.9737606642e-02
3.812 +1.9507620259e-02 -9.6269466530e-02
3.812 -1.1090828157e-03 -4.6472238976e-02
3.812 +1.1486000148e-01 -6.9062831692e-02
3.812 +1.2819201729e-01 -6.6432603032e-02
3.812 +8.2275194832e-02 -6.7404441980e-02
3.812 +5.3240105340e-02 -1.1172155665e-01
3.812 +1.9958928351e-04 -1.6278071414e-01
3.812 +1.0197125945e-02 -1.2745534785e-01
3.812 +2.8505531645e-04 -2.1754693028e-01
3.812 -3.8951082416e-02 -2.2132370484e-01
3.812 -9.7063747075e-02 -2.2865197373e-01
3.812 -5.6115415507e-02 -2.2002908654e-01
3.812 -1.1015832648e-01 -2.6590316991e-01
3.812 -1.0267913658e-01 -2.8934285910e-01
3.812 -9.1027110056e-02 -2.9665523460e-01
3.812 -9.9822523910e-02 -2.7455778249e-01
3.812 -1.5955798436e-01 -2.1997173569e-01
3.812 -7.5632679106e-02 -2.5011732465e-01
3.812 -1.2346048285e-01 -2.3607677969e-01
3.812 -1.1780510886e-01 -2.2762144240e-01
3.812 -1.2146211247e-01 -2.5337104359e-01
3.812 -1.0834501994e-01 -1.4642963750e-01
3.812 -8.9141755133e-02 -1.0726162838e-01
3.812 -4.7636093210e-02 -1.5833114865e-01
3.812 -6.4969300265e-02 -1.0727543148e-01
3.812 -1.2249684324e-01 -7.6073031712e-02
3.812 -8.8730309142e-02 -1.6402397424e-01
3.812 -2.3184768263e-02 -1.5796377241e-01
3.812 +3.5606998340e-03 -5.8931680000e-02
3.812 -8.1871044523e-02 -6.6835202691e-02
3.812 -2.9949926716e-02 -1.0186230265e-02
3.812 -2.4094033959e-02 +4.6095606972e-02
3.812 -5.5062838504e-02 -7.5778930336e-03
3.812 -4.7559917989e-02 +5.7194031689e-02
3.812 -7.2571239272e-02 +1.2931130319e-02
3.812 -1.0535114608e-01 +6.1557644833e-02
3.812 -4.0218752693e-02 +1.5525899506e-02
3.812 -7.4274828263e-02 +5.2012627535e-02
3.812 -3.4753587347e-02 +9.5558520448e-02
3.812 +1.4565467841e-03 +2.7375899921e-02
3.812 +4.9117739550e-02 +3.2827977996e-02
3.812 +1.6258099178e-01 -3.4613122710e-02
3.812 +1.6342117442e-01 -7.0935524141e-03
3.812 +5.1112324201e-02 +1.3809537521e-02
3.812 +1.3125493019e-01 +5.2799252039e-03
3.812 +7.0515039817e-02 +9.4414702380e-03
3.812 +2.1646795763e-02 -4.6773108661e-03
3.812 +6.2224767854e-02 +6.0148506520e-02
3.812 +4.0344690573e-02 +4.6914802936e-02
3.812 +3.6851470344e-02 -3.8325943136e-02
3.812 +1.4053175463e-01 -3.5012523166e-02
3.812 +1.6801455382e-01 -2.0659611513e-02
3.812 +1.2716088280e-01 +2.2157310826e-02
3.812 +1.4223959479e-01 -3.3714813157e-02
3.812 +1.1903791273e-01 -1.2151445102e-01
3.812 +3.4795390395e-02 -1.2719095202e-01
3.812 +6.7761790481e-02 -1.1630361328e-01
3.812 +6.1539221831e-02 -1.3088376553e-01
3.812 +5.7294904195e-02 -1.4082970902e-01
3.812 +6.1214653449e-02 -1.2479086564e-01
3.812 +8.0951366438e-02 -1.2821682224e-01
3.812 +2.4019605115e-02 -1.3237157915e-01
3.812 -1.5794786501e-02 -1.0902135362e-01
3.812 -5.2436451494e-02 -5.2455363833e-02
3.812 -3.8544788640e-03 -1.3534323975e-01
3.812 -7.5224132396e-02 -9.1407582684e-02
3.812 -8.7835132336e-02 -8.5394708186e-02
3.812 -7.3721634790e-03 -5.4935898771e-02
3.812 -7.2065090390e-03 -9.0645820807e-02
3.812 -1.5672692420e-02 -3.8674720635e-02
3.812 -4.3827983453e-02 -6.5768630645e-02
3.812 -8.5135689716e-02 -1.1345654813e-01
3.812 -8.7545506199e-02 -6.4675847350e-02
3.812 -8.5076186616e-02 -5.9032888917e-02
3.812 -1.2016842306e-01 -4.3861286375e-02
3.812 -1.2449903138e-01 -3.1342875439e-02
3.812 -6.7734051901e-02 -7.5046969871e-02
3.812 -4.7118689059e-02 -9.1922836744e-02
3.812 -7.8032201324e-02 -5.9164311808e-02
3.812 -5.6048052430e-02 -8.1818658375e-02
3.812 -3.8902728499e-02 -9.8062196335e-02
3.812 -2.5288574113e-02 -1.0462197709e-01
3.812 -3.3123551435e-02 -8.8391529434e-02
3.812 +7.2902753389e-02 -7.2617499178e-02
3.812 +1.5408500457e-02 -1.1316058034e-01
3.812 -2.0150794096e-02 -7.2175441515e-02
3.812 -5.8100747928e-02 -5.7287392561e-02
3.812 -1.1829368701e-02 -1.4079606133e-02
3.812 -5.0861848471e-02 -3.5848679363e-02
3.812 -7.5097028545e-02 -4.2945871302e-02
3.812 -6.1298396663e-02 -3.6626275349e-02
3.812 -8.5256262867e-02 -3.9724967232e-02
3.812 -3.9985620555e-02 -6.3722984763e-02
3.812 -5.4169595037e-02 -7.0162604481e-02
3.812 -2.4085035513e-02 -1.1893431571e-02
3.812 -4.5511682220e-02 -1.3476196498e-01
3.812 -6.1350379583e-02 -1.6113657531e-02
3.812 -4.9585893003e-02 -9.1877099019e-02
3.812 -2.8657680891e-03 -2.9261414835e-02
3.812 -3.1899631805e-02 -1.7997219639e-02
3.812 -1.2680526127e-01 -7.9903617383e-02
3.812 -5.5649815642e-02 -3.2254320889e-02
3.812 -2.3755559404e-02 -3.4599732464e-02
3.812 +2.2844784851e-02 -8.7624877870e-02
3.812 +1.7148883513e-02 -1.0188077384e-01
3.812 -3.6077512573e-03 -9.1695508303e-02
3.812 -5.0673448528e-02 -1.0041676575e-01
3.812 -1.1197975399e-02 -8.3299113835e-02
3.812 +9.3560808746e-03 -5.2674033784e-02
3.812 -7.0196109117e-02 -9.1386809936e-03
3.812 -4.0021811838e-03 +5.3444529112e-03
3.812 -3.6222918325e-03 -3.0152219668e-02
3.812 -2.9178603545e-02 -8.0824969020e-02
3.812 -1.2972720796e-02 +2.2680528018e-03
3.812 +1.1496947129e-02 -3.7750793336e-02
3.812 +1.3701482941e-01 -7.1810148711e-02
3.812 +8.5724387711e-02 -3.2586484094e-02
3.812 +9.3373344474e-02 -3.4588347627e-02
3.812 +3.6558814332e-02 -1.2466380215e-02
3.812 +1.2239407821e-01 -4.1941118393e-02
3.812 +1.2365965970e-01 -8.4501599558e-02
3.812 +2.7554594971e-02 -1.3133428615e-01
3.812 +1.0667911626e-01 -1.4250622515e-01
3.812 +1.0913556295e-01 -1.0880990506e-01
3.812 +9.4665850568e-02 -1.2462981792e-01
3.812 +4.6075583281e-02 +1.2680406655e-02
3.812 +1.1579438830e-01 +4.4842139687e-05
3.812 +9.8116639752e-02 +3.0112831973e-02
3.812 +1.0089814894e-01 +2.4551678479e-02
3.812 +9.7178164347e-02 -6.5231856015e-03
3.812 +3.3415933893e-02 +4.1305918587e-02
3.812 +6.2325674815e-02 +4.8527058391e-02
3.812 -7.4222678960e-02 -1.8247063779e-02
3.812 -9.2640086064e-02 +1.9955497564e-02
3.812 -3.3261325621e-02 +5.6014148040e-03
3.812 -4.5085296981e-02 +4.7417285446e-02
3.812 -6.0198677122e-02 +5.0061807028e-02
3.812 -8.9416009894e-02 +3.1562142378e-02
3.812 -6.8678194084e-02 +8.7991736520e-02
3.812 -8.4064787844e-02 +2.9357783150e-02
3.812 -9.5109394655e-02 +9.1330550667e-02
3.812 -6.0780089520e-02 +5.6697948641e-02
3.812 -6.2950279081e-02 +1.0367005210e-01
3.812 -1.9235144099e-02 +6.1035662304e-02
3.812 -6.2692784146e-02 +1.1347480136e-01
3.812 -9.3201214106e-02 +3.1858910837e-02
3.812 -4.2567538531e-02 +6.4142706849e-02
3.812 -9.5497922124e-02 +2.0614141690e-02
3.812 -7.2967773794e-02 +6.9393471909e-02
3.812 -1.0602292585e-02 +1.8591754475e-02
3.812 -1.1109761782e-02 +1.1703264174e-02
3.812 -1.7120623284e-02 -1.2595611070e-02
3.812 +2.5708312822e-02 -3.4300372105e-02
3.812 +5.5837686050e-02 -4.5921576111e-04
3.812 +6.7847493378e-02 -2.1699571456e-02
3.812 +1.5350569556e-03 +5.8465502411e-02
3.812 -8.6994646063e-03 +7.4427848730e-02
3.812 -3.9578044914e-02 +4.0805307185e-02
3.812 -9.1106280969e-02 +1.4995466471e-01
3.812 -4.7572542812e-02 +1.3420006829e-01
3.812 -4.0591196621e-02 +2.0734696252e-01
3.812 -7.2114087506e-02 +2.3860374580e-01
3.812 -3.9519453354e-02 +1.6136063489e-01
3.812 -8.8266630714e-02 +2.3696573233e-01
3.812 -7.8807704745e-02 +1.6016750671e-01
3.812 -1.0773865181e-01 +1.1445825537e-01
3.812 -1.3716081168e-01 +1.7071402338e-01
3.812 -4.1362649145e-02 +9.7196852117e-02
3.812 -2.6893176804e-02 +3.7841124104e-02
3.812 -6.0288962056e-02 -2.1360339542e-03
3.812 -3.1352825434e-02 +2.1369999414e-02
3.812 +6.8411103501e-02 -4.7724592108e-02
3.812 -1.4694223646e-03 -5.7432018353e-02
3.812 +2.9626352136e-02 -6.2824773535e-02
3.812 +1.7892111488e-02 -6.6127220250e-02
3.812 +4.3898469130e-03 -6.5443900891e-02
3.812 +4.6444321061e-02 -6.2423368375e-02
3.812 +1.5118603944e-01 -5.1205404467e-02
3.812 +1.9594473933e-02 -3.0533124183e-02
3.812 +7.0595024500e-02 +3.8868438295e-02
3.812 +5.2387203510e-02 -5.1250046122e-03
3.812 +2.4039003767e-02 -2.8935081974e-02
3.812 +7.7385044850e-02 -2.2156138059e-02
3.812 +5.3422982986e-02 -4.5604087927e-04
3.812 +7.1574611859e-02 +6.6467621289e-02
3.812 +2.6444243903e-02 -1.3461524341e-02
3.812 -1.3243060016e-02 +2.7725255938e-02
3.812 -8.6464485454e-02 +4.1365375301e-02
3.812 -8.9225779242e-02 +3.9460384708e-02
3.812 -1.2489729565e-01 -4.0644430653e-02
3.812 -1.6616629708e-01 -2.1493680337e-02
3.812 -9.2779522254e-02 +8.8505299555e-03
3.812 -1.3592482068e-01 +2.8522320207e-02
3.812 -6.4768570465e-02 +2.6799852450e-02
3.812 -4.9037781071e-02 +3.5478585005e-03
3.812 -1.2041429246e-01 +8.4330744298e-02
3.812 -8.2298538047e-02 +1.6145686123e-02
3.812 -6.0400832662e-02 +2.2718768354e-02
3.812 -8.6504216655e-02 +7.9091190624e-02
3.812 -2.9196924987e-02 +8.7666620244e-02
3.812 -4.8587918916e-02 +1.2099478016e-01
3.812 -9.6231609988e-02 +2.0897382509e-01
3.812 -1.8865266641e-02 +1.5508540628e-01
3.812 -1.3261205706e-01 +2.0494432815e-01
3.812 -5.5425003016e-02 +1.6561303022e-01
3.812 -1.0347880689e-01 +2.1702541542e-01
3.812 -1.4227247529e-01 +1.6665630361e-01
3.812 -1.3250850712e-01 +2.4924767483e-01
3.812 -1.3330593981e-01 +2.3567350865e-01
3.812 -1.0671442894e-01 +1.3977618845e-01
3.812 -9.5897922189e-02 +1.4446790630e-01
3.812 -9.8363025009e-02 +1.1422143931e-01
3.812 -7.8271083295e-02 +1.9649097604e-01
3.812 -1.4881513993e-01 +1.1358669683e-01
3.812 -1.6787468087e-01 +1.0156760475e-01
3.812 -2.2191809933e-01 +1.2917661756e-01
3.812 -1.1234601795e-01 +7.1345049691e-02
3.812 -1.1607793334e-01 +2.7278770854e-02
3.812 -1.6737384283e-01 -7.8021194434e-02
3.812 -1.7988979259e-01 -4.5061259781e-02
3.812 -1.1495217041e-01 -1.0515726530e-01
3.812 -7.1723108142e-02 -3.2398694348e-02
3.812 -7.0815249635e-02 -1.5234570948e-01
3.812 -1.2783045945e-01 -1.0292187519e-01
3.812 -1.0088691604e-01 -1.1430869422e-01
3.812 -1.5676911719e-01 -1.2184007457e-01
3.812 -9.3604754464e-02 -1.1614258782e-01
3.812 -1.3991523047e-01 -1.2531049208e-01
3.812 -5.2061986534e-02 -1.4954209452e-01
3.812 -7.7554896528e-02 -1.9953121920e-01
3.812 -5.3906968570e-02 -9.5721804862e-02
3.812 -5.4033314894e-02 -2.1622308048e-01
3.812 -9.8134148577e-02 -1.7395127925e-01
3.812 -5.1511540161e-02 -1.7488745348e-01
3.812 -5.6496030677e-02 -1.8237018719e-01
3.812 -4.4230354712e-02 -1.4947215898e-01
3.812 -1.5370975707e-03 -2.4490818535e-01
3.812 +3.5363451893e-03 -2.7550189736e-01
3.812 -1.1469098562e-01 -2.8094207807e-01
3.812 -1.1367947554e-01 -3.2875423096e-01
3.812 -8.9448470016e-02 -2.8448233871e-01
3.812 -9.6172299352e-02 -2.6583015621e-01
3.812 -1.9975467312e-01 -2.9632271354e-01
3.812 -1.7405162424e-01 -2.1861197065e-01
3.812 -1.1045868559e-01 -1.8278581669e-01
3.812 -1.9301762028e-01 -2.9588325679e-01
3.812 -1.5575851626e-01 -2.8002203186e-01
3.812 -1.3732205123e-01 -2.6256955764e-01
3.812 -1.6536105399e-01 -2.4382267444e-01
3.812 -1.9183135363e-01 -2.4915823171e-01
3.812 -1.6872226787e-01 -2.4458528019e-01
3.812 -1.6246496507e-01 -2.1799963496e-01
3.812 -1.7719693653e-01 -2.4942298384e-01
3.812 -1.5413780286e-01 -2.3463020114e-01
3.812 -2.3279696865e-01 -2.8403314719e-01
3.812 -1.9352015023e-01 -3.1813404693e-01
3.812 -1.7968115362e-01 -2.8178352445e-01
3.812 -1.9644856902e-01 -2.1202466671e-01
3.812 -2.1208275233e-01 -2.7013922703e-01
3.812 -1.8094473681e-01 -1.9335194853e-01
3.812 -1.6356882776e-01 -1.7273828645e-01
3.812 -9.9251846451e-02 -1.7883555715e-01
3.812 -9.0873032951e-02 -1.6367881933e-01
3.812 -3.4636665329e-02 -1.4144818593e-01
3.812 -9.3932908404e-02 -1.2790086756e-01
3.812 -6.6061676173e-02 -1.5189995668e-01
3.812 -1.2706211370e-01 -1.0522379843e-01
3.812 -1.4872196838e-01 -1.5672462359e-01
3.812 -3.1720404960e-02 -1.1594576728e-01
3.812 -6.4964121721e-03 -1.2672114740e-01
3.812 -3.7926225888e-02 -1.2801770114e-01
3.812 -8.1009349551e-03 -5.2880422080e-02
3.812 -7.0691546362e-02 -1.1671084693e-01
3.812 -1.2003407672e-02 -1.3724859133e-01
3.812 -5.0397997171e-02 -1.4004395652e-01
3.812 -4.2451520540e-02 -1.4988242893e-01
3.812 -8.8744021859e-02 -1.2315801185e-01
3.812 -8.2943145738e-02 -2.6291215730e-01
3.812 -1.0616039792e-01 -2.3462660452e-01
3.812 -1.1035818869e-01 -2.0303906716e-01
3.812 -1.8117875128e-01 -1.9630032482e-01
3.812 -1.9638581693e-01 -1.1762545269e-01
3.812 -1.6753836677e-01 -8.3931457819e-02
3.812 -1.5475481212e-01 -7.6806019663e-02
3.812 -1.9803964641e-01 -1.0063379966e-01
3.812 -9.8608088848e-02 -1.3479920837e-01
3.812 -1.4918719358e-01 -1.4447854561e-01
3.812 -1.4382935251e-01 -1.8664759429e-01
3.812 -1.7886504823e-01 -1.0664869047e-01
3.812 -1.1943559451e-01 -1.6494479096e-01
3.812 -9.9749507725e-02 -5.8943868004e-02
3.812 -1.5010262527e-01 +1.7025959776e-02
3.812 -8.1933372479e-02 +5.1483423249e-02
3.812 -9.3646459320e-02 +3.8832993504e-02
3.812 -1.2352151892e-01 +6.2723461851e-02
3.812 -4.8988004788e-02 +1.0679234396e-01
3.812 -3.2545674051e-02 +3.5126644273e-02
3.812 -3.5695428191e-02 +5.1940997703e-02
3.812 -1.2316962063e-01 -1.2017940105e-02
3.812 -1.3260739344e-01 -1.7710881811e-02
3.812 -1.7897586357e-01 +9.0717159999e-02
3.812 -1.8556126157e-01 +1.2384879989e-01
3.812 -1.0735096275e-01 +7.0696325435e-02
3.812 -3.3753691701e-02 +2.2898907670e-02
3.812 -4.2056174887e-02 +3.3530243889e-02
3.812 -4.2797671779e-02 +3.8395100750e-02
3.812 -1.5631805230e-02 +2.7439361825e-02
3.812 -4.5398896660e-02 +6.1255835709e-02
3.812 +3.4023259100e-02 +1.0033937589e-01
3.812 +3.5076490708e-02 +3.6735859383e-02
3.812 -5.4955696578e-04 +4.2343425397e-02
3.812 +1.3038310271e-02 +1.9414575644e-02
3.812 -7.2603604276e-03 +6.9789012333e-02
3.812 +2.7215682368e-02 +5.7643536387e-02
3.812 +7.1007395372e-02 +4.5429795275e-02
3.812 +2.2881840378e-02 +1.1499039932e-02
3.812 +1.8362726229e-02 +2.1613297816e-02
3.812 -4.2808117005e-02 +5.6166469614e-02
3.812 +4.9383528678e-02 +7.8178222430e-02
3.812 +7.8414150384e-02 +6.4292972725e-02
3.812 +1.0020884486e-01 -1.2269684893e-02
3.812 +7.0704998743e-03 +2.6342885200e-02
3.812 +3.9384412533e-02 +5.6317358377e-02
3.812 +2.3908081041e-02 -1.9431378141e-03
3.812 +1.5351633280e-01 -3.2847819143e-03
3.812 +1.9348718455e-01 -5.2563702029e-03
3.812 +2.4341478131e-01 -1.0433537160e-02
3.812 +2.3223811910e-01 -1.7241473538e-02
3.812 +1.9501239710e-01 -4.3670553702e-02
3.812 +2.9238335839e-01 -4.8819298671e-02
3.812 +2.4690612009e-01 -4.1071064849e-02
3.812 +2.3558820498e-01 -3.5224646298e-02
3.812 +3.2383197182e-01 +5.2703477718e-03
3.812 +4.2521920923e-01 +1.3559194032e-02
3.812 +4.7186059440e-01 -1.8138303908e-02
3.812 +3.6657139476e-01 -6.7015990037e-02
3.812 +3.5352534517e-01 -3.4828438947e-02
3.812 +3.9322539685e-01 -1.7094805191e-02
3.812 +3.7911067651e-01 -4.7961238388e-02
3.812 +3.9194415712e-01 +2.4211814464e-02
3.812 +3.4552412344e-01 -4.1221249347e-02
3.812 +3.8711151177e-01 +2.1624195588e-02
3.812 +3.8771976302e-01 -4.0154016862e-02
3.812 +3.6246732803e-01 -3.5191296391e-02
3.812 +3.6670504518e-01 -2.0248555002e-03
3.812 +3.3413865804e-01 -3.1691504152e-02
3.812 +3.6960526916e-01 -9.9902374055e-02
3.812 +2.8991672484e-01 -1.1853954426e-01
3.812 +3.3334556991e-01 -7.7150682728e-02
3.812 +3.5335107431e-01 -1.6130932134e-02
3.812 +3.4099799277e-01 -3.9434538180e-02
3.812 +2.9668870617e-01 +1.6534138661e-02
3.812 +3.1259363260e-01 -2.1525989332e-03
3.812 +3.4582458946e-01 +5.1141013089e-02
3.812 +3.5643083662e-01 +5.6667507852e-04
3.812 +3.4802409174e-01 -2.2934413028e-02
3.812 +3.2744147387e-01 -3.4443120950e-02
3.812 +3.0214761578e-01 -2.3624602854e-02
3.812 +2.7309299717e-01 -1.5417221227e-02
3.812 +2.1062940648e-01 +5.7638710019e-02
3.812 +2.3521727152e-01 +2.2218082342e-02
3.812 +2.5946207399e-01 +2.9922424028e-02
3.812 +2.7502156424e-01 -1.2507679535e-02
3.812 +2.0261482551e-01 +3.8567240244e-03
3.812 +2.1509515136e-01 -5.6570553927e-02
3.812 +1.3033490741e-01 -3.4087958637e-02
3.812 +2.1066227843e-01 -1.7468656303e-02
3.812 +1.4755526835e-01 -2.6822027771e-02
3.812 +2.6963790549e-01 -6.6896413859e-02
3.812 +1.7539048677e-01 -4.4395892472e-02
3.812 +1.8276094473e-01 -2.8037363877e-02
3.812 +1.9099041083e-01 -7.6177595020e-03
3.812 +2.7063879567e-01 +3.4515671534e-02
3.812 +2.9479348376e-01 +2.8553165426e-02
3.812 +2.7667672245e-01 +7.3274520246e-03
3.812 +3.1382617633e-01 +1.8408088610e-02
3.812 +3.0800033653e-01 -1.3819703543e-02
3.812 +3.3124151592e-01 +3.9047705264e-02
3.812 +2.3765688104e-01 -1.1160967018e-02
3.812 +3.0923938347e-01 +2.4014369550e-02
3.812 +3.6136285118e-01 -5.5525404075e-03
3.812 +3.3919274710e-01 -1.0633897738e-02
3.812 +2.5270072413e-01 -4.1088647691e-02
3.812 +3.2922744434e-01 -3.5010704189e-02
3.812 +3.1523849950e-01 +5.3898509972e-02
3.812 +3.6219324141e-01 +2.8044028398e-02
3.812 +3.3401357408e-01 -1.3977081726e-03
3.812 +3.8577078759e-01 -8.6573507492e-02
3.812 +2.9149478745e-01 -3.2786591161e-02
3.812 +3.3940953928e-01 +1.0031680958e-02
3.812 +3.7940594738e-01 -5.6942974049e-02
3.812 +3.7699378512e-01 -3.9784850935e-02
3.812 +3.7967895598e-01 +8.6583849288e-03
3.812 +4.1953241059e-01 +2.2869146169e-02
3.812 +4.3634711919e-01 +3.0611985710e-02
3.812 +4.3250686601e-01 -2.4792338847e-02
3.812 +4.8954320206e-01 -1.3354290622e-02
3.812 +4.6487976526e-01 -5.7261855472e-03
3.812 +4.2432459169e-01 +5.1891736912e-03
3.812 +3.8921706392e-01 +4.7276947847e-02
3.812 +4.8787055946e-01 +4.2387780694e-02
3.812 +4.6483673565e-01 +1.0417398053e-02
3.812 +4.4648780802e-01 +1.5510989771e-02
3.812 +4.8367709418e-01 -3.1193543638e-02
3.812 +4.8024052044e-01 -1.0607335268e-02
3.812 +5.1655660392e-01 -1.3849764490e-02
3.812 +5.2928449205e-01 -3.8600999764e-02
3.812 +5.5621850248e-01 -1.9491134418e-02
3.812 +4.7795593423e-01 -1.3714275527e-02
3.812 +4.5355459027e-01 +1.0484120721e-02
3.812 +4.6946140396e-01 -1.9262749796e-02
3.812 +4.7759542418e-01 +4.5256139074e-03
3.812 +4.4422132671e-01 -1.8666894242e-02
3.812 +4.3103132326e-01 +1.1610496904e-02
3.812 +3.1342882719e-01 -1.8085573133e-02
3.812 +2.9325082098e-01 -8.3078334325e-02
3.812 +3.5710148832e-01 -8.1511528540e-02
3.812 +3.3295767464e-01 -1.4112349954e-03
3.812 +3.0491515592e-01 +2.1342408803e-02
3.812 +2.9143892625e-01 -7.6864097709e-03
3.812 +3.2317557670e-01 +4.1658946902e-02
3.812 +3.8180190166e-01 +7.8329407006e-03
3.812 +3.3833721144e-01 +4.9602182790e-02
3.812 +2.4872807513e-01 +5.0494144998e-03
3.812 +2.5626100321e-01 -1.1858582470e-03
3.812 +3.0749760497e-01 +5.7071948545e-03
3.812 +2.9250710432e-01 -2.1462005849e-02
3.812 +2.4677423248e-01 -4.3295308562e-02
3.812 +2.8586526551e-01 +1.3332658685e-02
3.812 +2.3132269101e-01 +3.1527800077e-03
3.812 +3.0851785260e-01 +2.1290624730e-02
3.812 +4.0419830098e-01 +2.7342432903e-02
3.812 +3.7873783532e-01 +2.7689179508e-02
3.812 +3.7176859162e-01 +3.8531653713e-02
3.812 +3.6770327203e-01 -2.0489631036e-02
3.812 +3.4004684103e-01 +1.5459690206e-02
3.812 +4.2511702382e-01 +1.9565475106e-02
3.812 +3.6322016843e-01 -2.8627492352e-02
3.812 +4.8270202398e-01 +6.6181008233e-03
3.812 +5.1201793124e-01 +3.9057316321e-02
3.812 +4.5755762976e-01 +3.4895001314e-02
3.812 +4.2096542409e-01 -4.7049743328e-02
3.812 +3.5995281911e-01 +1.1538487029e-03
3.812 +4.3815653507e-01 +1.9915483119e-02
3.812 +4.0995269920e-01 +1.5933489377e-02
3.812 +3.4046588030e-01 +3.5710333441e-03
3.812 +3.4047245105e-01 -3.9807077047e-02
3.812 +3.8018288159e-01 -2.5227592548e-02
3.812 +2.6866467844e-01 -4.1129804796e-02
3.812 +3.0141191615e-01 -8.1565692317e-02
3.812 +2.4375542958e-01 -3.6764186559e-02
3.812 +2.7513511838e-01 -3.6422110086e-02
3.812 +3.0196965236e-01 -1.1573967283e-01
3.812 +3.3741752166e-01 -1.5515479883e-02
3.812 +3.3613637693e-01 +7.6431593948e-03
3.812 +3.8954394294e-01 -2.8756956896e-02
3.812 +3.8067843662e-01 -4.0503676985e-02
3.812 +3.9222038132e-01 +6.5284334344e-03
3.812 +4.5637495172e-01 -1.1291308937e-02
3.812 +4.3303262981e-01 -3.8272195194e-02
3.812 +4.4630699539e-01 -3.6565350787e-02
3.812 +4.2680013919e-01 -2.8982896220e-04
3.812 +4.5204426663e-01 +2.3154278375e-02
3.812 +4.7757035328e-01 -1.3266751575e-02
3.812 +4.8576367824e-01 -1.4148831330e-02
3.812 +4.3635332620e-01 -4.3643165935e-02
3.812 +4.1245157294e-01 +2.2016910172e-02
3.812 +3.7777856574e-01 -4.6769734236e-03
3.812 +3.4129789231e-01 +1.5479531887e-03
3.812 +4.1525645529e-01 -8.5860856207e-03
3.812 +3.8256569352e-01 -2.5524845325e-02
3.812 +3.7436999423e-01 -4.5210312236e-02
3.812 +3.8586462527e-01 -6.8603190621e-03
3.812 +3.0370095356e-01 -1.3300967489e-02
3.812 +3.8663411773e-01 -3.6038654934e-02
3.812 +4.4597044747e-01 -4.6128221898e-02
3.812 +4.2175339085e-01 -2.5594278479e-02
3.812 +4.8852648242e-01 -6.5568479721e-02
3.812 +5.7806851060e-01 -1.6266608424e-02
3.812 +5.1506210188e-01 -4.3085678342e-02
3.812 +4.4842449947e-01 +7.1022717689e-03
3.812 +4.4473725531e-01 +6.6952330030e-03
3.812 +5.2126202223e-01 +3.6962331816e-02
3.812 +3.9523697656e-01 +1.0659404063e-02
3.812 +4.1674232814e-01 +4.1041450928e-02
3.812 +3.9704779814e-01 +1.2392665401e-02
3.812 +4.4232408315e-01 -9.7731886863e-03
3.812 +5.6126519483e-01 +2.8100653959e-02
3.812 +4.9603225242e-01 -1.4357878087e-02
3.812 +4.6258306398e-01 +9.5198461568e-03
3.812 +3.7229657958e-01 +1.6074837659e-02
3.812 +4.1163493290e-01 +5.5727096661e-02
3.812 +4.1442551857e-01 +2.2823180575e-02
3.812 +3.7367777519e-01 -5.3717288187e-02
3.812 +3.6777311627e-01 -7.7247649805e-02
3.812 +3.9615538388e-01 +2.4153193007e-02
3.812 +4.8148856558e-01 +6.1642910520e-02
3.812 +5.3213358795e-01 +8.4893539079e-03
3.812 +4.9656411710e-01 -3.5171410923e-03
3.812 +4.3848398891e-01 -8.7787710881e-03
3.812 +4.2987614207e-01 +2.3031044403e-02
3.812 +5.1036252123e-01 +2.8665408508e-03
3.812 +4.3263006083e-01 -7.1874531618e-03
3.812 +4.6717348307e-01 +1.3247585661e-02
3.812 +3.7812753401e-01 -4.0878787418e-03
3.812 +4.1137597857e-01 -1.0055498414e-02
3.812 +4.6104949151e-01 -2.3732848549e-02
3.812 +4.5437063108e-01 +1.0048282112e-02
3.812 +5.2226390923e-01 -4.9345255147e-02
3.812 +5.0651817696e-01 +1.7908665088e-02
3.812 +4.5417953525e-01 +5.0205380294e-03
3.812 +4.8812880984e-01 -1.9219002124e-02
3.812 +5.6169153577e-01 -4.4554835958e-03
3.812 +5.3959841210e-01 +3.9462843054e-02
3.812 +6.0190139268e-01 +2.3767763995e-02
3.812 +5.2774541755e-01 -1.9416216572e-02
3.812 +5.9991459136e-01 -5.5752730344e-02
3.812 +4.9420347911e-01 +1.6089019176e-02
3.812 +4.7439287807e-01 +2.3818121974e-02
3.812 +5.1064721641e-01 +2.8469309973e-03
3.812 +5.6759865890e-01 -3.0119317545e-02
3.812 +4.7556082482e-01 +2.7146307380e-02
3.812 +4.8962261110e-01 -2.1322638026e-02
3.812 +3.9557967278e-01 +1.3706532809e-04
3.812 +2.8986330244e-01 +1.9262924887e-02
3.812 +3.5456421572e-01 +2.6212552810e-02
3.812 +4.0361230308e-01 -3.2361170040e-02
3.812 +4.3790151105e-01 +7.1481031173e-03
3.812 +4.3623779496e-01 +3.9557996515e-03
3.812 +3.3992474787e-01 +9.3732641176e-03
3.812 +3.5190642249e-01 -2.6738099541e-04
3.812 +3.6357158683e-01 +1.5006221056e-03
3.812 +4.6531344400e-01 -2.5217986265e-02
3.812 +4.5940408518e-01 -1.9451034954e-02
3.812 +4.6003346742e-01 -7.9374367397e-04
3.812 +4.9817441295e-01 +1.7468099669e-02
3.812 +5.6836222893e-01 +4.2261639357e-02
3.812 +6.0265033316e-01 +2.4667666926e-02
3.812 +5.5547969610e-01 +2.0675232777e-02
3.812 +5.4862885864e-01 +5.9095645893e-03
3.812 +5.8353545957e-01 +9.1756128131e-04
3.812 +5.6062560169e-01 +5.3920977739e-03
3.812 +5.0214270821e-01 -3.5898382761e-02
3.812 +5.3244309207e-01 -8.8238266790e-03
3.812 +5.5933145564e-01 +2.6351980500e-02
3.812 +5.4458068594e-01 +4.1566273831e-02
3.812 +5.4239553846e-01 -8.5462203738e-03
3.812 +6.0017425598e-01 -2.9295708241e-02
3.812 +5.6676969547e-01 -1.7562881043e-02
3.812 +6.3560864214e-01 -5.8167855209e-03
3.812 +6.3130896713e-01 -2.1544475376e-02
3.812 +5.8880336127e-01 +5.9765305896e-03
3.812 +5.2205062518e-01 +1.9004301208e-02
3.812 +4.9776723429e-01 -6.6446033279e-03
3.812 +5.0899237659e-01 -1.5469235471e-02
3.812 +4.3646103760e-01 +2.6498974640e-02
3.812 +4.5845406117e-01 +1.4442494232e-02
3.812 +4.7852803417e-01 -5.4422124452e-02
3.812 +4.7510477016e-01 -4.5377439194e-02
3.812 +4.9680819326e-01 -2.6887426708e-02
3.812 +4.1357853455e-01 -1.8511207123e-02
3.812 +4.5605861980e-01 +5.3289062084e-03
3.812 +4.2644674352e-01 +5.7759050635e-03
3.812 +4.5767787709e-01 -1.1481414415e-02
3.812 +3.8279321912e-01 +1.3263665151e-03
3.812 +3.7732375574e-01 -5.3994816863e-03
3.812 +3.9648339790e-01 -6.5727144603e-02
3.812 +3.8720847839e-01 -5.4446027803e-02
3.812 +3.2952247761e-01 -4.5610839457e-02
3.812 +3.5566693854e-01 -2.2062084386e-02
3.812 +4.3047985508e-01 -1.4803546407e-02
3.812 +4.5080909103e-01 -3.0625946960e-02
3.812 +4.3160489259e-01 -4.4608826929e-02
3.812 +4.3231626483e-01 -2.1848435931e-02
3.812 +3.0834540313e-01 -3.0839061277e-02
3.812 +2.8339395705e-01 -4.1878246141e-02
3.812 +3.3492592699e-01 -1.8546050115e-02
3.812 +3.2947112159e-01 -5.6184034472e-02
3.812 +3.9960163102e-01 -2.8813692996e-02
3.812 +3.6796508094e-01 +2.2334246116e-02
3.812 +3.7804527131e-01 -2.5808152338e-02
3.812 +3.3598467334e-01 -9.2204718077e-02
3.812 +2.4076057568e-01 +4.6478527474e-04
3.812 +2.2777768286e-01 +2.9887494272e-02
3.812 +1.8305951025e-01 -3.8665544898e-03
3.812 +2.4890738459e-01 -3.7292949240e-02
3.812 +2.1210915844e-01 -6.0108939786e-02
3.812 +2.6499386392e-01 -3.3008331616e-02
3.812 +2.1713406676e-01 -7.1171065697e-03
3.812 +1.8511903837e-01 +3.6013467306e-02
3.812 +1.7609324322e-01 +8.0101398244e-03
3.812 +1.6075849280e-01 -6.0832298323e-04
3.812 +2.0603872664e-01 +4.8696079546e-02
3.812 +1.7899552342e-01 +8.7009356452e-02
3.812 +2.3108235053e-01 +1.0207171271e-01
3.812 +2.5896048078e-01 +6.2770504495e-02
3.812 +1.7009842301e-01 +1.0972719114e-01
3.812 +1.1484662147e-01 +8.1411808191e-02
3.812 +9.0949509426e-02 +1.2805634341e-01
3.812 +4.6143992880e-02 +8.0844102352e-02
3.812 +6.8535205211e-02 +1.2035739342e-01
3.812 -7.3708772643e-03 +1.6615046132e-01
3.812 +4.4347991022e-02 +8.5408654073e-02
3.812 +4.3124187232e-02 +7.2419750338e-02
3.812 -1.1501575063e-03 +6.9371603695e-02
3.812 +1.4910906324e-02 +6.1673031602e-02
3.812 +8.6053878126e-02 +5.3102324942e-02
3.812 +2.8576140050e-02 +2.8755621406e-04
3.812 +5.0344869975e-02 +2.9979442539e-02
3.812 -1.5401483330e-02 +6.8419512717e-02
3.812 +3.1640722848e-02 +9.3846750016e-02
3.812 -3.5305158191e-02 +8.3419015952e-02
3.812 -3.4980290432e-02 +1.3151731204e-01
3.812 -5.0535017051e-02 +8.0638454692e-02
3.812 -1.6154234007e-02 +1.0756570047e-01
3.812 -2.0798941144e-02 +1.3751935171e-01
3.812 +8.2927860985e-03 +9.5334537855e-02
3.812 +1.0166462228e-02 +1.1905609815e-01
3.812 -6.9966660299e-02 +4.4422981229e-02
3.812 -4.4792954242e-02 +9.6392189274e-02
3.812 -9.7945959084e-02 +1.2462227745e-01
3.812 -3.9403561156e-02 +1.0347126367e-01
3.812 -1.2855445209e-01 +1.1974829781e-01
3.812 -6.9814329836e-02 +9.8065174614e-02
3.812 -1.7385146703e-02 +4.7951545995e-02
3.812 -6.2880702643e-02 +2.4724047774e-02
3.812 -8.0507302181e-02 -8.0490379146e-03
3.812 -6.3063107319e-02 -5.3273918741e-02
3.812 -3.2573552348e-02 +1.8185372304e-02
3.812 -1.1364831114e-01 +5.7820272538e-02
3.812 -7.2173655310e-02 +5.7416386729e-02
3.812 -1.1489568142e-01 +6.1017828152e-02
3.812 -6.9716876093e-02 +1.8628731197e-02
3.812 -1.1562117444e-01 +4.3674293664e-02
3.812 -1.5695080294e-01 +8.8489097816e-03
3.812 -1.0420522254e-01 +1.1759464746e-01
3.812 -8.6113038942e-02 +1.3131417498e-01
3.812 -7.7624174007e-02 +3.4927661401e-02
3.812 -3.3623628095e-02 +8.9401285768e-02
3.812 -4.8168842455e-02 +2.3766186723e-03
3.812 -8.2203500131e-02 +7.0865223870e-02
3.812 -7.7172422352e-02 +8.5890567498e-02
3.812 -1.5850522527e-01 +6.5082565094e-02
3.812 -4.6770209989e-02 +8.2494862490e-02
3.812 -7.8250025038e-02 +1.3734926392e-01
3.812 -1.4248146729e-01 +1.3472022235e-01
3.812 -1.3748143826e-01 +1.1049394821e-01
3.812 -9.7908073445e-02 +5.7166911137e-02
3.812 -8.3141427265e-02 +1.1382464260e-01
3.812 -3.1868030866e-02 +8.4511537329e-02
3.812 -5.0527107211e-02 +1.4182140370e-01
3.812 +7.8697115196e-03 +1.6742189187e-01
3.812 -6.5413477540e-02 +7.5299239424e-02
3.812 -4.5922344864e-02 +1.2925060524e-01
3.812 -7.1925931150e-03 +9.7874760412e-02
3.812 -7.9243989275e-02 +1.7881629123e-01
3.812 -5.3170211729e-02 +1.5577592988e-01
3.812 -5.3535403404e-03 +1.3167401485e-01
3.812 +2.4511855580e-02 +2.1144445562e-01
3.812 -1.9734081618e-02 +1.6342499873e-01
3.812 +1.4862661996e-02 +1.9423194732e-01
3.812 +7.5071020986e-02 +1.5906721358e-01
3.812 +1.1827347533e-02 +1.4890281221e-01
3.812 -7.5380273120e-03 +2.2639489441e-01
3.812 -1.8454866734e-02 +2.0051937794e-01
3.812 -4.2291588194e-02 +2.6527805518e-01
3.812 -4.6757742956e-02 +3.1036895363e-01
3.812 -7.4922615290e-02 +2.8893252062e-01
3.812 -1.1921134933e-01 +2.1903317624e-01
3.812 -1.1372877418e-01 +2.0945740591e-01
3.812 -4.5936831520e-02 +1.6081479112e-01
3.812 -6.0679781417e-02 +2.6771055083e-01
3.812 -1.3185524458e-01 +2.9977701168e-01
3.812 -1.4807550672e-01 +2.5214808911e-01
3.812 -1.7221146716e-01 +2.5868685027e-01
3.812 -2.0042153603e-01 +2.3058289189e-01
3.812 -2.2145276139e-01 +3.4313115664e-01
3.812 -2.4259330468e-01 +4.0691804518e-01
3.812 -2.5099165117e-01 +3.9863254785e-01
3.812 -2.0221666811e-01 +3.4009890524e-01
3.812 -1.9629244301e-01 +3.2175004966e-01
3.812 -1.8847319689e-01 +2.7365604083e-01
3.812 -1.8153343660e-01 +3.4290137386e-01
3.812 -2.2332746938e-01 +2.5641545846e-01
3.812 -2.2985612164e-01 +2.5533821189e-01
3.812 -2.4172809417e-01 +3.4113963659e-01
3.812 -2.0759849634e-01 +3.6429377416e-01
3.812 -2.1566218937e-01 +3.3481981703e-01
3.812 -2.7174648505e-01 +4.1311866102e-01
3.812 -2.3753630999e-01 +3.5225304088e-01
3.812 -2.0318372896e-01 +3.4987624627e-01
3.812 -2.3644491700e-01 +3.5605801392e-01
3.812 -1.6589831038e-01 +2.9633410110e-01
3.812 -1.4550635650e-01 +2.9023650307e-01
3.812 -1.5831108760e-01 +3.2327919259e-01
3.812 -1.7752480180e-01 +3.3987399755e-01
3.812 -1.8993249725e-01 +3.9167816791e-01
3.812 -1.5987862481e-01 +3.9440379425e-01
3.812 -2.5400391080e-01 +3.9032732385e-01
3.812 -2.3672783552e-01 +3.8537625160e-01
3.812 -2.2285000634e-01 +4.2445487997e-01
3.812 -2.8588446033e-01 +4.4355185508e-01
3.812 -2.8541997281e-01 +3.8093821029e-01
3.812 -2.0606817608e-01 +3.9084915450e-01
3.812 -1.7290314509e-01 +3.4043170867e-01
3.812 -2.4193788402e-01 +3.8083102449e-01
3.812 -1.6325635988e-01 +3.2354713883e-01
3.812 -1.5288653566e-01 +3.4576869004e-01
3.812 -1.6611330224e-01 +3.7653776695e-01
3.812 -1.5204491170e-01 +3.4486157597e-01
3.812 -1.6489001018e-01 +3.4465567566e-01
3.812 -2.3187497428e-01 +3.1753126103e-01
3.812 -2.2449044493e-01 +3.2500880229e-01
3.812 -2.2355123734e-01 +3.3064591870e-01
3.812 -2.1783439192e-01 +3.3439488889e-01
3.812 -1.2161905465e-01 +3.5897466346e-01
3.812 -1.8475028417e-01 +3.5312906128e-01
3.812 -1.1803988051e-01 +2.5879998548e-01
3.812 -1.9547825727e-01 +3.2718958305e-01
3.812 -2.0516981696e-01 +3.1533671461e-01
3.812 -1.7721925021e-01 +2.8483856165e-01
3.812 -2.1982279635e-01 +3.2940657713e-01
3.812 -1.9531240492e-01 +3.8021403467e-01
3.812 -1.5978218027e-01 +3.3498976918e-01
3.812 -1.5693552352e-01 +3.6306464341e-01
3.812 -1.3786491968e-01 +2.9917329061e-01
3.812 -2.0143987817e-01 +3.2004257930e-01
3.812 -1.9841134276e-01 +3.2360515396e-01
3.812 -2.0372768615e-01 +2.8924936843e-01
3.812 -2.0329489195e-01 +2.7630501675e-01
3.812 -2.3598340701e-01 +3.6475260183e-01
3.812 -2.5909285857e-01 +3.2293526899e-01
3.812 -2.0543858857e-01 +3.1851093353e-01
3.812 -2.2744222647e-01 +2.8915454431e-01
3.812 -1.6508149948e-01 +2.7772666610e-01
3.812 -1.3068498367e-01 +2.8699600972e-01
3.812 -1.5729452869e-01 +2.8189699136e-01
3.812 -1.5796980961e-01 +2.6189925040e-01
3.812 -2.2976732297e-01 +2.8236053277e-01
3.812 -2.0682569412e-01 +2.9314618275e-01
3.812 -1.1939003554e-01 +2.2855891213e-01
3.812 -9.2411849280e-02 +2.7488717113e-01
3.812 -1.3448780533e-01 +3.0096086633e-01
3.812 -1.5181928076e-01 +3.5149087352e-01
3.812 -1.8338281824e-01 +2.7590909250e-01
3.812 -1.3810574010e-01 +3.1480646462e-01
3.812 -1.5749760786e-01 +3.3154280448e-01
3.812 -1.9100029341e-01 +3.2582622556e-01
3.812 -2.0100401837e-01 +3.6466412624e-01
3.812 -2.4676317929e-01 +3.2263834247e-01
3.812 -2.2424532952e-01 +2.7932682244e-01
3.812 -2.5517764662e-01 +3.1092478529e-01
3.812 -1.9094383909e-01 +2.8168678581e-01
3.812 -2.2253638370e-01 +2.9048577551e-01
3.812 -2.1284419320e-01 +3.4642901419e-01
3.812 -2.1332331841e-01 +3.1591213274e-01
3.812 -1.7409405647e-01 +3.0953466544e-01
3.812 -1.1571958108e-01 +3.2349073560e-01
3.812 -1.5884196911e-01 +3.3777550997e-01
3.812 -1.3209845354e-01 +2.5790454310e-01
3.812 -1.5837343971e-01 +1.7618197106e-01
3.812 -1.3401867256e-01 +2.7865688434e-01
3.812 -8.5848358371e-02 +2.4789518880e-01
3.812 -1.1367113449e-01 +2.1199236801e-01
3.812 -1.4218154079e-01 +2.2154037320e-01
3.812 -6.2458365634e-02 +2.0570832466e-01
3.812 -9.4742902208e-02 +9.8782409565e-02
3.812 -3.9085280410e-02 +8.5997687399e-02
3.812 -6.5100338037e-02 +1.3157604664e-01
3.812 -1.1347542782e-01 +1.5803287110e-01
3.812 -1.2183567619e-01 +2.1615049293e-01
3.812 -1.6553511224e-01 +1.7844341757e-01
3.812 -8.4755588931e-02 +2.8262532699e-01
3.812 -1.2143684916e-01 +3.0720448589e-01
3.812 -1.7533161434e-01 +2.1888258886e-01
3.812 -1.1354920556e-01 +1.7237659761e-01
3.812 -1.4252802893e-01 +2.3783552461e-01
3.812 -1.2229251041e-01 +2.6085593931e-01
3.812 -2.1216061496e-01 +2.9306384673e-01
3.812 -2.2609160290e-01 +3.1353745367e-01
3.812 -1.3968275197e-01 +2.4069430923e-01
3.812 -2.0261496775e-01 +3.5785262621e-01
3.812 -1.3887091363e-01 +2.9624193071e-01
3.812 -1.1698990982e-01 +2.8245078539e-01
3.812 -1.7863987836e-01 +3.3722053156e-01
3.812 -1.6138863481e-01 +3.2938872028e-01
3.812 -1.6117100348e-01 +3.7808469845e-01
3.812 -1.4583927060e-01 +3.7948377243e-01
3.812 -1.2581890282e-01 +3.8296217614e-01
3.812 -1.4242263259e-01 +3.9030564599e-01
3.812 -1.7032837613e-01 +3.6024498975e-01
3.812 -1.3530783960e-01 +3.6910334993e-01
3.812 -1.6382826828e-01 +3.5423901430e-01
3.812 -1.5521988620e-01 +3.9072280940e-01
3.812 -1.1000321630e-01 +3.0081207692e-01
3.812 -8.9528624610e-02 +3.4568860455e-01
3.812 -1.3712162075e-01 +3.5800942959e-01
3.812 -2.0284137199e-01 +4.2509469656e-01
3.812 -1.2943799175e-01 +3.2980559459e-01
3.812 -1.3371983009e-01 +3.2227134134e-01
3.812 -1.1302348535e-01 +2.7636972557e-01
3.812 -1.2217120656e-01 +2.6601148778e-01
3.812 -1.4561756598e-01 +3.1569087157e-01
3.812 -1.0254973655e-01 +3.3012497942e-01
3.812 -9.1119234503e-02 +3.4079339948e-01
3.812 -9.1771249991e-02 +2.7914520601e-01
3.812 -1.5607318140e-01 +3.0558015676e-01
3.812 -1.1771825614e-01 +3.0937402100e-01
3.812 -1.3631144728e-01 +2.8752184423e-01
3.812 -1.8372113014e-01 +2.9572203850e-01
3.812 -1.8875289761e-01 +3.8208269015e-01
3.812 -1.8034789014e-01 +3.0682600258e-01
3.812 -2.0356291844e-01 +2.7757258784e-01
3.812 -1.8134682463e-01 +3.0736422659e-01
3.812 -1.8300080195e-01 +2.6362956447e-01
3.812 -1.4877248687e-01 +2.6306724212e-01
3.812 -2.2020706737e-01 +3.7093086203e-01
3.812 -2.5639419413e-01 +2.7808256359e-01
3.812 -2.1469159133e-01 +3.0852981433e-01
3.812 -2.6094200842e-01 +3.8535701562e-01
3.812 -2.6117050825e-01 +3.9113578662e-01
3.812 -2.0425452590e-01 +3.7912069236e-01
3.812 -2.6128346884e-01 +3.5836906236e-01
3.812 -2.0924692010e-01 +3.6919624512e-01
3.812 -2.0046029138e-01 +3.6927362346e-01
3.812 -2.6757388402e-01 +3.9139771498e-01
3.812 -3.0217847300e-01 +4.0090204323e-01
3.812 -2.2282488431e-01 +4.0450322374e-01
3.812 -2.5878909485e-01 +3.9849315660e-01
3.812 -2.3411823101e-01 +4.1849537799e-01
3.812 -2.1898491917e-01 +4.6937336063e-01
3.812 -2.2833165716e-01 +4.5544795797e-01
3.812 -1.9837631891e-01 +4.1442654112e-01
3.812 -2.5603081374e-01 +3.8735177555e-01
3.812 -2.0138927697e-01 +3.6369605471e-01
3.812 -2.1211989567e-01 +3.4246440868e-01
3.812 -2.2564790880e-01 +3.5342144639e-01
3.812 -1.0106744724e-01 +2.1232022960e-01
3.812 -1.1828710290e-01 +3.0193098185e-01
3.812 -1.5649233577e-01 +3.2994376935e-01
3.812 -2.1145637196e-01 +3.4919469766e-01
3.812 -2.2179133443e-01 +3.4542141609e-01
3.812 -2.0898291506e-01 +4.2137482839e-01
3.812 -1.6044273569e-01 +3.1104278763e-01
3.812 -1.5487105379e-01 +3.6069418092e-01
3.812 -1.6637522699e-01 +3.8229638711e-01
3.812 -1.9731126822e-01 +3.3623568407e-01
3.812 -2.2287727785e-01 +3.8840182460e-01
3.812 -2.3633687126e-01 +3.6371976040e-01
3.812 -2.7111850042e-01 +3.3256327102e-01
3.812 -2.8040430128e-01 +3.7955422791e-01
3.812 -2.3908981468e-01 +4.1153167116e-01
3.812 -2.5840162850e-01 +3.4536656925e-01
3.812 -1.6775163854e-01 +3.6230421146e-01
3.812 -2.4305142012e-01 +3.7203319226e-01
3.812 -2.0003722752e-01 +3.9670643910e-01
3.812 -1.7587005998e-01 +3.3416144519e-01
3.812 -1.7363021823e-01 +2.6490410605e-01
3.812 -2.2539427055e-01 +3.3284483244e-01
3.812 -2.4222910341e-01 +3.8300493751e-01
3.812 -2.0801710270e-01 +3.6535400307e-01
3.812 -2.4324423292e-01 +3.5841542728e-01
3.812 -2.3514340335e-01 +4.2252112789e-01
3.812 -2.3988297331e-01 +3.7920631420e-01
3.812 -2.4687140707e-01 +4.3775162783e-01
3.812 -2.1901108756e-01 +3.7699187544e-01
3.812 -2.2259364480e-01 +3.8850885829e-01
3.812 -2.3773829595e-01 +3.3816113871e-01
3.812 -2.3585410363e-01 +3.8316278567e-01
3.812 -1.8865091498e-01 +3.7205308056e-01
3.812 -1.7268332047e-01 +3.7257545780e-01
3.812 -1.7358748619e-01 +3.5720720442e-01
3.812 -2.1145031328e-01 +4.4883039126e-01
3.812 -2.8003154143e-01 +4.5225519461e-01
3.812 -2.5327215675e-01 +3.5727843356e-01
3.812 -2.3593373837e-01 +4.2479265823e-01
3.812 -2.6776906837e-01 +3.8496178689e-01
3.812 -1.8089876913e-01 +3.3788349919e-01
3.812 -1.8649748275e-01 +2.9119068498e-01
3.812 -1.0805534631e-01 +3.0991240608e-01
3.812 -1.4042077070e-01 +3.0597969752e-01
3.812 -1.5120058483e-01 +2.9573932772e-01
3.812 -1.3940925380e-01 +3.0146495872e-01
3.812 -7.7313756180e-02 +2.5118503154e-01
3.812 -6.8933995688e-02 +1.5353283470e-01
3.812 +4.1136097416e-03 +1.6090257306e-01
3.812 +6.7108451559e-02 +1.7314343206e-01
3.812 +2.8380280180e-02 +1.6078005711e-01
3.812 +3.3610264433e-02 +1.9438911610e-01
3.812 -2.7631564699e-03 +2.0678623981e-01
3.812 +6.9423982489e-02 +1.6865916880e-01
3.812 +1.4222486258e-01 +1.5269382612e-01
3.812 +1.2585967590e-01 +7.6871214434e-02
3.812 +1.0739845219e-01 +9.4668389753e-02
3.812 +1.5514373269e-01 +1.3480268494e-01
3.812 +2.3555988669e-01 +5.8102890547e-02
3.812 +2.5059064091e-01 +2.0826843875e-02
3.812 +2.6387432455e-01 +5.5004956098e-03
3.812 +2.6678890219e-01 +5.4324948152e-02
3.812 +2.8957850432e-01 +7.4787490963e-02
3.812 +3.0695029100e-01 +6.4088440520e-02
3.812 +3.0305518143e-01 +1.9457458614e-02
3.812 +3.6760181214e-01 +1.7403605320e-02
3.812 +2.9262042866e-01 +4.2995522724e-02
3.812 +3.2061436864e-01 +7.9156485026e-02
3.812 +4.6393507408e-01 +2.9173066779e-02
3.812 +3.9706264767e-01 +5.4562113473e-03
3.812 +3.4110722545e-01 -2.8155646087e-02
3.812 +3.2118046984e-01 +1.9136201735e-02
3.812 +3.0196305653e-01 +7.6800211359e-02
3.812 +2.8331701132e-01 +7.6032427044e-02
3.812 +2.3229377612e-01 +5.6032865046e-02
3.812 +1.8335288818e-01 +7.9184833890e-02
3.812 +1.3844135062e-01 +4.1517722226e-02
3.812 +1.7124260101e-01 +4.0229335675e-02
3.812 +1.6983276733e-01 +4.6287908069e-02
3.812 +1.4503771099e-01 +1.5418741468e-02
3.812 +1.2394125497e-01 -1.3943121182e-02
3.812 +1.5676866988e-01 +6.6467800001e-02
3.812 +2.4122459950e-01 +8.5743678601e-03
3.812 +1.4148291730e-01 -2.5652562576e-02
3.812 +1.6856151316e-01 +4.0108457852e-02
3.812 +1.5688617013e-01 +5.3775907769e-02
3.812 +1.0706564968e-01 +5.8846996410e-02
3.812 +1.1545744665e-03 +6.6903152851e-02
3.812 +6.1962203044e-02 +9.1580105902e-02
3.812 +6.2147268146e-02 +8.8004749444e-02
3.812 +2.7102317064e-02 +1.3473078898e-01
3.812 +3.0636590436e-03 +1.2163422726e-01
3.812 -4.1983327767e-02 +2.2812006070e-01
3.812 -4.9009508965e-02 +2.2651545056e-01
3.812 -1.7283127819e-02 +1.7031676450e-01
3.812 -4.1503002801e-02 +1.6502064279e-01
3.812 -4.3108711756e-02 +1.1818143548e-01
3.812 -1.1290815099e-01 +1.4417981076e-01
3.812 -1.7894330946e-01 +1.9506906803e-01
3.812 -1.6997969409e-01 +2.9959084856e-01
3.812 -1.6072779660e-01 +3.2009673748e-01
3.812 -9.8872380267e-02 +2.9815250559e-01
3.812 -1.2539295705e-01 +3.0498816888e-01
3.812 -1.5667268351e-01 +2.8208060931e-01
3.812 -1.6696687213e-01 +3.3112836074e-01
3.812 -1.9348467949e-01 +3.5837252485e-01
3.812 -1.8005135279e-01 +3.4752779485e-01
3.812 -1.0882012323e-01 +2.8263321022e-01
3.812 -1.9682977136e-01 +2.5369538349e-01
3.812 -1.8592232835e-01 +2.2455861751e-01
3.812 -1.5535619400e-01 +2.4355048245e-01
3.812 -1.7142564781e-01 +2.9680307158e-01
3.812 -1.7099319270e-01 +3.0412966500e-01
3.812 -1.8695882675e-01 +2.8178100057e-01
3.812 -1.8759834787e-01 +2.4948980212e-01
3.812 -1.8736360424e-01 +2.6862149605e-01
3.812 -1.1894226250e-01 +2.4775749708e-01
3.812 -1.2091894347e-01 +2.1937274164e-01
3.812 -1.5117599066e-01 +2.6797704296e-01
3.812 -1.6851100481e-01 +2.9197222363e-01
3.812 -2.1327449401e-01 +3.1801731352e-01
3.812 -2.2084908644e-01 +3.0646125617e-01
3.812 -1.8954455398e-01 +2.3112301129e-01
3.812 -1.8538657898e-01 +1.5651059388e-01
3.812 -2.0326294345e-01 +1.7842946930e-01
3.812 -1.7626866877e-01 +2.1406057889e-01
3.812 -2.2038852230e-01 +2.7045598010e-01
3.812 -1.8833743943e-01 +3.2407814107e-01
3.812 -1.6763895812e-01 +3.4187257538e-01
3.812 -1.9637639480e-01 +3.7584537329e-01
3.812 -2.3140840791e-01 +3.7393103557e-01
3.812 -2.1725980125e-01 +3.4462481542e-01
3.812 -7.8075635013e-02 +3.6482169632e-01
3.812 -1.6565544910e-01 +3.5614755457e-01
3.812 -1.5027319337e-01 +3.5455714973e-01
3.812 -1.3692990982e-01 +3.4306016770e-01
3.812 -1.5722860867e-01 +3.4915802765e-01
3.812 -1.5668400460e-01 +3.5182674673e-01
3.812 -1.8647449546e-01 +3.7593537553e-01
3.812 -2.1453738503e-01 +3.0695440039e-01
3.812 -1.9319275899e-01 +2.6072191084e-01
3.812 -2.1441688598e-01 +2.9131714480e-01
3.812 -1.8956361127e-01 +3.1602429043e-01
3.812 -2.0003452074e-01 +2.9300107575e-01
3.812 -1.8809997226e-01 +3.3464061896e-01
3.812 -2.2670995252e-01 +3.5748031734e-01
3.812 -2.2867375868e-01 +3.4565290365e-01
3.812 -2.3959089680e-01 +4.5333614682e-01
3.812 -2.8495454559e-01 +4.2079821724e-01
3.812 -2.6739977432e-01 +4.3011330368e-01
3.812 -2.4695936730e-01 +4.1665166408e-01
3.812 -2.8364120000e-01 +3.6839906616e-01
3.812 -2.5001249024e-01 +3.3213996207e-01
3.812 -1.9339162458e-01 +3.0532474204e-01
3.812 -2.2493529760e-01 +3.3942486547e-01
3.812 -1.7163921308e-01 +3.1216740734e-01
3.812 -2.0396965011e-01 +2.9690676708e-01
3.812 -2.4047479009e-01 +2.8526859956e-01
3.812 -2.4669305220e-01 +2.7938319720e-01
3.812 -2.0053176780e-01 +3.1327435674e-01
3.812 -1.9451481578e-01 +2.2107966363e-01
3.812 -1.2898427427e-01 +2.1890415887e-01
3.812 -8.9097273742e-02 +1.9968812695e-01
3.812 -1.1880473482e-01 +1.9967725896e-01
3.812 -1.1872907846e-01 +2.4667047974e-01
3.812 -1.1668422528e-01 +2.5875627556e-01
3.812 -2.0196581479e-01 +3.1208558210e-01
3.812 -1.6694129196e-01 +3.1038288367e-01
3.812 -2.0106923632e-01 +3.8721402024e-01
3.812 -1.9372885782e-01 +3.6424883480e-01
3.812 -1.6205285522e-01 +3.4846083676e-01
3.812 -2.5570404356e-01 +4.0328364305e-01
3.812 -2.1401408385e-01 +3.9568991451e-01
3.812 -2.5944865983e-01 +4.3909398752e-01
3.812 -2.4347812741e-01 +4.3655930342e-01
3.812 -3.3350358919e-01 +4.6896932332e-01
3.812 -2.9505370120e-01 +4.6379379976e-01
3.812 -2.6286579060e-01 +5.1933612929e-01
3.812 -3.1540395401e-01 +5.3638990933e-01
3.812 -3.4658163387e-01 +4.9712984021e-01
3.812 -2.9612260887e-01 +5.1664005036e-01
3.812 -2.7870683592e-01 +4.2875667903e-01
3.812 -2.7007435226e-01 +4.5621070682e-01
3.812 -2.7506620035e-01 +3.9511903480e-01
3.812 -2.4531001430e-01 +3.8968860851e-01
3.812 -2.8044834154e-01 +3.9832506530e-01
3.812 -2.8330565529e-01 +4.0839666223e-01
3.812 -2.7752705945e-01 +3.7299955135e-01
3.812 -1.8550488113e-01 +3.6333830476e-01
3.812 -1.9035754420e-01 +3.8253966631e-01
3.812 -2.3764568509e-01 +3.4705974532e-01
3.812 -3.1278800029e-01 +4.9493984306e-01
3.812 -2.2703312608e-01 +5.1110158738e-01
3.812 -2.6816049879e-01 +5.1409690900e-01
3.812 -2.9583993863e-01 +4.6863593581e-01
3.812 -2.6272134216e-01 +3.6780091670e-01
3.812 -2.3713524567e-01 +4.0127003106e-01
3.812 -1.7272138535e-01 +3.5472531770e-01
3.812 -2.1226307013e-01 +3.7090428813e-01
3.812 -2.0893107052e-01 +3.7458446410e-01
3.812 -1.8759158803e-01 +3.2757385492e-01
3.812 -3.0931995031e-01 +4.8026184394e-01
3.812 -2.8374991095e-01 +3.7336089243e-01
3.812 -2.8636501894e-01 +4.2049348310e-01
3.812 -2.9276575022e-01 +4.6371807149e-01
3.812 -2.5464966622e-01 +4.1752895286e-01
3.812 -2.6954195962e-01 +4.2661576066e-01
3.812 -3.5332771291e-01 +4.5425809804e-01
3.812 -3.6645481279e-01 +5.6508798294e-01
3.812 -2.6681587586e-01 +4.8949693046e-01
3.812 -2.4175216870e-01 +4.7773288016e-01
3.812 -3.1258495360e-01 +5.1393337739e-01
3.812 -3.4787300345e-01 +5.3746466405e-01
3.812 -3.0517138854e-01 +4.5500967468e-01
3.812 -2.5479628897e-01 +4.3982698896e-01
3.812 -3.0103162203e-01 +5.2241952879e-01
3.812 -2.6193367524e-01 +4.7772328018e-01
3.812 -2.6985997357e-01 +5.0452122015e-01
3.812 -3.0688446808e-01 +4.9481167646e-01
3.812 -2.5144287598e-01 +4.2373553410e-01
3.812 -2.3344642924e-01 +4.8227696677e-01
3.812 -2.6410795296e-01 +3.9399354508e-01
3.812 -1.9797811369e-01 +3.4645334499e-01
3.812 -2.4183605794e-01 +3.3120344686e-01
3.812 -2.3194846154e-01 +3.8702849296e-01
3.812 -1.9301374761e-01 +3.5015855536e-01
3.812 -1.8136786893e-01 +2.9759174911e-01
3.812 -1.7515056707e-01 +2.9832407588e-01
3.812 -2.1167697243e-01 +2.9997248447e-01
3.812 -1.6023036103e-01 +2.8064502169e-01
3.812 -1.0319371051e-01 +2.9939532571e-01
3.812 -1.0275077880e-01 +2.9117548014e-01
3.812 -9.3385471642e-02 +2.8504601926e-01
3.812 -1.1974251657e-01 +2.9199747011e-01
3.812 -1.0186204385e-01 +3.3714819223e-01
3.812 -1.3327933358e-01 +2.9553336113e-01
3.812 -9.5731332505e-02 +2.3848168855e-01
3.812 -1.0596315829e-01 +3.3017358772e-01
3.812 -1.4611915463e-01 +3.5425275051e-01
3.812 -1.0432791884e-01 +3.4603549453e-01
3.812 -5.9079866327e-02 +2.8842911754e-01
3.812 -1.1699513408e-01 +2.5466292012e-01
3.812 -8.5155648152e-02 +1.6791928232e-01
3.812 -1.0446794369e-01 +1.3997309177e-01
3.812 -1.0613870303e-01 +8.6107873775e-02
3.812 -9.0752945818e-02 +1.2751131018e-01
3.812 -6.4643410096e-02 +1.0550128209e-01
3.812 -1.2989038457e-01 +1.1549073130e-01
3.812 -1.2177269540e-01 +4.5206332451e-02
3.812 -1.7385009540e-01 +9.8444048941e-02
3.812 -1.2532244063e-01 +1.5585941556e-01
3.812 -1.8994524440e-01 +2.3123386898e-01
3.812 -1.7377225773e-01 +2.2904466575e-01
3.812 -1.3227207619e-01 +2.1586979929e-01
3.812 -1.4114913162e-01 +2.4226139589e-01
3.812 -9.2735808747e-02 +1.8966100946e-01
3.812 -5.0907971109e-02 +2.1057106075e-01
3.812 -4.2937191993e-02 +2.3909756593e-01
3.812 -1.7342073166e-02 +2.0392565870e-01
3.812 -5.7068866281e-02 +1.0376631387e-01
3.812 -4.1583454664e-02 +1.6134678432e-01
3.812 +1.9079480707e-02 +1.3049591326e-01
3.812 -6.2598876069e-02 +1.2769019386e-01
3.812 +2.9971138169e-02 +1.0272780068e-01
3.812 -3.9706784351e-02 +1.6115265186e-01
3.812 -8.1949294581e-02 +1.0657401619e-01
3.812 -3.3134417722e-02 +9.1564675767e-02
3.812 -5.4740033671e-02 +1.1543562960e-02
3.812 -5.1007529588e-02 +3.8669079476e-02
3.812 -2.9279601338e-02 +8.4416805292e-02
3.812 -7.4520829237e-02 -1.7355043356e-02
3.812 -5.2230347485e-02 +4.2590625889e-02
3.812 -3.0282523478e-03 +5.9845255792e-02
3.812 -2.6454531199e-02 +5.1602353883e-02
3.812 +1.2796400656e-02 +3.8018147048e-02
3.812 +3.1381836579e-02 +7.8580354720e-02
3.812 -3.6700188858e-02 +7.9244511143e-02
3.812 +5.7316298060e-02 +5.8203271578e-02
3.812 -3.3164550205e-03 +1.2798859105e-02
3.812 -1.6677087348e-02 +9.4876142731e-02
3.812 -1.1572920982e-02 +6.6250654559e-02
3.812 -3.9114925749e-02 +2.8899793861e-02
3.812 -2.5169471954e-02 +3.8119373985e-03
3.812 +3.4152061077e-02 +5.1365493256e-02
3.812 -7.8114108583e-03 +6.4118749548e-02
3.812 -2.3167566960e-02 +1.2398726784e-02
3.812 +2.0617589247e-02 -1.7998074661e-02
3.812 -2.0407089693e-02 +1.8708392188e-02
3.812 +5.6705673839e-02 +1.8190584277e-02
3.812 +1.6524997522e-02 +7.8914081209e-02
3.812 +1.0220679428e-01 +5.0371610689e-02
3.812 +1.1833973773e-01 +8.2423724664e-02
3.812 +9.4448451837e-02 +8.8373823240e-02
3.812 +8.8702393284e-02 +3.1075057708e-02
3.812 +1.2280126145e-01 -1.2382922241e-02
3.812 +1.5360752656e-01 -1.0160184322e-02
3.812 +8.5166419742e-02 -1.8678422057e-03
3.812 +1.1003245840e-01 -2.1082256877e-02
3.812 +4.5605851775e-02 -7.0992969101e-02
3.812 +1.9296591683e-02 -6.6927012120e-02
3.812 +4.6133808098e-02 -2.0172457756e-02
3.812 +8.0598110022e-02 +5.4404469593e-02
3.812 +4.4917890103e-02 -3.8466076713e-02
3.812 +5.4880649348e-02 -6.3571358983e-02
3.812 +9.9454626798e-02 -1.0384591994e-01
3.812 -2.3807844540e-02 -8.6505496386e-02
3.812 +1.6208869559e-02 -8.1455386498e-03
3.812 -7.7214688427e-02 -1.3649197431e-01
3.812 -9.9114537355e-02 -1.6714820929e-01
3.812 -2.6198903434e-02 -1.6731704563e-01
3.812 -2.0163683923e-02 -1.5986021683e-01
3.812 -7.6266901472e-02 -1.6641311246e-01
3.812 -4.4881961253e-03 -7.3194221495e-02
3.812 +6.7411825511e-02 -6.5322209072e-02
3.812 -2.5881007389e-02 -6.3275771045e-03
3.812 -3.2763321308e-02 -7.1134510224e-02
3.812 +8.0075049809e-03 -1.4326916618e-01
3.812 +6.1996257309e-03 -1.6668784334e-01
3.812 -9.5501485316e-02 -4.0122434259e-02
3.812 -2.1119776435e-02 -4.2514046557e-02
3.812 -7.2848753944e-03 -8.5455537253e-02
3.812 -2.2925703802e-02 -6.3973832331e-02
3.812 -5.1524968702e-02 -9.0371334618e-02
3.812 -8.2283113366e-03 -9.6735028020e-02
3.812 -4.0013162179e-02 -1.4035617098e-01
3.812 -3.4054681241e-03 -1.0731141412e-01
3.812 -2.4837797780e-02 +8.6831182686e-02
3.812 -1.1507588159e-02 -4.4709238604e-02
3.812 +7.8863417311e-03 -2.7059619342e-03
3.812 -1.7806582097e-02 +7.1863300491e-05
3.812 -7.7986985652e-03 +6.7523399213e-02
3.812 +4.2510248998e-02 -9.2817655886e-03
3.812 -1.1206833842e-02 +5.9609553588e-02
3.812 +1.4495476392e-02 -5.3155920696e-03
3.812 +9.4024448745e-03 -5.4694035122e-02
3.812 -4.0260746006e-02 +3.4637752834e-02
3.812 -8.1246459440e-02 -7.8281712172e-02
3.812 -8.1406290093e-02 -7.1561859785e-02
3.812 -6.9962118096e-02 -6.0837473583e-02
3.812 -7.4627611129e-03 -4.1260394836e-02
3.812 -7.6444112894e-02 -4.0783139301e-02
3.812 -5.2667695411e-02 -5.1055208576e-02
3.812 -7.5568846635e-02 -2.9427485600e-02
3.812 -1.0942761895e-01 -5.9176422124e-02
3.812 -1.3025860877e-01 +4.5952894600e-02
3.812 -1.7768841203e-01 -2.0495717942e-02
3.812 -1.4381047291e-01 -2.6270380374e-02
3.812 -1.4756674786e-01 -6.6775572208e-02
3.812 -1.2185952321e-01 -4.2852051733e-02
3.812 -1.2534180935e-01 +3.3790371538e-02
3.812 -7.8548419180e-02 -5.1255672251e-02
3.812 -9.1444224090e-02 +3.6430134672e-02
3.812 -7.6608689792e-02 +2.5753942487e-02
3.812 -1.5270074207e-02 -6.6899869597e-02
3.812 +1.7130989228e-02 -1.6985066525e-02
3.812 -4.7932774123e-04 -3.1736137495e-02
3.812 +1.4159822849e-03 -1.8557963706e-02
3.812 +2.4174933553e-02 -8.8309111911e-02
3.812 +3.7932467176e-03 -6.7972672556e-02
3.812 -4.3660550271e-02 -9.6448180745e-02
3.812 -6.8232551318e-02 -1.2685264991e-01
3.812 -5.0444010208e-02 -1.2421245674e-02
3.812 -5.6016090381e-02 -2.1924059502e-04
3.812 -9.9858249127e-02 +6.6710895019e-02
3.812 -5.3822664910e-02 +2.5219204538e-02
3.812 -2.1250297395e-02 -2.8867991484e-02
3.812 -1.1164904599e-01 -9.3357366047e-02
3.812 -3.4509643410e-02 -4.7711080163e-02
3.812 -7.9175136798e-02 -4.1438988717e-03
3.812 -6.2044427684e-02 +5.3574869521e-02
3.812 -1.2614338258e-01 +8.1025102731e-02
3.812 -8.5658042380e-02 +9.3136870089e-02
3.812 -1.3659884022e-01 +6.2246784552e-02
3.812 -3.5627297405e-02 -1.0673810675e-04
3.812 +1.6281880129e-02 +2.6187064032e-04
3.812 +5.6351183241e-02 +4.9160776273e-02
3.812 +6.1441387982e-02 +5.2909585327e-02
3.812 -6.4384369780e-03 +3.8639858830e-02
3.812 +7.4561248616e-03 +2.2142702015e-02
3.812 +3.3715963715e-02 +2.5508401778e-02
3.812 -7.5175794850e-02 +5.4710467874e-02
3.812 -7.3202841994e-02 +6.0728107393e-02
3.812 -4.6625348818e-02 +2.5084499777e-02
3.812 +1.1412599315e-03 +6.4772602805e-02
3.812 -1.1626965926e-02 +7.1789457040e-02
3.812 +1.4275791136e-02 +1.2674555280e-02
3.812 -8.4989505433e-02 -2.5461202622e-02
3.812 -4.5958254371e-02 +5.6203350548e-02
3.812 -3.5714584658e-02 +9.8178392855e-02
3.812 -4.5655894809e-02 +3.3816486240e-02
3.812 -1.1643709305e-01 +5.2419189398e-02
3.812 -1.2269209876e-01 +1.1024119984e-01
3.812 -5.7241162446e-02 +6.1423864023e-02
3.812 -3.8274342699e-02 -3.5309243586e-02
3.812 -3.7585212786e-02 +6.7918935938e-02
3.812 +5.0085026418e-02 +5.3878273095e-02
3.812 -5.7869396805e-03 +1.0791257790e-01
3.812 -2.9270284897e-02 +5.7727943940e-02
3.812 +4.1586332199e-02 +1.4030709982e-01
3.812 +7.0597007471e-02 +9.2623730525e-02
3.812 +1.0937028592e-01 +7.0118064297e-02
3.812 +1.3260752384e-01 -1.9141063077e-02
3.812 +8.3704578952e-02 +3.6711152689e-02
3.812 +6.4499468362e-02 +8.8849018525e-03
3.812 +8.4173481389e-02 +1.1249510043e-02
3.812 +1.1524097173e-01 -2.8152554526e-02
3.812 +9.8421348005e-02 -2.9643138140e-02
3.812 +2.2117860244e-01 -4.1135340683e-02
3.812 +2.0462429230e-01 -3.8123407257e-02
3.812 +1.9689413888e-01 +3.3769517807e-02
3.812 +2.1402875252e-01 +4.9460402130e-02
3.812 +2.3431019629e-01 +7.0034010025e-02
3.812 +1.4195154001e-01 +6.9604387812e-02
3.812 +1.3910020447e-01 +4.1958046933e-02
3.812 +1.3882236761e-01 +3.4147361423e-02
3.812 +1.7613584186e-01 +2.7595132746e-02
3.812 +7.0136889240e-02 +5.9924708829e-02
3.812 +1.1513897552e-01 +3.7320303966e-02
3.812 +9.8716365603e-02 -5.0943628835e-03
3.812 +8.2088278855e-02 +3.8222717119e-02
3.812 +4.7495584540e-02 +7.7481968911e-02
3.812 +1.2187156442e-01 +4.1139146691e-02
3.812 +1.3372275017e-01 +7.4447133661e-03
3.812 +1.3787378362e-01 -3.6042644175e-02
3.812 +1.1914924330e-01 -5.2655668319e-02
3.812 +1.0224982508e-01 -6.1506489450e-02
3.812 +1.4913835372e-01 -2.5468579188e-02
3.812 +1.2758530367e-01 -3.5503490431e-02
3.812 +1.0660095506e-01 -2.8660094104e-03
3.812 +1.5680919908e-01 -6.1898168557e-02
3.812 +1.5599213608e-01 -4.7969724883e-02
3.812 +1.1921137749e-01 -8.8605126558e-02
3.812 +2.2402558245e-01 -8.2071283732e-02
3.812 +1.1975168544e-01 -2.0234849531e-02
3.812 +1.7094825177e-01 +8.1590904419e-03
3.812 +2.0497232839e-01 +5.4639698683e-03
3.812 +1.2892460813e-01 +2.9477337855e-02
3.812 +1.7185552525e-01 +2.3062151530e-02
3.812 +2.2530558176e-01 +5.9510486199e-02
3.812 +1.7673685702e-01 +6.5971641248e-02
3.812 +2.1295187953e-01 +1.2530428131e-02
3.812 +2.3615415531e-01 +2.5169345508e-02
3.812 +2.1256606827e-01 +1.5280959235e-02
3.812 +2.7306590846e-01 +7.3720786131e-03
3.812 +2.3275156947e-01 +3.2723788133e-02
3.812 +2.2277247586e-01 -3.0537362541e-02
3.812 +2.0705048778e-01 -3.1711094294e-02
3.812 +2.8379879303e-01 -4.2319586039e-02
3.812 +3.4326430177e-01 -5.2213913094e-02
3.812 +2.9463074289e-01 -9.7494513061e-03
3.812 +2.8258611823e-01 +9.9619529142e-03
3.812 +1.7176477476e-01 +5.7026638478e-03
3.812 +2.4128943175e-01 -3.1071769536e-04
3.812 +2.5805313244e-01 +2.2299281093e-02
3.812 +2.4078757109e-01 -1.1375782206e-03
3.812 +2.0787864092e-01 +2.1418345340e-02
3.812 +1.9207951370e-01 +5.4073672690e-02
3.812 +1.8964557612e-01 +4.4519534377e-02
3.812 +2.6013157591e-01 +4.5322566280e-02
3.812 +1.8189670227e-01 +8.0188918073e-02
3.812 +2.0956798900e-01 +1.1060167087e-01
3.812 +2.7813016896e-01 +3.9961677235e-02
3.812 +2.1060083184e-01 -1.9332975591e-02
3.812 +2.3363285392e-01 +1.3255735897e-02
3.812 +2.2665243415e-01 -4.8644113081e-03
3.812 +2.9142174998e-01 +3.9698514564e-02
3.812 +3.2297370998e-01 -2.3850801357e-02
3.812 +2.8520113665e-01 -2.9391508019e-02
3.812 +2.9197995450e-01 -2.5817994554e-02
3.812 +3.0996263192e-01 -3.9775717063e-02
3.812 +2.6779412002e-01 +7.7842426490e-03
3.812 +3.1496146210e-01 +2.3526951451e-02
3.812 +3.0405635884e-01 +6.5212555386e-02
3.812 +3.7585418405e-01 +4.5922453546e-02
3.812 +3.7184544466e-01 +2.4091012072e-02
3.812 +3.6542190674e-01 +5.0872712647e-02
3.812 +3.5312110371e-01 +9.0756182447e-02
3.812 +3.9596311817e-01 +5.4025198828e-02
3.812 +4.4367715251e-01 +2.8190270182e-02
3.812 +5.6131767334e-01 +5.1039545514e-02
3.812 +5.3847729247e-01 -6.0100857286e-04
3.812 +4.8688422533e-01 +6.6643825267e-03
3.812 +4.9032496326e-01 +2.7029104506e-02
3.812 +3.9827467085e-01 +1.4324050941e-02
3.812 +4.0379357001e-01 -2.0852451374e-02
3.812 +4.0926084136e-01 +2.1319813437e-02
3.812 +5.0339917639e-01 +1.8502582275e-02
3.812 +5.6913887635e-01 -5.4719189807e-03
3.812 +5.7583222652e-01 -1.2402781641e-02
3.812 +5.5532169293e-01 -2.9893513745e-02
3.812 +4.9053936254e-01 +7.0467921614e-04
3.812 +4.9671804776e-01 -8.7706089994e-03
3.812 +3.8251229807e-01 +2.8276878692e-02
3.812 +4.3044344853e-01 +5.0961862383e-02
3.812 +4.7548151193e-01 +2.6375631288e-02
3.812 +4.3497609861e-01 +4.2043389633e-02
3.812 +4.0906916251e-01 +2.2690837749e-02
3.812 +3.3607557384e-01 +6.9745853431e-02
3.812 +4.1874822698e-01 +1.5106985349e-02
3.812 +3.5320582197e-01 +1.1295410932e-02
3.812 +3.9497563132e-01 -2.7048528946e-03
3.812 +4.0456964774e-01 -2.6037582029e-04
3.812 +4.1875831280e-01 -1.4170982568e-03
3.812 +3.8516025217e-01 +1.5329871673e-02
3.812 +4.1338544221e-01 +7.2925565288e-02
3.812 +3.9430234877e-01 +1.4053090904e-03
3.812 +3.4609436832e-01 -1.1356346675e-02
3.812 +3.3623212594e-01 -1.9142399324e-02
3.812 +3.3896025055e-01 +3.6059813056e-04
3.812 +2.8057946755e-01 +3.1648981835e-02
3.812 +3.5676150976e-01 +2.6466706240e-03
3.812 +3.3445606583e-01 -9.4883634483e-03
3.812 +2.7410723602e-01 +1.2041209539e-02
3.812 +2.7685316373e-01 -1.5575365902e-02
3.812 +2.8386429578e-01 -5.7656641955e-02
3.812 +3.2432144484e-01 -2.5341152013e-02
3.812 +3.0066084286e-01 -2.6541329572e-02
3.812 +3.0281400725e-01 -9.4056666840e-03
3.812 +2.9487212594e-01 -5.1050718548e-02
3.812 +2.8736392693e-01 -7.7786874255e-02
3.812 +4.1569105793e-01 -3.5716865723e-02
3.812 +3.4069557023e-01 -2.4141088097e-02
3.812 +4.1171977680e-01 -3.1480921084e-02
3.812 +4.1651460581e-01 -2.0943643201e-02
3.812 +4.0808596607e-01 -3.1427811586e-02
3.812 +3.6017567417e-01 +2.0840236395e-02
3.812 +4.0038690546e-01 -2.3920452892e-02
3.812 +4.6475232449e-01 -2.6095515457e-02
3.812 +4.2083306140e-01 -1.4259725826e-02
3.812 +3.8735406778e-01 -1.3064233055e-02
3.812 +4.8174058091e-01 +7.6608532058e-03
3.812 +4.9089014997e-01 +2.5250804943e-02
3.812 +3.6274005472e-01 -2.2234614513e-02
3.812 +3.5014372796e-01 +9.2322025152e-03
3.812 +3.4914454004e-01 +5.2699970380e-02
3.812 +4.0948462318e-01 +1.5501473902e-02
3.812 +4.5043591880e-01 +2.5735664650e-02
3.812 +4.3778904864e-01 +1.0110127814e-01
3.812 +3.6741472727e-01 +7.6769930909e-02
3.812 +3.7968915328e-01 +4.5006562275e-02
3.812 +3.9383249700e-01 -1.8281578478e-02
3.812 +3.3406550749e-01 -4.4270789043e-02
3.812 +3.6824639451e-01 -4.8941471807e-02
3.812 +3.3309252917e-01 +3.9462474774e-03
3.812 +3.3383488739e-01 -1.0208455261e-02
3.812 +3.1302972134e-01 -2.1986204742e-02
3.812 +3.7174104355e-01 +3.0200344408e-02
3.812 +4.0164911361e-01 +8.2401721015e-03
3.812 +3.8117312583e-01 +8.1585756029e-03
3.812 +3.9057463396e-01 -2.1529539426e-03
3.812 +4.2177266179e-01 +2.9333542135e-02
3.812 +4.0371404681e-01 +4.4169206874e-02
3.812 +4.4559074472e-01 +7.4969131169e-02
3.812 +4.1622967894e-01 +1.6059459568e-02
3.812 +3.9257552505e-01 +6.1758171776e-02
3.812 +4.2242991025e-01 +3.1814323044e-02
3.812 +3.4241832190e-01 -7.1980122548e-03
3.812 +4.0757029847e-01 -3.8998234255e-02
3.812 +4.5791050751e-01 -4.9564320564e-02
3.812 +5.2152132004e-01 -8.7516808130e-03
3.812 +5.5844768404e-01 +2.4930511896e-02
3.812 +5.3794196088e-01 +2.5252215416e-02
3.812 +5.8039828842e-01 +2.1312944684e-02
3.812 +5.2617207154e-01 -1.7405446616e-02
3.812 +5.6201345549e-01 -1.1314006961e-02
3.812 +5.2998980945e-01 +2.2447854849e-02
3.812 +5.3470175003e-01 +3.4768714570e-02
3.812 +4.6791365393e-01 -1.3377702898e-02
3.812 +5.1153102761e-01 +3.9253082961e-02
3.812 +4.9546540090e-01 +2.8053128954e-02
3.812 +4.4122961884e-01 +7.9922657799e-03
3.812 +4.7469695328e-01 -2.9162108048e-02
3.812 +4.8378470249e-01 -4.1203528065e-02
3.812 +4.4169665785e-01 -2.3051049320e-03
3.812 +3.3305412235e-01 -5.5865263585e-02
3.812 +2.7412627457e-01 -9.7642752298e-02
3.812 +2.6946411203e-01 -4.7353160723e-02
3.812 +2.0738054297e-01 -2.4486398900e-02
3.812 +2.2835338794e-01 +5.7635909660e-02
3.812 +2.4898494530e-01 +7.0110776134e-02
3.812 +2.4029306495e-01 +7.7791748135e-03
3.812 +2.9917888890e-01 +2.1076487190e-02
3.812 +3.0850656342e-01 +7.9007469640e-03
3.812 +3.5311760252e-01 -3.3761827995e-02
3.812 +4.1796414169e-01 -3.8238251905e-03
3.812 +4.5892130127e-01 -2.0542639031e-02
3.812 +4.1605789137e-01 -1.7105547113e-04
3.812 +3.8180272354e-01 -5.0893676495e-02
3.812 +4.2582170135e-01 -4.6763921296e-02
3.812 +3.7668758702e-01 -5.1303472937e-02
3.812 +3.1169147773e-01 -4.5340120601e-02
3.812 +3.2876488856e-01 -9.5257439566e-03
3.812 +2.4480401118e-01 -6.7710458653e-02
3.812 +3.0784759939e-01 -2.2624487033e-02
3.812 +3.7373218197e-01 -1.2728484227e-02
3.812 +4.4980413376e-01 -4.8005476036e-02
3.812 +4.4505481530e-01 -4.2539976561e-02
3.812 +4.1596445008e-01 -2.7093559407e-02
3.812 +3.3524247754e-01 -3.9976393382e-02
3.812 +3.0792360323e-01 -4.2637765191e-02
3.812 +3.4729015293e-01 -1.0185274623e-02
3.812 +3.5887773216e-01 +1.3808411211e-02
3.812 +3.6596099582e-01 -1.0527202502e-02
3.812 +3.3496654148e-01 -3.6240553631e-02
3.812 +4.3347078104e-01 -5.0450669055e-02
3.812 +3.1168959437e-01 -4.9909572807e-02
3.812 +2.7756462511e-01 -6.1601101443e-02
3.812 +3.0439771752e-01 -8.0651456310e-02
3.812 +3.6660594184e-01 -4.5304226427e-02
3.812 +4.8422769748e-01 -2.6294319516e-02
3.812 +4.2999979569e-01 -8.8101543597e-03
3.812 +5.0099700050e-01 +2.3719316983e-02
3.812 +4.8893637828e-01 +2.0423459679e-02
3.812 +5.0350868923e-01 +4.5527505417e-03
3.812 +5.0465632670e-01 +3.2908864787e-03
3.812 +5.0337257338e-01 -3.4517245310e-02
3.812 +5.5821056363e-01 +3.1450219602e-02
3.812 +4.9947905687e-01 +4.3160045682e-03
3.812 +5.0512981870e-01 -3.3173356810e-02
3.812 +5.3961170611e-01 -6.4106378048e-02
3.812 +5.7872813956e-01 -7.2739352663e-04
3.812 +5.5807714152e-01 +1.1080038213e-02
3.812 +5.1221025409e-01 +3.5335350493e-02
3.812 +5.2251668682e-01 +1.0164536740e-02
3.812 +5.2570507791e-01 -6.7288604268e-03
3.812 +6.1111416052e-01 +2.5017295729e-03
3.812 +5.0875968603e-01 +1.5987812107e-02
3.812 +4.6851582821e-01 -1.8647379776e-02
3.812 +4.2139890901e-01 -1.5133415059e-02
3.812 +4.0820454845e-01 -6.6664362012e-03
3.812 +4.3337599341e-01 +1.5301983943e-02
3.812 +4.5044267277e-01 +1.0887756843e-02
3.812 +4.3508683402e-01 -3.7393664300e-02
3.812 +4.4196693561e-01 -1.7399423371e-02
3.812 +4.8206409059e-01 -1.3210512095e-02
3.812 +3.8975436003e-01 +4.7838998526e-02
3.812 +4.0434643977e-01 +4.7238587859e-02
3.812 +3.4305603779e-01 +4.5592942342e-02
3.812 +3.0030488440e-01 +3.6606285872e-02
3.812 +2.6225639987e-01 +1.0966193190e-01
3.812 +3.4372344690e-01 +3.7861612060e-02
3.812 +3.5422816109e-01 +6.2870561274e-02
3.812 +3.6397641537e-01 +2.5032167780e-02
3.812 +2.1153338863e-01 +9.6129056601e-05
3.812 +2.2692735725e-01 +9.9112544649e-03
3.812 +3.1272245181e-01 +3.6032709251e-02
3.812 +2.8104205043e-01 -2.5049480219e-03
3.812 +3.1150344880e-01 -2.3203689134e-03
3.812 +2.0110858732e-01 -6.7912741059e-02
3.812 +2.6653985329e-01 -6.0039843969e-02
3.812 +2.2956109710e-01 -4.2900208148e-02
3.812 +2.3263728096e-01 -4.9403152516e-02
3.812 +2.2370049088e-01 -8.6256182605e-02
3.812 +2.4167527926e-01 -9.7618522337e-02
3.812 +1.6017953189e-01 -1.6851418573e-01
3.812 +1.4463289089e-01 -1.2998978517e-01
3.812 +1.3398073582e-01 -1.1126562713e-01
3.812 +2.6180276705e-02 -1.8169109110e-01
3.812 -1.5672383724e-02 -1.7103827976e-01
3.812 +8.7810967879e-02 -1.0911087017e-01
3.812 +1.0451942594e-01 -1.6442077615e-01
3.812 +2.5242264901e-02 -1.4129926077e-01
3.812 +6.6094526635e-02 -1.2534449990e-01
3.812 +7.7553068704e-03 -1.5133302554e-01
3.812 +8.3108285306e-02 -1.4828723729e-01
3.812 +2.3706081376e-02 -1.3599903084e-01
3.812 +4.3225916091e-02 -1.2192506103e-01
3.812 +2.1307137708e-02 -1.0187731288e-01
3.812 +5.0771791826e-02 -1.0275641314e-01
3.812 +7.3377455432e-02 -9.7472524070e-02
3.812 +1.1519894081e-01 -6.5582198386e-02
3.812 +4.9138725951e-02 -3.1050622680e-02
3.812 +1.1023589685e-01 -5.9572658093e-02
3.812 +9.5140057947e-02 -3.6950292377e-02
3.812 +1.9485105435e-01 -7.9980120508e-02
3.812 +2.1628694723e-01 -4.5403063497e-02
3.812 +2.3493196632e-01 -4.3191501280e-02
3.812 +2.1836569080e-01 -4.0298771728e-04
3.812 +1.7024763739e-01 -9.4668730117e-03
3.812 +1.5270929909e-01 +4.6100228602e-02
3.812 +1.9035849432e-01 +3.4906321494e-03
3.812 +1.6227821073e-01 +1.1001982307e-02
3.812 +1.0369183109e-01 -4.7418659090e-02
3.812 +1.6068013266e-01 -8.2603912096e-02
3.812 +1.1104051695e-01 -5.6777317168e-02
3.812 +1.1847978682e-01 -5.8292663156e-02
3.812 +7.2587040134e-02 -1.0297352846e-01
3.812 +1.1865399916e-01 -1.3186072622e-01
3.812 +9.1867982560e-02 -1.2731262477e-01
3.812 +1.9411138943e-01 -8.0154852952e-02
3.812 +5.2070234215e-02 -1.9614960696e-01
3.812 +1.6783662861e-01 -1.5645453600e-01
3.812 +1.8787270535e-01 -1.0923799464e-01
3.812 +1.2550940255e-01 -1.1195305261e-01
3.812 +7.0146511032e-02 -5.3115425712e-02
3.812 +3.4647789187e-02 -1.2195429415e-01
3.812 +1.3523052215e-01 -1.4243357604e-01
3.812 +9.3418278750e-02 -1.1526083857e-01
3.812 +1.3774459275e-01 -8.7475467542e-02
3.812 +9.6100325428e-02 -9.2055741148e-02
3.812 +1.0035723182e-01 -8.0785470261e-02
3.812 +3.4568367567e-02 -1.0919539016e-01
3.812 +7.9195739257e-02 -1.0916746258e-01
3.812 +5.9088010405e-02 -1.0655896135e-01
3.812 -1.9233963540e-03 -1.2544265920e-01
3.812 +6.2439903086e-02 -1.1375396140e-01
3.812 +8.7396819185e-02 -3.6838880816e-02
3.812 +9.7318517483e-02 -5.7173344540e-02
3.812 +6.0159890490e-02 -1.4601534865e-01
3.812 +4.3228415137e-02 -1.1566075715e-01
3.812 +2.7278488992e-03 -1.1573208849e-01
3.812 +6.5249480585e-03 -1.1116940121e-01
3.812 +3.7256581295e-02 -7.5641922456e-02
3.812 +1.7591059744e-02 -1.2630378906e-01
3.812 -3.8720108998e-02 -7.9454027272e-02
3.812 +5.9606549356e-02 -8.4749368489e-03
3.812 +9.9226608198e-02 +1.2353407230e-02
3.812 +3.1737423953e-02 +6.5118721808e-02
3.812 +5.7707300080e-02 +6.5800647062e-03
3.812 +6.7540083226e-02 +8.8130982572e-03
3.812 +9.2703197915e-03 -1.3333030431e-02
3.812 +2.3115539404e-02 +2.8365691448e-02
3.812 +1.5650491245e-02 -2.1727088482e-02
3.812 +3.1791234263e-02 -4.1373631994e-02
3.812 +5.5609085509e-02 +9.6407233077e-03
3.812 +5.4534582459e-02 +3.9775704853e-02
3.812 -3.8396101081e-03 +1.4975860987e-02
3.812 +5.2277107693e-02 +8.0862202024e-02
3.812 +4.4561930322e-03 -2.5453640557e-02
3.812 -4.1033548468e-03 +1.2033493134e-02
3.812 -2.3197441682e-02 +7.3212363733e-02
3.812 -6.9112253404e-02 +4.7632365849e-03
3.812 -3.0018281149e-02 +3.6514517372e-02
3.812 -5.3432581240e-02 +4.9040468056e-02
3.812 -2.7260182594e-02 -9.8476334558e-02
3.812 -4.8582597422e-02 -2.6762162886e-02
3.812 -4.8158677299e-02 +2.4993696355e-02
3.812 -5.1227062837e-02 +1.2009803145e-01
3.812 -4.6776116240e-02 +1.1461505971e-01
3.812 -4.6490449614e-02 +1.8367539157e-01
3.812 +5.7187830112e-03 +1.2022905659e-01
3.812 +9.4006468878e-02 +1.9545507637e-02
3.812 +1.0115799372e-02 +8.9939076744e-02
3.812 +9.4104651527e-02 +7.8375634286e-02
3.812 +4.5751488955e-02 +1.1376043321e-01
3.812 +3.7107689368e-02 +9.1666173504e-02
3.812 +5.6746851065e-02 +8.2355458803e-02
3.812 +3.5344895779e-02 +7.7837391684e-02
3.812 +5.8630404966e-02 +1.2509113859e-01
3.812 +1.1374893610e-01 +6.1472843537e-02
3.812 +8.8776370113e-02 +7.3123168135e-02
3.812 +1.6246280323e-01 +2.0479246668e-02
3.812 +1.6282825929e-01 +6.3312734118e-02
3.812 +1.0485028959e-01 +7.5539791606e-02
3.812 +1.1370058706e-01 +3.7452947633e-02
3.812 +4.8632247463e-02 +2.7002596751e-02
3.812 +3.9020757696e-02 +5.7162859682e-02
3.812 +9.0901991287e-02 +8.2631875854e-02
3.812 +9.2922681271e-02 +5.0621168394e-02
3.812 +1.0465501898e-01 +4.6518413136e-02
3.812 +1.6646176510e-01 +6.7835621176e-03
3.812 +1.3989840586e-01 +6.2525201410e-02
3.812 +1.2442868561e-01 +1.9197707408e-02
3.812 +1.0582104196e-01 -1.2387946103e-02
3.812 +9.4036591039e-02 +5.8804072895e-02
3.812 +1.1632695235e-01 +1.2882275189e-01
3.812 +1.0963044216e-01 +1.0940450632e-01
3.812 +7.6118815855e-02 +1.9440182665e-01
3.812 +8.2326471662e-02 +1.9098977105e-01
3.812 +1.1305800805e-01 +1.3198371699e-01
3.812 +8.5452312294e-02 +1.2136665469e-01
3.812 +5.9451281258e-02 +7.4929058044e-02
3.812 +5.0726219932e-02 -4.8407491253e-02
3.812 -4.5654448991e-03 +2.7025377197e-02
3.812 +5.0891512355e-02 -8.6333574941e-03
3.812 +6.1611511851e-02 -4.0747019310e-02
3.812 +7.1976822211e-02 +2.1798843589e-02
3.812 +6.5589609069e-02 +8.2080294632e-02
3.812 +1.2094457506e-02 +9.9156784648e-02
3.812 +2.7123855566e-02 +8.6264585868e-02
3.812 +1.2775206051e-01 +4.9044566545e-02
3.812 +7.5218509251e-02 +6.7445376054e-02
3.812 +2.0032056006e-01 +3.3748268892e-02
3.812 +2.0355898671e-01 -6.7130200381e-02
3.812 +2.0407957993e-01 -1.8696918290e-02
3.812 +1.8200186496e-01 -5.0700251713e-03
3.812 +1.8971697913e-01 +2.5859369807e-03
3.812 +1.8630415736e-01 -1.3447810451e-02
3.812 +1.2404614882e-01 -2.7252600793e-02
3.812 +1.5961794984e-01 -1.6412001771e-02
3.812 +1.7659717472e-01 -5.4612984177e-02
3.812 +2.4154630183e-01 -1.5509054635e-02
3.812 +2.0873913521e-01 -3.4664315844e-02
3.812 +1.9904866340e-01 -6.4840966825e-02
3.812 +1.9048644596e-01 -4.9182167205e-02
3.812 +2.5352674370e-01 -7.5433492848e-03
3.812 +1.3675036907e-01 +3.8683232274e-02
3.812 +1.2127236842e-01 +1.0161847326e-02
3.812 +1.1761402751e-01 -2.9968969645e-02
3.812 +9.2826257435e-02 +6.7467855897e-03
3.812 -1.8005311560e-02 -5.3609890512e-02
3.812 +8.9549578615e-03 -8.6829517204e-03
3.812 -3.6875007310e-02 -1.9337829199e-02
3.812 -4.2817560743e-03 -1.3584918229e-02
3.812 -1.2464070778e-04 -4.0001282096e-03
3.812 +5.4745702520e-02 -1.7556386073e-02
3.812 +1.1004758757e-01 -1.8030679221e-03
3.812 +1.3990342227e-01 +2.0852610290e-02
3.812 +1.3040741064e-01 +1.0998201335e-02
3.812 +1.8818149368e-01 +3.5408009048e-02
3.812 +1.6623397475e-01 -2.3896508725e-02
3.812 +1.4091474602e-01 +2.4593174184e-02
3.812 +1.6198939844e-01 +2.5943766354e-02
3.812 +1.9333421085e-01 -1.4861377610e-02
3.812 +1.8611196941e-01 -2.8564988182e-02
3.812 +2.3072403241e-01 +4.3301106568e-02
3.812 +2.6396795444e-01 +3.4788405596e-02
3.812 +3.1835214138e-01 +1.0870896550e-01
3.812 +2.5799633499e-01 +8.0274578163e-02
3.812 +3.5063389986e-01 +5.3271189641e-02
3.812 +2.8392865008e-01 +7.1942391054e-02
3.812 +4.2596468101e-01 +4.3903413849e-02
3.812 +3.5070883950e-01 +8.3394606942e-02
3.812 +3.4749503621e-01 +4.1440053210e-02
3.812 +3.5379002879e-01 -1.3099519465e-02
3.812 +3.9194957842e-01 -2.8970972992e-02
3.812 +4.1815899788e-01 -5.1311331685e-02
3.812 +3.7426542000e-01 -1.4081613630e-02
3.812 +4.5771996410e-01 -8.1763163507e-02
3.812 +3.1660595950e-01 -7.1793520492e-02
3.812 +2.2439418064e-01 -2.0500609132e-02
3.812 +1.8051790578e-01 -4.2722288034e-02
3.812 +2.5697703468e-01 -9.7161598848e-02
3.812 +2.4332302486e-01 -9.2344606656e-02
3.812 +2.5049713350e-01 -4.0170466038e-02
3.812 +2.2356576073e-01 +2.3839048754e-03
3.812 +1.4823704524e-01 -4.7593377595e-03
3.812 +1.8095379529e-01 -3.8148453292e-02
3.812 +2.8091823810e-01 +2.4559855072e-02
3.812 +2.1448351075e-01 -7.8386500195e-03
3.812 +2.1951146844e-01 -6.7162649273e-02
3.812 +1.9771904441e-01 -1.0643380165e-01
3.812 +1.8108970769e-01 -1.1711575071e-01
3.812 +1.3136571193e-01 -9.1760904337e-02
3.812 +1.2584933014e-01 -2.8214288204e-02
3.812 +7.6096199899e-02 -2.8349508398e-02
3.812 +9.8134798999e-02 +1.2176904319e-01
3.812 +6.3834627700e-02 +6.8140248385e-02
3.812 +8.8990462465e-02 +7.4620499136e-02
3.812 +1.1836246440e-01 +5.4844915678e-02
3.812 +1.6805390728e-01 +1.2425114249e-01
3.812 +2.3407845430e-01 +1.3701866187e-01
3.812 +2.0014574220e-01 +1.4173396022e-01
3.812 +1.8664515600e-01 +1.1116504826e-01
3.812 +2.2962572155e-01 -4.9614030640e-03
3.812 +1.7006244085e-01 +2.8085798539e-02
3.812 +2.4282044781e-01 +2.1334853010e-02
3.812 +2.5161152153e-01 +6.0876854026e-02
3.812 +3.8600939918e-01 +2.8200783261e-02
3.812 +3.5733373781e-01 +7.2950003907e-02
3.812 +3.5914782563e-01 +5.1981688532e-02
3.812 +3.4627335507e-01 +9.6217143305e-03
3.812 +3.9960280861e-01 -4.0911707433e-03
3.812 +4.3963392623e-01 -2.5230988568e-02
3.812 +3.6943979052e-01 +1.1475006907e-02
3.812 +4.6521649943e-01 -4.0487988999e-03
3.812 +5.1563439931e-01 -3.2227826345e-02
3.812 +4.9837363751e-01 +1.5559836769e-02
3.812 +4.3009188260e-01 -2.1339076276e-02
3.812 +4.2989371441e-01 -2.4346468310e-02
3.812 +5.2057426792e-01 -3.8804768049e-02
3.812 +5.1276481287e-01 -2.7321124229e-02
3.812 +4.9547013030e-01 -2.4530477367e-04
3.812 +4.2482012367e-01 +4.9355151184e-02
3.812 +4.8639001970e-01 +3.5904459460e-03
3.812 +4.0192411386e-01 -5.9668749268e-03
3.812 +4.8990702117e-01 +6.2035267219e-03
3.812 +4.4937218458e-01 -2.9782307609e-02
3.812 +4.4478102917e-01 -6.2058723034e-02
3.812 +4.0527184158e-01 -8.4066512372e-03
3.812 +3.9112661552e-01 -4.0667051164e-02
3.812 +3.9366495314e-01 -3.5840806287e-02
3.812 +4.2930216266e-01 -2.6862779927e-02
3.812 +4.5247834392e-01 +1.0266999981e-02
3.812 +3.9612671343e-01 +4.0354060209e-02
3.812 +3.8280131923e-01 +2.3317501212e-02
3.812 +3.7431041815e-01 +3.0234638672e-02
3.812 +3.9587148110e-01 +2.3034007605e-02
3.812 +3.8854648915e-01 +1.0906929361e-02
3.812 +4.2547068102e-01 +1.8583867936e-02
3.812 +4.1397082780e-01 +2.3334937932e-02
3.812 +3.8681894001e-01 +1.8213695073e-02
3.812 +3.5275459037e-01 +6.9350881147e-02
3.812 +4.2525925005e-01 +1.6857413491e-02
3.812 +2.8733026088e-01 -4.1706069187e-03
3.812 +2.4226363888e-01 -2.6017444585e-02
3.812 +2.1434920399e-01 -1.5643916117e-02
3.812 +2.2815864449e-01 +2.9092859697e-02
3.812 +1.9400932979e-01 -7.4465060421e-02
3.812 +1.7478277824e-01 +4.2426577320e-03
3.812 +1.5482421988e-01 +2.2476293925e-02
3.812 +2.8141754567e-01 -8.8586712109e-03
3.812 +2.3436558716e-01 -2.1649710221e-02
3.812 +2.1339850156e-01 -4.7019079035e-02
3.812 +1.9684800713e-01 -6.0789841412e-02
3.812 +2.9494322409e-01 -2.8358544087e-02
3.812 +2.1159071824e-01 -5.0536676623e-02
3.812 +1.4633793726e-01 -2.3829167857e-02
3.812 +1.2393781358e-01 +2.7351268213e-03
3.812 +1.3151390864e-01 +3.5115439939e-02
3.812 +1.7342113310e-01 +1.2180384678e-02
3.812 +1.1580594728e-01 +1.2030783289e-02
3.812 +1.1128288382e-01 +2.7592862261e-03
3.812 +1.8035882780e-01 +7.8890519071e-03
3.812 +1.9657336690e-01 +4.7708585586e-02
3.812 +1.7713186050e-01 +5.9246709068e-03
3.812 +1.8378717382e-01 +1.8483136545e-02
3.812 +2.3637549069e-01 +9.7392145908e-03
3.812 +2.1491024351e-01 +1.0650248261e-02
3.812 +2.4691533621e-01 +5.8230881888e-02
3.812 +2.7109827255e-01 +3.2141776168e-02
3.812 +2.5537701493e-01 +6.5816923022e-02
3.812 +3.2980573719e-01 +5.1338518063e-02
3.812 +2.4525292299e-01 +5.7001299792e-02
3.812 +2.3034814467e-01 +3.7416662053e-02
3.812 +2.1221430337e-01 +4.4406943912e-02
3.812 +3.3311774663e-01 +1.6310471143e-02
3.812 +2.8225872449e-01 -1.7562239797e-02
3.812 +3.5210648250e-01 -2.5795626557e-02
3.812 +3.0785501475e-01 +2.3069010330e-02
3.812 +3.5097361351e-01 -2.5441022686e-02
3.812 +3.3591448494e-01 +3.5149200702e-02
3.812 +3.5526843380e-01 -1.3482651890e-02
3.812 +3.6484594442e-01 -6.2967791184e-02
3.812 +3.5808848580e-01 -3.4426495134e-02
3.812 +3.8329790659e-01 +2.9147992645e-02
3.812 +4.4931329164e-01 -1.0136000037e-02
3.812 +4.8872071375e-01 -6.0717660413e-03
3.812 +5.1175473601e-01 -3.4811966116e-02
3.812 +5.1023984899e-01 -9.2013937201e-03
3.812 +5.1963364765e-01 +6.2303658210e-03
3.812 +4.9488970611e-01 -5.8056898720e-03
3.812 +5.3388182646e-01 -2.2275018391e-03
3.812 +5.1615544162e-01 +2.8069743018e-02
3.812 +5.4214546576e-01 -2.1414302232e-03
3.812 +4.8988719377e-01 +1.7798427652e-02
3.812 +4.6654590292e-01 -6.6900272541e-03
3.812 +4.7588895330e-01 -4.9249974688e-03
3.812 +6.3234455491e-01 +1.4590104784e-02
3.812 +5.6091924038e-01 +7.9415422797e-03
3.812 +5.4153333555e-01 +3.6580773770e-02
3.812 +5.0204252194e-01 +2.1508140700e-02
3.812 +4.9464206288e-01 +3.6059813900e-02
3.812 +4.6307354129e-01 -2.4939668872e-03
3.812 +4.9691359254e-01 -8.0273560384e-03
3.812 +4.5719216957e-01 -3.6743377365e-02
3.812 +4.3161458445e-01 +2.8149090067e-03
3.812 +2.9677671319e-01 -5.4051522366e-02
3.812 +3.3763125989e-01 +9.9497221786e-03
3.812 +3.5695186130e-01 +5.4845266119e-02
3.812 +2.5755158055e-01 +8.4516256661e-03
3.812 +1.7866168136e-01 +5.1501172389e-02
3.812 +2.3065202600e-01 +1.0135307712e-03
3.812 +1.6492349305e-01 +1.5877980084e-02
3.812 +1.1675455239e-01 -1.5976298580e-02
3.812 +7.1304689727e-02 +2.3109656913e-03
3.812 +2.2820194043e-01 +1.3191463551e-02
3.812 +2.3495889376e-01 +3.2748744421e-02
3.812 +1.6718378027e-01 +6.3944150503e-02
3.812 +9.3036246561e-02 +6.1270184520e-02
3.812 +9.1629453827e-02 +1.0163679640e-01
3.812 +1.1021280584e-01 +8.1704430508e-02
3.812 +9.4485657277e-02 +5.6222323545e-02
3.812 +1.4003760958e-01 +2.8177649634e-02
3.812 +8.8467009199e-02 +7.9995201478e-02
3.812 +9.2420228432e-02 +1.0125604033e-01
3.812 +5.1479661503e-02 +1.0287325886e-01
3.812 +1.7718326762e-03 +9.1226126880e-02
3.812 +4.4624294650e-02 +9.8036025598e-02
3.812 +8.8508411341e-02 +1.0151099886e-01
3.812 +7.4154030362e-02 +3.9128071648e-02
3.812 +5.6119223591e-02 +1.2448947889e-01
3.812 +3.5248332633e-02 +1.3446626118e-01
3.812 -7.9403681909e-02 +2.1334506563e-01
3.812 -2.8908138686e-02 +2.2556503366e-01
3.812 -1.6015610391e-02 +2.2064375496e-01
3.812 -5.0063069292e-02 +2.1620292333e-01
3.812 -5.9945499615e-02 +2.0025903149e-01
3.812 +5.0982745451e-02 +1.8409649409e-01
3.812 -1.3036885653e-02 +1.5348751994e-01
3.812 -7.6289298340e-03 +1.7103858602e-01
3.812 +2.4977345793e-03 +1.4687625376e-01
3.812 +5.1337545365e-03 +1.0613580697e-01
3.812 +1.2238797799e-02 +1.1207055259e-01
3.812 -4.9014925712e-02 +1.3093399795e-01
3.812 -2.0406599212e-02 +7.3732436570e-02
3.812 +2.8168233116e-02 +1.3693603537e-01
3.812 +1.4856988712e-02 +1.4767059504e-01
3.812 -2.6238425691e-02 +1.6488528220e-01
3.812 +6.1783221199e-03 +1.3148165052e-01
3.812 +8.8726736021e-02 +4.2236263980e-02
3.812 +2.4605766817e-02 +4.6418615896e-02
3.812 +7.7843444120e-02 +7.6518150153e-02
3.812 +8.3622175856e-02 +1.1974362861e-01
3.812 +9.7250305710e-02 +1.2054729084e-01
3.812 +8.0056548183e-02 +1.0163596406e-01
3.812 +1.7937477723e-01 +7.7598690687e-02
3.812 +1.4057265749e-01 +1.4546402052e-01
3.812 +1.7767071690e-01 +7.8949134345e-02
3.812 +1.5883873384e-01 +1.3317529230e-01
3.812 +8.0810087316e-02 +1.2367671071e-01
3.812 +4.3435840927e-02 +1.3040724911e-01
3.812 +1.2654818662e-01 +1.3613301904e-01
3.812 +1.0927624568e-01 +4.7083531014e-02
3.812 +2.1241677624e-01 +4.7782904730e-02
3.812 +1.5425898238e-01 +8.0536829239e-02
3.812 +8.4941193289e-02 +1.0474416322e-02
3.812 +1.7507025078e-01 +1.2344323099e-02
3.812 +1.8866792973e-01 +1.6035113472e-02
3.812 +1.3271627647e-01 +4.8214048954e-02
3.812 +1.5696203444e-01 +9.8808459205e-02
3.812 +7.8802496432e-02 +6.1763464070e-02
3.812 +6.8751597023e-02 -5.9666649027e-02
3.812 +1.4956114800e-01 -4.3691279515e-02
3.812 +1.0148776807e-01 -1.0269990268e-01
3.812 +8.6673564851e-02 -4.2680599972e-02
3.812 +7.9773474559e-02 -5.2669008949e-02
3.812 +8.8066113842e-02 -1.1367468672e-01
3.812 +1.1985469365e-01 -3.6324774319e-03
3.812 +1.3419090858e-01 +1.5626562920e-02
3.812 +2.2134795347e-01 -1.0517768999e-02
3.812 +2.2026549874e-01 -2.6492419584e-02
3.812 +2.1683226354e-01 -3.9452226122e-02
3.812 +2.1810989678e-01 -5.2883070962e-02
3.812 +1.9951764050e-01 -3.0428370621e-02
3.812 +2.1601664257e-01 +1.3943326241e-02
3.812 +2.3204050462e-01 -4.8881732362e-02
3.812 +2.3919590449e-01 -8.3995716363e-02
3.812 +3.0986924793e-01 -3.3828257331e-02
3.812 +2.0641320198e-01 -8.5800590797e-02
3.812 +1.6349126448e-01 -7.1280403012e-02
3.812 +9.0328224136e-02 -3.2072803036e-02
3.812 +1.2429941524e-01 -9.1919518105e-02
3.812 +1.1344481910e-01 -6.9249710808e-02
3.812 +1.0073210347e-01 -2.8496477372e-02
3.812 +1.2968569775e-01 -9.8817733351e-02
3.812 +2.2138934841e-01 -2.2555277595e-02
3.812 +2.8171099104e-01 -3.3467716976e-02
3.812 +2.5147015165e-01 -3.3649390842e-02
3.812 +2.4151624129e-01 -2.5626015185e-02
3.812 +1.9690242907e-01 -2.9613557708e-02
3.812 +1.9347906290e-01 +3.1232576530e-03
3.812 +1.6667817933e-01 -1.0815129534e-02
3.812 +2.4194774838e-01 -2.2960896006e-02
3.812 +2.0501386365e-01 -4.1771438350e-03
3.812 +1.3830664790e-01 -1.6017687595e-02
3.812 +8.2621855027e-02 +2.1366483179e-03
3.812 +7.5865154347e-02 +4.5944955151e-02
3.812 +9.1053906453e-02 +1.4086062421e-02
3.812 +9.1287368034e-02 +6.8903764796e-02
3.812 +1.4845649941e-01 +3.0464719098e-02
3.812 +1.4236834012e-01 -2.3290595294e-02
3.812 +1.1402712248e-01 +1.5933128848e-02
3.812 +1.8184968021e-01 -2.0827885382e-02
3.812 +1.4605216931e-01 +9.9723724188e-03
3.812 +2.5070245514e-02 +3.8531944358e-02
3.812 +9.2518871826e-02 +4.1468160165e-02
3.812 +4.8194610270e-02 +6.0981680309e-02
3.812 +7.3504399965e-02 +1.5106298801e-02
3.812 +1.2255863142e-01 +4.8322608436e-02
3.812 +8.6583327165e-02 -3.3031901385e-02
3.812 +1.9803600719e-01 -2.2597922043e-03
3.812 +2.3768246310e-01 +1.8355737666e-04
3.812 +2.7280693658e-01 +2.5110756238e-02
3.812 +2.3944342007e-01 +7.6334761612e-02
3.812 +2.5981957141e-01 -1.0528072915e-02
3.812 +2.7346575013e-01 +9.3081238730e-02
3.812 +2.0832616303e-01 +1.3847994371e-01
3.812 +1.9169102395e-01 +1.4163339260e-01
3.812 +1.5899055277e-01 +9.7168931035e-02
3.812 +1.5221235965e-01 +1.3714050001e-01
3.812 +1.7362511806e-01 +1.4418170537e-01
3.812 +9.6031825830e-02 +2.0613284793e-01
3.812 +1.5648170169e-01 +1.5822576101e-01
3.812 +1.1857249976e-01 +1.4591594365e-01
3.812 +1.4455528834e-01 +1.4853261306e-01
3.812 +1.7955968886e-01 +1.3822562086e-01
3.812 +7.5922567958e-02 +1.6984921125e-01
3.812 +3.7936794777e-02 +1.3726590622e-01
3.812 +2.7039772944e-02 +1.1608388607e-01
3.812 +3.3038488726e-02 +1.0116831591e-01
3.812 +7.4917787508e-02 +8.3722587783e-03
3.812 +3.7527104702e-02 +1.2611811168e-02
3.812 -2.2097225503e-02 +1.0329035313e-01
3.812 -3.2485040847e-02 +1.1724029460e-01
3.812 -6.7394096480e-02 +1.7467146933e-01
3.812 -1.2553961847e-01 +1.9149343249e-01
3.812 -1.5440113706e-01 +1.8845239990e-01
3.812 -1.4336110340e-01 +1.8808499762e-01
3.812 -1.2487181478e-01 +2.0016011785e-01
3.812 -1.8363725885e-01 +9.7720587555e-02
3.812 -1.1291586652e-01 +1.6708049506e-01
3.812 -1.2304272053e-01 +1.8526260870e-01
3.812 -1.7102578073e-01 +2.3369444930e-01
3.812 -1.4003109111e-01 +2.4386652016e-01
3.812 -1.8833690705e-01 +2.7724903057e-01
3.812 -1.6586220651e-01 +2.9114660232e-01
3.812 -1.4964177538e-01 +3.2794284347e-01
3.812 -1.6630137686e-01 +3.0694524840e-01
3.812 -1.9141710947e-01 +3.3373816137e-01
3.812 -1.1471707763e-01 +2.0250603738e-01
3.812 -1.8327584695e-01 +2.7862028418e-01
3.812 -1.8997071620e-01 +2.9268934288e-01
3.812 -2.0792519227e-01 +3.0062277201e-01
3.812 -1.7499575720e-01 +2.4722763479e-01
3.812 -1.9867618785e-01 +3.9846877101e-01
3.812 -1.8904233808e-01 +4.1334398920e-01
3.812 -1.9948218926e-01 +4.1558259200e-01
3.812 -2.0658258786e-01 +3.4963857854e-01
3.812 -1.8981246200e-01 +3.5236552507e-01
3.812 -2.2287654466e-01 +4.0858397725e-01
3.812 -2.7588094276e-01 +3.8053193402e-01
3.812 -2.1717519301e-01 +3.4957307874e-01
3.812 -1.4353363304e-01 +2.2425187571e-01
3.812 -1.5279323483e-01 +2.8247269209e-01
3.812 -1.2613140018e-01 +2.9812460684e-01
3.812 -1.4692929606e-01 +3.3080990660e-01
3.812 -1.6582082899e-01 +2.4202506021e-01
3.812 -1.2248295415e-01 +3.0821526853e-01
3.812 -6.3599461423e-02 +2.7391838250e-01
3.812 -7.3312225796e-02 +3.1468173542e-01
3.812 -1.6100305330e-01 +2.8517082153e-01
3.812 -1.2063467942e-01 +2.4347569799e-01
3.812 -7.2169144469e-02 +1.7027291173e-01
3.812 -7.0184157092e-02 +1.9406352028e-01
3.812 -4.4668146267e-02 +1.0571854162e-01
3.812 -1.8328060857e-02 +1.9849796196e-01
3.812 +2.3960756580e-03 +2.3766914798e-01
3.812 -4.4356750962e-02 +1.8874731333e-01
3.812 -4.5961344162e-02 +2.4345978406e-01
3.812 -6.0922320592e-02 +2.6938157366e-01
3.812 -3.1255049707e-03 +2.3280827498e-01
3.812 -5.1578859007e-02 +1.6189249884e-01
3.812 -3.7467015318e-02 +1.7092976499e-01
3.812 -5.0039613226e-02 +1.8940318579e-01
3.812 -1.0430191284e-01 +1.1318944827e-01
3.812 -1.0626880000e-01 +1.6544335002e-01
3.812 -8.7765067983e-02 +1.7927212426e-01
3.812 -5.5380807737e-02 +1.4370578804e-01
3.812 -9.2754027597e-02 +1.8718029933e-01
3.812 -3.8769188885e-02 +1.7780994707e-01
3.812 -8.0594948308e-02 +1.4974198560e-01
3.812 -7.4165420133e-02 +1.7000551889e-01
3.812 -2.4691243055e-02 +1.6047054071e-01
3.812 -3.0826530861e-02 +1.2776918847e-01
3.812 +1.6810815773e-02 +1.3343694193e-01
3.812 -6.3630491846e-02 +1.3504841429e-01
3.812 -2.0922748479e-02 +1.2309620286e-01
3.812 -3.6502592154e-02 +1.0263778762e-01
3.812 -3.3388724086e-02 +1.1440803096e-01
3.812 +1.9263076897e-02 +1.8150627931e-01
3.812 +1.6350078882e-02 +1.1171574227e-01
3.812 +1.7729533752e-02 +9.9829046744e-02
3.812 -1.1119645730e-02 +1.3541036205e-01
3.812 -3.7953644030e-02 +1.1406021255e-01
3.812 -1.2460999241e-01 +1.1501983846e-01
3.812 -7.8230211768e-02 +1.3943221725e-01
3.812 -1.0886813566e-01 +1.3806638181e-01
3.812 -1.0528818483e-01 +2.0036490318e-01
3.812 -7.7210572888e-02 +1.7529201920e-01
3.812 -1.4933038682e-02 +1.8924222851e-01
3.812 -3.5269562232e-02 +9.6188948075e-02
3.812 +1.6519038184e-02 +1.2613197873e-01
3.812 +3.7221119283e-02 +1.3318256621e-01
3.812 +3.1142684332e-02 +7.4100415637e-02
3.812 +1.3764145069e-02 +3.0835164996e-02
3.812 +5.9714460280e-02 +2.1940008175e-02
3.812 +1.7771180340e-02 +8.3786969036e-02
3.812 +1.0521788242e-02 +5.6461521355e-02
3.812 +3.4309951297e-02 +6.8173222647e-02
3.812 -5.0068022277e-02 -3.4029986135e-02
3.812 +1.9350935259e-02 -6.8852142620e-02
3.812 +1.2445374185e-02 -6.3984665107e-02
3.812 -7.2799435688e-03 -7.7407899617e-02
3.812 -2.2053149055e-03 -2.5723252066e-02
3.812 -7.2599500284e-02 -4.7638506914e-02
3.812 -1.0025002158e-01 +5.6203128403e-02
3.812 -1.1364921950e-01 +8.3606485036e-02
3.812 -1.2832205306e-01 +5.5858239794e-02
3.812 -9.6135696578e-02 +9.2663660436e-02
3.812 -2.9737813727e-02 +1.0283259875e-01
3.812 +3.7508131357e-02 +1.0152022361e-01
3.812 +8.3114885560e-02 +1.7831536923e-01
3.812 +6.7767599581e-02 +1.8334619955e-01
3.812 +5.0918525380e-02 +1.0952024619e-01
3.812 +1.0616815257e-01 +9.8289645869e-02
3.812 +1.2164653531e-01 +7.1835897988e-02
3.812 +9.1189374692e-02 +1.1779678502e-01
3.812 +4.8042765638e-02 +9.1747381454e-02
3.812 +1.4543937067e-01 +6.7256195949e-02
3.812 +1.0736815673e-01 +1.7129011903e-01
3.812 +9.3436540953e-02 +9.5217864179e-02
3.812 +1.1035584311e-01 +1.3761140111e-01
3.812 +1.0620614792e-01 +1.1870417198e-01
3.812 +6.7711599479e-02 +1.3953208389e-01
3.812 +1.1898309221e-01 +1.1087242298e-01
3.812 +1.1026833870e-01 +1.3293234845e-01
3.812 +1.2575659328e-01 +1.2954593190e-01
3.812 +1.5617801128e-01 +7.5278987701e-02
3.812 +2.4139669268e-01 +5.6329473833e-02
3.812 +2.7118195743e-01 +6.6114417094e-02
3.812 +2.7512094966e-01 +1.0447505660e-01
3.812 +2.6545944612e-01 +4.5341809191e-02
3.812 +2.6668260183e-01 +8.3828675446e-02
3.812 +2.1971724001e-01 +7.5518630976e-02
3.812 +1.6044686239e-01 +1.0863398698e-01
3.812 +2.4651777914e-01 +6.1289321607e-02
3.812 +2.2160525470e-01 +4.7303108789e-02
3.812 +1.9462113600e-01 +6.0342153947e-03
3.812 +1.0964402109e-01 -4.8759456748e-02
3.812 +1.6631099877e-01 -1.8301698689e-02
3.812 +1.5561969509e-01 -3.5771265146e-02
3.812 +1.2021720090e-01 +1.3184530967e-03
3.812 +1.1233611075e-01 -4.1484359004e-02
3.812 +9.6503851008e-02 -9.1389514573e-03
3.812 +1.8462937055e-01 -1.0684402678e-02
3.812 +1.6396265621e-01 -7.4335641677e-02
3.812 +6.2160792983e-02 -3.7589914567e-02
3.812 +7.4355081843e-02 -4.9977867036e-02
3.812 +8.4952756923e-02 +9.5165131097e-04
3.812 +1.5043169258e-01 -4.9129821549e-02
3.812 +3.9122569492e-02 -1.1650331883e-01
3.812 -5.1184468396e-02 -1.3549507971e-01
3.812 -4.0956502595e-02 -1.6715477700e-01
3.812 -1.0231274709e-03 -1.3359853394e-01
3.812 -1.1118321954e-01 -1.6404533402e-01
3.812 -4.9271356795e-02 -5.6699165008e-02
3.812 -1.0255733220e-01 -1.0109504429e-01
3.812 -8.4370469170e-02 -9.8320836685e-02
3.812 -8.6545334584e-02 -9.8498792186e-02
3.812 -4.3426607886e-02 -1.5247881132e-01
3.812 -1.3911446081e-02 -1.8740211268e-01
3.812 -2.3236760962e-02 -2.3481112644e-01
3.812 +2.9906548680e-03 -2.1699554052e-01
3.812 -1.5770164820e-02 -2.1153320291e-01
3.812 +5.2547808035e-02 -1.9991988087e-01
3.812 +1.0581058430e-02 -1.3675771614e-01
3.812 -3.1024858357e-02 -1.6199274555e-01
3.812 -4.8082516254e-02 -1.6041735156e-01
3.812 -4.8455097788e-02 -1.7473401902e-01
3.812 -3.5216717237e-02 -1.4560572690e-01
3.812 -2.4032615296e-02 -9.8808116497e-02
3.812 -2.8448052650e-02 -1.0121707962e-01
3.812 -1.5410570409e-02 -1.0923531712e-01
3.812 -5.6968702484e-02 -1.6442522200e-01
3.812 -8.9178860104e-02 -1.4466449084e-01
3.812 -1.1423312911e-01 -1.9914518225e-01
3.812 -6.9086711214e-02 -1.1168760552e-01
3.812 -8.1139389970e-02 -1.3058349558e-01
3.812 -9.9381674038e-02 -1.2031463379e-01
3.812 -5.1929886083e-02 -1.0629044853e-01
3.812 -6.8287271342e-03 -1.0466108271e-01
3.812 +4.7337911555e-02 -1.4639915054e-01
3.812 -1.6899985168e-02 -2.1248022595e-01
3.812 -6.5022472464e-02 -2.2643591149e-01
3.812 -1.1339404224e-01 -1.5722674859e-01
3.812 -4.3976940508e-02 -2.3504786451e-01
3.812 -5.2866401094e-02 -1.7992341300e-01
3.812 -8.0924292432e-02 -1.8733386784e-01
3.812 -1.6501101369e-01 -2.2119076015e-01
3.812 -1.3745150353e-01 -2.1809107537e-01
3.812 -1.9874172089e-01 -2.2370458049e-01
3.812 -1.7422863501e-01 -1.5138445451e-01
3.812 -2.0032272708e-01 -2.3815020645e-01
3.812 -1.8144497783e-01 -2.5433445868e-01
3.812 -9.1009557194e-02 -2.3765687389e-01
3.812 -1.7283246550e-01 -3.3667980684e-01
3.812 -1.4548764638e-01 -3.3342324010e-01
3.812 -8.5557462306e-02 -2.5166928709e-01
3.812 -9.9223643806e-02 -2.0990588063e-01
3.812 -5.7536635672e-02 -2.5258892784e-01
3.812 -1.1367157507e-01 -3.0439167235e-01
3.812 -8.2007636763e-02 -2.6585895882e-01
3.812 -6.4907898805e-02 -2.2766400752e-01
3.812 -6.3870243031e-02 -3.2864836161e-01
3.812 -1.6435738927e-01 -3.7344685497e-01
3.812 -1.5736389698e-01 -3.5225026165e-01
3.812 -1.1903904991e-01 -3.1466614332e-01
3.812 -1.3034150824e-01 -2.5538527298e-01
3.812 -1.2395191971e-01 -3.1386842250e-01
3.812 -1.2545180133e-01 -2.5120200126e-01
3.812 -1.9915806234e-01 -2.2065616396e-01
3.812 -7.0381007952e-02 -1.7593017475e-01
3.812 -1.8797808951e-01 -2.6155808767e-01
3.812 -1.7688596422e-01 -2.6850438149e-01
3.812 -1.7862559851e-01 -2.5513459843e-01
3.812 -1.4932229100e-01 -3.1918997165e-01
3.812 -2.0054047563e-01 -3.1616184866e-01
3.812 -1.9171282055e-01 -3.2119266532e-01
3.812 -1.5517608027e-01 -2.8913357993e-01
3.812 -1.5560945791e-01 -2.6620811887e-01
3.812 -1.0873336114e-01 -1.8164991475e-01
3.812 -1.2476483878e-01 -2.6962365292e-01
3.812 -1.3676159985e-01 -2.8879179236e-01
3.812 -1.6514048552e-01 -3.3940177437e-01
3.812 -1.4219122715e-01 -2.6781106303e-01
3.812 -1.4515909331e-01 -3.0002625077e-01
3.812 -1.9087713216e-01 -2.9718980657e-01
3.812 -1.9149460802e-01 -3.3478673485e-01
3.812 -2.2289229013e-01 -3.7490948370e-01
3.812 -2.0345916195e-01 -4.0982073899e-01
3.812 -2.4454660076e-01 -3.4394035404e-01
3.812 -1.6783656974e-01 -3.4450044547e-01
3.812 -1.3762821522e-01 -3.6175595122e-01
3.812 -1.4677619259e-01 -3.7681981126e-01
3.812 -2.2053716602e-01 -4.1744525761e-01
3.812 -1.7433406471e-01 -3.7093872747e-01
3.812 -2.6499411257e-01 -4.2658502165e-01
3.812 -1.9947537957e-01 -4.5027623451e-01
3.812 -3.0141039388e-01 -4.6380178834e-01
3.812 -2.8400533781e-01 -4.9374452241e-01
3.812 -3.0052029543e-01 -5.1029916021e-01
3.812 -2.9070997311e-01 -4.9192382303e-01
3.812 -2.6182137571e-01 -4.5763507308e-01
3.812 -2.6492582256e-01 -3.7690393378e-01
3.812 -2.2335682860e-01 -3.9157378447e-01
3.812 -1.8676496186e-01 -3.8502491917e-01
3.812 -2.3296060570e-01 -4.3998117375e-01
3.812 -1.9394947488e-01 -4.2074125417e-01
3.812 -2.0088083847e-01 -4.8709702557e-01
3.812 -3.0255184864e-01 -5.7357806866e-01
3.812 -2.9191423026e-01 -5.4663833184e-01
3.812 -2.9962955815e-01 -4.8518423115e-01
3.812 -3.3889134005e-01 -5.0513120460e-01
3.812 -3.6103998550e-01 -5.6619272577e-01
3.812 -3.1917101133e-01 -5.7641358763e-01
3.812 -2.9694550372e-01 -4.7534609658e-01
3.812 -2.9042362533e-01 -4.3861153103e-01
3.812 -2.4194423851e-01 -4.4772120972e-01
3.812 -2.4594296634e-01 -4.2337387453e-01
3.812 -2.3141594799e-01 -3.9737475928e-01
3.812 -2.0219073050e-01 -4.0534383544e-01
3.812 -1.4197038476e-01 -3.3119474869e-01
3.812 -1.3549082127e-01 -2.4777087357e-01
3.812 -1.4016606481e-01 -2.2239760821e-01
3.812 -1.2166088349e-01 -2.6331034645e-01
3.812 -1.0716957179e-01 -1.8752441058e-01
3.812 -1.0887466673e-01 -2.4313481280e-01
3.812 -7.0255392946e-02 -2.4827874497e-01
3.812 -4.2962632926e-02 -2.2023307299e-01
3.812 -1.0510486991e-01 -1.7274970571e-01
3.812 -8.2898835091e-02 -1.9957444246e-01
3.812 -1.2102988556e-01 -1.3505648063e-01
3.812 -1.1953804352e-01 -1.3726739261e-01
3.812 -1.4672399423e-01 -1.3657901317e-01
3.812 -1.4525005942e-01 -1.4413422440e-01
3.812 -1.2717296786e-01 -2.0880667051e-01
3.812 -1.8998230735e-01 -2.1825613094e-01
3.812 -1.3023282687e-01 -2.1000218577e-01
3.812 -1.5616196936e-01 -2.3493811134e-01
3.812 -1.4735940562e-01 -2.4569078549e-01
3.812 -1.7234070470e-01 -2.2157775047e-01
3.812 -1.8203550742e-01 -1.4599635373e-01
3.812 -1.2373486083e-01 -1.4103172521e-01
3.812 -5.0109787541e-02 -2.9827485128e-02
3.812 -8.8917271643e-02 -3.3684966484e-03
3.812 -1.1738132782e-01 -7.9361206484e-02
3.812 -1.2054960059e-01 -1.6159714176e-01
3.812 -1.3330825638e-01 -5.8746618328e-02
3.812 -6.2981826619e-02 -5.4475118692e-02
3.812 -1.1580918847e-01 -7.7230659942e-02
3.812 -1.1721952303e-01 -1.9754994050e-01
3.812 -1.2913873809e-01 -2.2437625516e-01
3.812 -1.0977763786e-01 -1.4918807516e-01
3.812 -9.9551593228e-02 -1.0623886936e-01
3.812 -2.8044617235e-02 -1.2149783056e-01
3.812 -4.9150995274e-02 -1.8676181235e-01
3.812 -5.4046339309e-02 -2.1727143864e-01
3.812 +2.9896048909e-04 -2.0134737073e-01
3.812 +6.0546195623e-03 -1.5383875185e-01
3.812 +5.1391173499e-02 -1.2119389913e-01
3.812 +1.2367819775e-01 -1.1946146409e-01
3.812 +9.9877513462e-02 -9.3804761954e-02
3.812 +1.0425703102e-01 +5.3303009650e-02
3.812 +1.0131446334e-01 +7.4438049623e-03
3.812 +8.6876640099e-02 +1.4175211518e-03
3.812 -1.1140929028e-02 -3.5440781072e-02
3.812 -2.2660525338e-02 +4.1828314676e-02
3.812 +1.9949903808e-03 +3.2582630198e-02
3.812 -2.1918914464e-02 -1.6577927373e-02
3.812 +1.4566954439e-02 -6.4891231954e-02
3.812 -4.2305854064e-02 -1.3058430169e-02
3.812 -1.2845783017e-01 +2.1531483651e-02
3.812 -1.4378345475e-01 -9.4517757290e-02
3.812 -1.4302677079e-01 -6.1863135356e-02
3.812 -1.0246890147e-01 -1.3075358540e-01
3.812 -7.3024676560e-02 -6.7853599768e-02
3.812 -3.8039552974e-02 -6.0909934527e-02
3.812 -1.5472542155e-01 -8.5296948574e-02
3.812 -1.5270881304e-01 -9.5128222571e-02
3.812 -1.5653665782e-01 -1.5363108455e-01
3.812 -1.7177797992e-01 -2.6430970278e-01
3.812 -2.1510098270e-01 -2.6561317483e-01
3.812 -1.8612259221e-01 -1.7984235836e-01
3.812 -1.9381285040e-01 -1.7405201968e-01
3.812 -1.5184858935e-01 -2.1589429707e-01
3.812 -1.3332454525e-01 -1.4888646926e-01
3.812 -1.4357134069e-01 -1.8157293172e-01
3.812 -1.5133256265e-01 -1.7083179043e-01
3.812 -1.9291559798e-01 -1.8188676120e-01
3.812 -1.8758067818e-01 -2.0464941521e-01
3.812 -1.5635661852e-01 -2.4230681896e-01
3.812 -2.2644669039e-01 -2.4479387201e-01
3.812 -2.1713479759e-01 -1.7363898463e-01
3.812 -1.6103358194e-01 -2.3765440905e-01
3.812 -1.4791692164e-01 -2.8630028997e-01
3.812 -1.3288048764e-01 -1.9756902668e-01
3.812 -2.1514266190e-01 -3.5212639180e-01
3.812 -1.7031018401e-01 -3.6227925630e-01
3.812 -2.2335562644e-01 -3.5664031691e-01
3.812 -1.9193754429e-01 -2.7732385773e-01
3.812 -1.6242961140e-01 -2.3996815472e-01
3.812 -1.2202002913e-01 -1.8316188460e-01
3.812 -1.6071809924e-01 -1.9445476629e-01
3.812 -1.4275534638e-01 -2.7317574300e-01
3.812 -1.3204211060e-01 -3.1151837479e-01
3.812 -1.3851387357e-01 -2.3209842636e-01
3.812 -1.2194222707e-01 -2.1945917821e-01
3.812 -1.8302645738e-01 -2.6040727349e-01
3.812 -8.4879877347e-02 -2.6410539513e-01
3.812 -3.0979088763e-02 -2.1768147720e-01
3.812 -1.1459727533e-01 -1.9510766735e-01
3.812 -9.6350270495e-02 -2.1680470909e-01
3.812 -7.3728658489e-02 -2.5108853772e-01
3.812 -9.7183630020e-02 -2.8515151640e-01
3.812 -6.4796562175e-02 -3.1023998712e-01
3.812 -1.1365028539e-01 -3.1351347784e-01
3.812 -8.9913651402e-02 -2.4789789449e-01
3.812 -1.3456193274e-01 -2.9712685140e-01
3.812 -1.3535841707e-01 -2.7793449015e-01
3.812 -9.3401466235e-02 -2.8171326715e-01
3.812 -7.9303367660e-02 -3.2448949373e-01
3.812 -1.9335604849e-01 -3.4484939765e-01
3.812 -1.9420894155e-01 -3.7398167168e-01
3.812 -2.0334731665e-01 -4.0845169763e-01
3.812 -2.2967239478e-01 -4.0724231769e-01
3.812 -2.3834852133e-01 -3.8796317816e-01
3.812 -2.4997606450e-01 -3.9607608186e-01
3.812 -2.4815217921e-01 -4.7253315302e-01
3.812 -2.3059014670e-01 -4.1008197471e-01
3.812 -2.9201574047e-01 -4.4294048611e-01
3.812 -3.2058706059e-01 -5.1089067398e-01
3.812 -3.2970392204e-01 -4.8960152073e-01
3.812 -2.9864069918e-01 -5.0963616941e-01
3.812 -2.7597824724e-01 -5.1623257913e-01
3.812 -2.6623377936e-01 -4.7258469576e-01
3.812 -2.7628483314e-01 -4.6423896223e-01
3.812 -2.0296617879e-01 -3.7755538572e-01
3.812 -1.7306269382e-01 -3.9142803179e-01
3.812 -2.5402561910e-01 -4.4067796833e-01
3.812 -3.0789001286e-01 -4.5353775390e-01
3.812 -2.8436139212e-01 -4.4329404699e-01
3.812 -2.0409623817e-01 -4.0567495739e-01
3.812 -2.4204928715e-01 -3.3969647801e-01
3.812 -1.5328856972e-01 -4.2568717037e-01
3.812 -2.1786490568e-01 -3.5430235493e-01
3.812 -1.8190763556e-01 -3.2130196219e-01
3.812 -2.1585965086e-01 -3.5622561709e-01
3.812 -1.8182752297e-01 -3.1405762843e-01
3.812 -1.8015025638e-01 -2.6244266274e-01
3.812 -1.8473319623e-01 -2.7369047639e-01
3.812 -1.9707566735e-01 -3.3075823307e-01
3.812 -2.2070854369e-01 -3.7066616002e-01
3.812 -2.4702178654e-01 -3.4513341920e-01
3.812 -1.4781883371e-01 -2.7209078030e-01
3.812 -1.2854097371e-01 -2.4450252164e-01
3.812 -1.5989639163e-01 -2.2038388392e-01
3.812 -1.1846404641e-01 -2.2306780291e-01
3.812 -2.3105261084e-01 -2.5779060733e-01
3.812 -2.0116939279e-01 -2.9302971617e-01
3.812 -2.1414402894e-01 -2.5846685793e-01
3.812 -1.9459788559e-01 -3.5565908100e-01
3.812 -2.3839542902e-01 -3.9899313532e-01
3.812 -2.7868295416e-01 -4.1403946228e-01
3.812 -2.5541311549e-01 -4.2652367122e-01
3.812 -3.0028660776e-01 -4.7062174243e-01
3.812 -2.6672205358e-01 -4.3385218343e-01
3.812 -2.4907399408e-01 -4.3204950837e-01
3.812 -2.7369271557e-01 -4.8035225862e-01
3.812 -2.4620576931e-01 -3.6504396573e-01
3.812 -2.5832179442e-01 -3.8474424904e-01
3.812 -2.0501725778e-01 -2.7229598706e-01
3.812 -1.6425186255e-01 -2.5851648279e-01
3.812 -1.6072413347e-01 -2.5334076622e-01
3.812 -2.1981561831e-01 -3.0253012879e-01
3.812 -1.7912660462e-01 -3.9052556450e-01
3.812 -2.6121882639e-01 -4.1946492490e-01
3.812 -2.2202763480e-01 -3.6437741396e-01
3.812 -2.4470670010e-01 -3.9230523859e-01
3.812 -2.1057916597e-01 -3.2873088511e-01
3.812 -2.0807140884e-01 -3.4301857106e-01
3.812 -2.1057944738e-01 -3.6802467642e-01
3.812 -2.1669589195e-01 -2.7679690448e-01
3.812 -1.9774765284e-01 -2.1449927653e-01
3.812 -1.6214780904e-01 -2.2648093354e-01
3.812 -1.3309508445e-01 -1.9106615263e-01
3.812 -1.3214655186e-01 -1.8604796027e-01
3.812 -1.2827363137e-01 -1.7995040521e-01
3.812 -1.6044546383e-01 -2.4193583412e-01
3.812 -9.4424857405e-02 -1.6364610891e-01
3.812 -1.4868424773e-01 -1.6320529749e-01
3.812 -1.7549560572e-01 -2.5460345422e-01
3.812 -1.5639754092e-01 -2.6403562377e-01
3.812 -1.0489717586e-01 -1.6997450331e-01
3.812 -7.9804029760e-02 -2.0954898595e-01
3.812 -8.5226967176e-02 -2.5320058912e-01
3.812 -5.3896742707e-02 -2.2557921037e-01
3.812 -2.9866529211e-02 -3.0665963675e-01
3.812 -1.6175344390e-03 -1.7775624969e-01
3.812 -8.3532670686e-02 -2.1406724086e-01
3.812 -1.0820275691e-01 -1.6676679399e-01
3.812 -8.6724805593e-02 -1.4805303014e-01
3.812 -1.0733478085e-01 -2.1301968829e-01
3.812 -1.3153682766e-01 -2.2453178429e-01
3.812 -5.0455106496e-02 -1.9188527585e-01
3.812 -4.1080110291e-02 -2.3625584768e-01
3.812 -7.1343016753e-03 -1.4134058133e-01
3.812 +2.0868625985e-02 -1.5518179175e-01
3.812 -5.1938028084e-02 -1.4394130811e-01
3.812 +1.0947751884e-02 -2.1635343665e-01
3.812 -3.0414924629e-02 -1.3520282545e-01
3.812 -4.2279231326e-02 -1.1647326605e-01
3.812 -1.2624956903e-02 -1.1629548779e-01
3.812 -6.2824589140e-02 -1.4861440347e-01
3.812 -8.3608105497e-03 -1.4142459536e-01
3.812 +1.8207619718e-02 -8.5455151326e-02
3.812 +3.4307878186e-02 -9.4322634197e-02
3.812 +7.4288649891e-02 -8.3351057199e-02
3.812 +1.5744597928e-02 -1.1362688578e-01
3.812 +6.8118050463e-03 -1.1098500226e-01
3.812 -1.5889849383e-02 -4.4228748384e-02
3.812 -2.9001103592e-02 -5.7283255055e-02
3.812 +2.0780671184e-02 +4.9066657708e-02
3.812 +2.4598545576e-02 -4.7448397154e-02
3.812 +4.3178784552e-02 -2.4377334562e-03
3.812 +5.8257750563e-02 +4.8477071344e-02
3.812 -1.0928014551e-02 -1.8759527500e-03
3.812 -5.6739552334e-02 -4.9041478956e-02
3.812 -5.5138219554e-02 -7.6669117389e-02
3.812 -2.2343553805e-02 -9.1191632935e-02
3.812 -4.5883189498e-02 -7.5335602873e-02
3.812 -1.0140473819e-01 -1.1117546295e-01
3.812 -9.0432957552e-02 -1.5200362915e-01
3.812 -3.3711813580e-02 -1.1539965977e-01
3.812 +4.0303185304e-02 -1.1625828883e-01
3.812 +3.1805181059e-02 -6.7689741896e-02
3.812 +3.2207529268e-02 -8.0680678461e-02
3.812 +6.0169272565e-02 -3.8230064447e-02
3.812 -1.6381370242e-03 -7.1883062291e-02
3.812 +1.1504677530e-02 -5.5127214225e-02
3.812 -6.3402007891e-02 -1.0600954323e-01
3.812 -7.7098980702e-02 -1.2799116667e-01
3.812 -2.5917206257e-02 -3.4326031257e-02
3.812 +1.4687281016e-02 -5.2993475190e-02
3.812 -3.6669350557e-02 -1.9078351312e-02
3.812 +1.3745411406e-02 +3.1629187174e-03
3.812 +1.3428914637e-01 -3.2207128849e-02
3.812 +8.6411219312e-02 -3.4268703664e-02
3.812 +7.9956961013e-02 +1.1083980395e-02
3.812 +2.5726980919e-02 +1.7438586816e-02
3.812 +4.1830790575e-02 -3.3692006888e-02
3.812 +1.7888828007e-02 -1.0086764134e-01
3.812 +3.5005653858e-02 -2.6739750223e-02
3.812 +2.9683124326e-02 -2.1546746234e-02
3.812 +5.6769164848e-02 +3.2482216830e-04
3.812 +8.3342341285e-02 +2.1449805850e-02
3.812 +1.9565463224e-01 +3.1053660765e-02
3.812 +1.0550505642e-01 +3.7802044591e-02
3.812 +4.3619497001e-02 +7.2413892526e-02
3.812 +5.3462892080e-02 -4.4274661605e-03
3.812 +1.2158356748e-01 +4.6284484292e-02
3.812 +7.2080712797e-02 -8.4999440405e-03
3.812 +2.5778938815e-02 +3.0063488279e-02
3.812 -4.1092315344e-02 -3.5396742109e-02
3.812 -4.9700021489e-02 -2.1286972169e-02
3.812 -5.2509408402e-02 -3.9414868125e-02
3.812 -4.8949427667e-02 +2.3807463592e-02
3.812 -3.9988147746e-03 +7.2280964231e-02
3.812 +1.6751501462e-02 +2.1092311482e-02
3.812 -3.6126494789e-02 +8.0933258591e-02
3.812 -2.3649274546e-02 +5.3972797409e-02
3.812 +6.3124283503e-02 +2.9055246509e-02
3.812 +3.3139708345e-02 +1.1901276797e-02
3.812 +3.8313219410e-02 -7.2754474982e-02
3.812 +1.9839532753e-02 -1.2200551550e-02
3.812 +7.7638203356e-03 -4.0524644706e-02
3.812 +3.3277871813e-02 -1.3529516575e-02
3.812 -2.9876153586e-02 -3.3479819849e-02
3.812 -2.9655822354e-02 -6.2807005079e-02
3.812 +2.1847750824e-02 -8.2066230888e-02
3.812 -5.6732725047e-02 -3.2109647276e-02
3.812 -3.7279644857e-04 -7.8887960911e-02
3.812 +1.0363075316e-03 -3.2378271371e-03
3.812 +4.8195287363e-02 -1.1002251316e-02
3.812 -1.5195312972e-02 +5.8044237873e-02
3.812 -3.8632669990e-02 +1.8409253297e-02
3.812 +6.9422696597e-03 -4.7209192102e-02
3.812 -7.5181275941e-02 -6.6954874540e-02
3.812 -1.7317757400e-01 -5.1881004524e-03
3.812 -8.6814365152e-02 -6.5802503353e-02
3.812 -7.5104787274e-02 +2.1606901123e-02
3.812 -8.3064273931e-02 +5.5638980438e-02
3.812 -1.0448397884e-01 +7.1408303159e-02
3.812 -1.2012412906e-01 +9.6829543530e-02
3.812 -7.3040579282e-02 -2.8410243674e-02
3.812 -1.2150736466e-01 +7.4816729580e-02
3.812 -1.1762664679e-01 +4.7695654928e-02
3.812 -6.7554184409e-02 +1.4638129709e-01
3.812 -1.3194105478e-01 +1.2780831201e-01
3.812 -7.9187793299e-02 +1.7003447853e-01
3.812 -1.6030036088e-01 +1.4105660637e-01
3.812 -1.2844750215e-01 +1.2227699057e-01
3.812 -5.6387730376e-02 +9.8865420410e-02
3.812 -1.1548051170e-01 +6.0926600890e-02
3.812 -9.7144735885e-02 +1.1991810504e-01
3.812 -1.0973454826e-01 +1.6378949238e-01
3.812 -1.0037494466e-01 +1.3124972833e-01
3.812 -8.3163333619e-02 +1.4289331402e-01
3.812 -1.6537039589e-01 +1.5070232923e-01
3.812 -1.1434250172e-01 +5.7196901299e-02
3.812 -1.3582009550e-01 +8.5228501643e-02
3.812 -1.6818813596e-01 +1.1372772024e-01
3.812 -1.7415595732e-01 +2.2831498569e-01
3.812 -1.7901939587e-01 +2.1173440291e-01
3.812 -9.1275358076e-02 +2.0074637578e-01
3.812 -1.6042188158e-01 +2.4303702221e-01
3.812 -1.8060575194e-01 +3.0866658297e-01
3.812 -1.5498515847e-01 +2.5440264255e-01
3.812 -1.6906049127e-01 +2.7845559217e-01
3.812 -1.4431013437e-01 +3.3532652879e-01
3.812 -1.5502028134e-01 +2.8615358030e-01
3.812 -2.0342701895e-01 +3.2054990524e-01
3.812 -1.3613061614e-01 +3.1293540554e-01
3.812 -1.5873771148e-01 +2.6906184899e-01
3.812 -1.5300048242e-01 +2.9542161969e-01
3.812 -1.6562330277e-01 +3.2967560628e-01
3.812 -1.4331125896e-01 +2.7468991371e-01
3.812 -1.5821905517e-01 +3.1014562418e-01
3.812 -2.0851059284e-01 +3.3287453091e-01
3.812 -2.0238578889e-01 +3.8695600544e-01
3.812 -2.3469571811e-01 +4.1401067360e-01
3.812 -2.2611045382e-01 +3.7036269704e-01
3.812 -2.2276822859e-01 +3.8943633506e-01
3.812 -2.6348899430e-01 +3.8836816637e-01
3.812 -2.4376865987e-01 +3.8388318739e-01
3.812 -2.9336407786e-01 +3.6668953093e-01
3.812 -2.1730053983e-01 +4.2456075482e-01
3.812 -2.0056624812e-01 +4.6750505953e-01
3.812 -2.8491970508e-01 +4.7128586309e-01
3.812 -2.9553977941e-01 +4.6033571588e-01
3.812 -2.4941334074e-01 +4.5184865680e-01
3.812 -2.5693042698e-01 +4.4798300495e-01
3.812 -2.5697876190e-01 +4.1525266183e-01
3.812 -2.5003324209e-01 +4.4921604043e-01
3.812 -2.8508431917e-01 +4.5880018697e-01
3.812 -2.6151535961e-01 +4.1927737436e-01
3.812 -2.3570577683e-01 +4.2187033757e-01
3.812 -2.4400166432e-01 +4.2977015025e-01
3.812 -2.6180663949e-01 +5.1841122104e-01
3.812 -1.9755853679e-01 +3.4454234861e-01
3.812 -2.5020525116e-01 +4.1715061143e-01
3.812 -2.0516363508e-01 +4.1250795526e-01
3.812 -1.9497207626e-01 +4.1060624414e-01
3.812 -1.3902902210e-01 +3.2232964797e-01
3.812 -1.6558295945e-01 +3.4662243920e-01
3.812 -1.2730217207e-01 +3.1824458103e-01
3.812 -1.0907448645e-01 +2.5136654578e-01
3.812 -2.0198042524e-01 +2.4461429884e-01
3.812 -1.7451920328e-01 +2.7195109561e-01
3.812 -1.4407917956e-01 +2.4836277713e-01
3.812 -1.4251760582e-01 +2.4910084821e-01
3.812 -1.2022229248e-01 +2.9231161735e-01
3.812 -8.0197690491e-02 +2.3124787973e-01
3.812 -1.3022669237e-01 +2.2436223530e-01
3.812 -6.3148162528e-02 +1.5780063484e-01
3.812 -5.8905360286e-02 +1.8922235610e-01
3.812 +2.3667058796e-02 +1.8769999745e-01
3.812 +1.9899503764e-02 +1.1080077320e-01
3.812 +4.0628969537e-02 +1.3214567268e-01
3.812 +1.2175521122e-02 +8.2070690579e-02
3.812 -2.7077979534e-02 +8.2277177386e-02
3.812 -1.8904565618e-03 +6.3750239466e-02
3.812 -1.9465243833e-02 +1.0697172618e-01
3.812 +4.5760799811e-02 +1.4780994446e-01
3.812 +3.3083390622e-02 +1.0942684421e-01
3.812 -2.4648943458e-02 +1.0844234507e-01
3.812 -5.3817172265e-02 +1.0366505992e-01
3.812 +2.0061941388e-02 +7.4843230575e-02
3.812 -9.8994711798e-03 +7.1179053374e-02
3.812 -2.8290576685e-02 +6.5911939993e-02
3.812 -5.8366286788e-02 +9.2591440837e-02
3.812 -3.9558752878e-03 +8.0888160823e-02
3.812 -5.0713932899e-02 +8.0596426874e-02
3.812 +3.0850611978e-02 +1.4310276981e-01
3.812 -1.6678057037e-02 +1.3786470689e-01
3.812 -4.0477979965e-02 +7.2180843332e-02
3.812 -3.0697203944e-02 +1.4179014618e-01
3.812 -3.5473560621e-02 +1.0496990145e-01
3.812 -3.3335069042e-02 +1.8758190065e-01
3.812 -2.6414924821e-02 +1.3530905716e-01
3.812 -4.7899943293e-02 +2.1272101998e-01
3.812 +3.0607328392e-02 +2.1199187663e-01
3.812 -2.2234557749e-02 +2.5032624013e-01
3.812 +4.6131533945e-03 +1.5914076046e-01
3.812 +3.7954709192e-02 +1.5345528146e-01
3.812 +6.2727733209e-02 +9.1735777350e-02
3.812 +1.8926615973e-02 +1.4675219873e-01
3.812 +6.6191436420e-02 +1.2812253734e-01
3.812 +5.5762110781e-02 +1.2696222046e-01
3.812 +5.4061576808e-02 +7.0305773739e-02
3.812 +2.3703899489e-02 +6.3166450152e-02
3.812 +3.0736219769e-02 +4.1780312939e-02
3.812 +7.9732568504e-03 +2.9110071852e-02
3.812 +1.5424393581e-02 +6.0978450117e-02
3.812 +7.3115395227e-02 +2.1785220665e-02
3.812 +4.5959338233e-02 +3.5046167188e-02
3.812 +1.5334684191e-01 +1.2756987658e-02
3.812 +1.1202628668e-01 +9.0954855053e-02
3.812 +1.1460614118e-01 +6.3799043490e-02
3.812 +1.4394712072e-01 +6.0187097691e-02
3.812 +5.8965583411e-02 +3.6867075659e-02
3.812 +2.7613142203e-02 +4.3111263434e-02
3.812 +1.5319945849e-02 -1.5998437253e-02
3.812 -5.3860677472e-02 -4.6039031200e-02
3.812 -8.9024394830e-02 +7.7950259383e-03
3.812 -1.0556949962e-01 +2.8615371812e-03
3.812 -3.5074519226e-02 +3.5271674921e-02
3.812 -5.2433686312e-02 -2.2502042264e-02
3.812 -3.9078150912e-03 -1.9353943059e-02
3.812 +1.3290435443e-02 +9.8657863546e-03
3.812 -6.5830611101e-02 -3.8752086248e-03
3.812 +2.6545018460e-02 -3.6486968058e-02
3.812 +2.8309800399e-02 -8.8607476313e-02
3.812 +7.4703989253e-02 -3.5077140785e-02
3.812 +9.5459226386e-02 -5.7092521730e-02
3.812 +1.7471976499e-01 -9.8277962822e-02
3.812 +1.6969277575e-01 -1.1520880028e-01
3.812 +1.5996739210e-01 -9.1322955118e-02
3.812 +7.0007800993e-02 -4.8619935868e-02
3.812 +7.4330923105e-02 -1.1543516403e-01
3.812 +1.2922879439e-02 -8.3312619145e-02
3.812 +1.8613263061e-02 -3.3041162944e-02
3.812 +9.8573561861e-02 -8.7675824288e-03
3.812 -2.1654604861e-03 +1.7188846571e-02
3.812 -7.4608068780e-03 -3.9108229430e-02
3.812 +3.1541481943e-02 -1.3772090269e-02
3.812 +8.8856675375e-03 -6.3840218034e-02
3.812 -1.3113339126e-02 -4.0625604403e-02
3.812 +4.6460988684e-02 -4.7812222882e-02
3.812 +1.2904800310e-02 -7.1278856214e-02
3.812 +9.3251249243e-02 +2.0236031012e-02
3.812 +3.6453284823e-02 -3.8807432574e-02
3.812 +1.9641318708e-02 +9.1943364830e-02
3.812 +2.3208686411e-02 +8.0924593535e-02
3.812 -4.8814833022e-02 -8.6415576416e-03
3.812 -4.3685119696e-02 -1.0999222657e-02
3.812 -1.0796739912e-02 +3.0079955550e-03
3.812 -1.8855284513e-02 -7.3533046316e-03
3.812 -1.1837870051e-01 -5.3448923773e-02
3.812 -7.0480545412e-02 -1.1023182225e-02
3.812 -8.1171708541e-02 -1.4196186342e-02
3.812 +1.9827435200e-02 -7.5092089123e-03
3.812 -2.1988011267e-03 -6.8969690603e-02
3.812 -5.4434735351e-02 -1.5660458657e-01
3.812 -5.7828769222e-03 -1.5277351955e-01
3.812 -7.4923767323e-02 -2.2908384783e-01
3.812 -7.5291862652e-02 -1.8703433561e-01
3.812 -1.6512717929e-01 -2.6691631503e-01
3.812 -8.6992224720e-02 -1.3101043423e-01
3.812 -3.5949388423e-02 -1.2406315255e-01
3.812 -7.9673561653e-02 -1.6436278431e-01
3.812 -5.8974212155e-02 -1.4394097148e-01
3.812 -8.3185916298e-02 -2.4178525771e-01
3.812 -1.5467448720e-03 -1.4686935864e-01
3.812 +3.7989299879e-02 -9.2916169465e-03
3.812 +4.3884088365e-02 +6.0434586499e-02
3.812 -1.3296740476e-02 +1.0342676081e-01
3.812 +4.3621410035e-02 +1.1138892203e-01
3.812 +8.5639455596e-02 -1.4707627756e-03
3.812 +6.7973531063e-02 +5.6581791724e-02
3.812 +1.0111955679e-01 +3.0880610678e-02
3.812 +8.3084477865e-04 +4.8889324587e-02
3.812 +2.5842035829e-02 +6.0414150794e-02
3.812 -1.0194088300e-03 +5.6762440076e-02
3.812 -4.3007096117e-02 +1.1222755663e-01
3.812 -1.4410015511e-02 +4.2017827299e-02
3.812 +3.7675642535e-02 +1.0731797149e-01
3.812 +8.0957965024e-02 +6.5499688508e-03
3.812 +8.4162793298e-02 -3.4106730657e-02
3.812 +8.0989098195e-02 -3.4468654086e-02
3.812 +3.5088414268e-02 -7.8400426119e-03
3.812 +7.0296441089e-02 -3.0471536410e-02
3.812 +7.3181047275e-02 +3.3672063722e-02
3.812 +8.1582729066e-02 +3.1252567442e-02
3.812 +1.1117872300e-01 -5.0042994232e-02
3.812 +9.3472849049e-02 -1.1072981708e-02
3.812 +9.8208779169e-02 +3.0814800903e-03
3.812 +8.7967105930e-02 +7.4687882873e-02
3.812 +1.3652824542e-01 +1.2326495576e-01
3.812 +8.0830602179e-02 +1.5587621754e-01
3.812 -6.2721600825e-03 +9.0651787804e-02
3.812 +2.8680639821e-02 +6.7625828351e-02
3.812 +5.9116238433e-02 +1.2993414178e-01
3.812 +2.5308042343e-02 +7.6810279197e-02
3.812 +5.1052020179e-02 +1.0960477167e-01
3.812 -1.5216669858e-02 +1.4497457837e-01
3.812 +5.5581660590e-03 +8.8548647780e-02
3.812 +3.5950232785e-02 +5.9109875700e-02
3.812 +5.4424785972e-02 +2.8242885361e-02
3.812 +4.0263733836e-02 +1.3091611592e-01
3.812 +8.8206408190e-02 +1.3796710832e-01
3.812 -2.6328191792e-02 +7.6556397284e-02
3.812 +3.9052026472e-02 +1.3502665129e-01
3.812 +2.3264230769e-02 +1.1465900917e-01
3.812 -2.1768660348e-02 +8.8454034223e-02
3.812 +4.6999025972e-02 +5.9451104609e-02
3.812 +1.4656864344e-03 +4.6512987949e-02
3.812 -1.3848474882e-03 +8.2217213443e-02
3.812 -8.6144675688e-03 +9.6982140785e-02
3.812 -8.9106066816e-03 +9.8540721675e-02
3.812 -6.3120515745e-02 +9.6762443761e-02
3.812 +2.1809993623e-03 +1.5254498091e-01
3.812 +3.3042171680e-02 +1.4071391941e-01
3.812 +1.0662574896e-03 +9.6272541443e-02
3.812 -1.6871172176e-02 +8.7687887286e-02
3.812 +3.3212716398e-03 +4.6755664948e-02
3.812 +4.1029403674e-03 +1.1054800644e-01
3.812 -6.0945170415e-02 +1.0090839089e-01
3.812 -5.8577329320e-02 +1.4564554094e-01
3.812 -8.8511729103e-02 +1.3400185872e-01
3.812 -7.6074667758e-02 +1.8633045066e-01
3.812 -8.6076342187e-02 +2.5286125599e-01
3.812 -7.7809817046e-02 +2.2382981686e-01
3.812 -6.6956024104e-02 +1.6433951973e-01
3.812 -9.9631516198e-02 +1.8753596004e-01
3.812 -8.0902668268e-02 +1.5908164374e-01
3.812 -9.6757331018e-02 +1.6845788502e-01
3.812 -8.4332454457e-02 +1.5895438012e-01
3.812 -1.2449419003e-01 +1.7230214885e-01
3.812 -1.3863918162e-01 +1.9493137733e-01
3.812 -1.2802368004e-01 +2.2486859454e-01
3.812 -6.9017535179e-02 +1.6047446678e-01
3.812 -1.5359317511e-01 +1.0887090140e-01
3.812 -1.6054983900e-01 +1.9862845696e-01
3.812 -1.9078016604e-01 +1.5962861094e-01
3.812 -2.4935469007e-01 +2.6519302793e-01
3.812 -2.4274643135e-01 +3.0852052741e-01
3.812 -2.0117872479e-01 +2.6960107776e-01
3.812 -2.4746852800e-01 +2.8533132512e-01
3.812 -2.0145868346e-01 +2.8917044447e-01
3.812 -2.2368234623e-01 +3.5357126738e-01
3.812 -1.6945549923e-01 +3.5212376477e-01
3.812 -1.7085556282e-01 +3.1653735359e-01
3.812 -1.9047541212e-01 +3.3456146061e-01
3.812 -2.0463639507e-01 +3.4657964078e-01
3.812 -2.4973214718e-01 +3.1727084940e-01
3.812 -1.9974268850e-01 +3.4368603408e-01
3.812 -2.1371330130e-01 +3.2262576354e-01
3.812 -1.8768287289e-01 +3.2699010682e-01
3.812 -2.1237346625e-01 +3.8409679785e-01
3.812 -2.2280669122e-01 +4.1320762436e-01
3.812 -1.5691585792e-01 +3.6483375842e-01
3.812 -1.4647483452e-01 +3.6999720097e-01
3.812 -1.4716457907e-01 +2.7982781963e-01
3.812 -1.9313100473e-01 +3.5114968860e-01
3.812 -2.6250067952e-01 +3.6675105619e-01
3.812 -2.6685301247e-01 +3.8293389964e-01
3.812 -1.5308081771e-01 +3.1450430873e-01
3.812 -1.7717529100e-01 +3.8999138650e-01
3.812 -1.9345086940e-01 +4.7296547975e-01
3.812 -2.0663509444e-01 +4.9942622681e-01
3.812 -2.2444565615e-01 +4.4774834985e-01
3.812 -2.2221358824e-01 +4.5378077040e-01
3.812 -2.6958130182e-01 +5.1422903498e-01
3.812 -2.4850342129e-01 +4.0711981292e-01
3.812 -2.2092381912e-01 +3.9261409112e-01
3.812 -2.3016536715e-01 +3.7386109731e-01
3.812 -2.1726528955e-01 +4.1857466040e-01
3.812 -3.0256448253e-01 +4.5194293011e-01
3.812 -2.6298706502e-01 +4.7221031300e-01
3.812 -2.8390126671e-01 +4.3555842901e-01
3.812 -2.2751675841e-01 +4.8282370625e-01
3.812 -2.2179515917e-01 +4.3212183445e-01
3.812 -2.2259285563e-01 +4.5938874982e-01
3.812 -2.1637363780e-01 +4.1479861714e-01
3.812 -2.2269246738e-01 +4.3007450581e-01
3.812 -2.1843429611e-01 +3.8798679554e-01
3.812 -2.3543373289e-01 +3.9521996946e-01
3.812 -1.7034948089e-01 +3.2891011333e-01
3.812 -1.3325919476e-01 +3.1464192683e-01
3.812 -1.7392211311e-01 +4.0533767488e-01
3.812 -1.1125991463e-01 +3.3924263290e-01
3.812 -1.3466554311e-01 +3.1952707494e-01
3.812 -1.4055779555e-01 +3.4343237264e-01
3.812 -1.6791946112e-01 +3.3527405337e-01
3.812 -1.3867345207e-01 +2.9618358200e-01
3.812 -8.8833466165e-02 +3.0397061867e-01
3.812 -1.3460935264e-01 +3.0333638964e-01
3.812 -1.2157982366e-01 +3.2474166470e-01
3.812 -2.0306748111e-01 +3.4497587718e-01
3.812 -1.6065866499e-01 +3.4827339214e-01
3.812 -1.9700314904e-01 +3.8015486261e-01
3.812 -1.5508775193e-01 +3.6457867273e-01
3.812 -1.4831110019e-01 +3.8895085117e-01
3.812 -9.1151717636e-02 +3.7467088895e-01
3.812 -1.0065905251e-01 +3.0029687008e-01
3.812 -8.5873333537e-02 +2.9886746352e-01
3.812 -1.1374187957e-01 +2.2768364228e-01
3.812 -4.3363264021e-02 +2.5740586829e-01
3.812 -6.8027403968e-03 +1.8480338508e-01
3.812 +2.8501199588e-02 +1.2905768363e-01
3.812 -1.0347310958e-01 +1.5406336530e-01
3.812 -7.2716641171e-03 +1.7058690414e-01
3.812 +4.7577463721e-02 +1.0002308525e-01
3.812 -5.4756257232e-03 +1.1203007483e-01
3.812 +3.1979050324e-02 +9.5054554332e-02
3.812 -2.5181233884e-02 +1.2808834186e-01
3.812 -7.5450346242e-02 +1.5521844498e-01
3.812 -7.9404216699e-02 +1.6703771321e-01
3.812 -8.5341376143e-03 +1.9455872446e-01
3.812 +7.6089942977e-03 +2.1205401395e-01
3.812 -5.0171214669e-02 +2.1314111946e-01
3.812 -5.1650752730e-02 +1.4594341626e-01
3.812 -5.1474970602e-02 +2.0337717836e-01
3.812 -5.1400682753e-02 +1.9823567229e-01
3.812 -6.5635762658e-02 +1.9318700957e-01
3.812 -3.4953725026e-02 +1.6344672266e-01
3.812 -5.7873320387e-02 +1.9556676121e-01
3.812 -8.5703120913e-02 +1.8949984975e-01
3.812 -1.4431082108e-01 +1.7754424693e-01
3.812 -1.4712888894e-01 +1.1889936127e-01
3.812 -1.4383651066e-01 +1.0278020047e-01
3.812 -1.5776425682e-01 +1.8589449366e-01
3.812 -2.0535838422e-01 +1.6422506002e-01
3.812 -2.0078857077e-01 +2.1159943243e-01
3.812 -1.6876625156e-01 +1.9385164440e-01
3.812 -1.9042160436e-01 +1.2632257040e-01
3.812 -1.6056800891e-01 +1.6800819254e-01
3.812 -1.5296934588e-01 +1.3531236942e-01
3.812 -1.3025333115e-01 +1.5385946677e-01
3.812 -1.4588731489e-01 +1.3044629289e-01
3.812 -9.5067059751e-02 +1.1424909179e-01
3.812 -9.6794194205e-02 +1.0056180452e-01
3.812 -4.2581026792e-02 +1.8678441862e-01
3.812 -9.8523140435e-02 +1.3609703069e-01
3.812 -1.2849343946e-01 +1.5402315846e-01
3.812 -1.1142324465e-01 +1.3163043493e-01
3.812 -6.8326596291e-02 +1.8053948408e-01
3.812 -1.3054960053e-01 +1.6539465423e-01
3.812 -1.1972972318e-01 +1.4812382194e-01
3.812 -9.5506685600e-02 +9.4522407824e-02
3.812 -1.1564279932e-01 +1.3070770919e-01
3.812 -4.2873880939e-02 +1.3790010212e-01
3.812 -4.6107745791e-02 +1.2398453370e-01
3.812 -7.6896018700e-02 +1.8152109867e-01
3.812 -3.9162886243e-02 +1.9578848652e-01
3.812 -6.5025294616e-02 +1.2792882544e-01
3.812 -9.6800150297e-02 +1.1172706262e-01
3.812 -1.2443323641e-01 +7.8477285524e-02
3.812 -9.6602790138e-02 +8.1067100705e-02
3.812 -9.8542641009e-02 +1.2847788598e-01
3.812 -1.1689100791e-01 +1.4902138238e-01
3.812 -1.0165139579e-01 +1.8027643107e-01
3.812 -1.5761473475e-01 +3.0089817080e-01
3.812 -1.7385186903e-01 +3.1122966483e-01
3.812 -1.4246184531e-01 +3.1207676590e-01
3.812 -1.1771914987e-01 +3.9786443938e-01
3.812 -1.3382965106e-01 +3.2064686020e-01
3.812 -1.6564262476e-01 +2.8774495427e-01
3.812 -1.0666793554e-01 +2.9750452463e-01
3.812 -1.4563887167e-01 +3.0252497125e-01
3.812 -1.4637421667e-01 +2.6622179049e-01
3.812 -1.6305705159e-01 +2.8399470909e-01
3.812 -1.3413792000e-01 +2.8208559236e-01
3.812 -1.5705373703e-01 +2.7391964913e-01
3.812 -1.8088281178e-01 +3.9577002032e-01
3.812 -2.4290012845e-01 +4.0174133520e-01
3.812 -2.1110288521e-01 +3.4302378635e-01
3.812 -1.8929202567e-01 +3.2413759426e-01
3.812 -2.1678158304e-01 +3.4855725746e-01
3.812 -1.9016065007e-01 +3.4145952597e-01
3.812 -2.2192605367e-01 +3.8127356300e-01
3.812 -2.2557362795e-01 +4.2401168627e-01
3.812 -2.2647995205e-01 +4.2603107350e-01
3.812 -2.4652965159e-01 +4.1611772902e-01
3.812 -2.8398375361e-01 +4.0982122312e-01
3.812 -2.7794780456e-01 +3.7838507028e-01
3.812 -2.2521147004e-01 +4.2552969050e-01
3.812 -2.4216828935e-01 +3.7106871567e-01
3.812 -1.7226777672e-01 +3.6665612223e-01
3.812 -2.1799818093e-01 +3.6927238157e-01
3.812 -1.6422759358e-01 +2.9704835993e-01
3.812 -1.2820047203e-01 +2.1377626269e-01
3.812 -9.4058862865e-02 +2.7216440217e-01
3.812 -1.4234646050e-01 +3.1443799869e-01
3.812 -1.3309065360e-01 +3.1179275323e-01
3.812 -1.4769760228e-01 +3.3308017986e-01
3.812 -1.2644348981e-01 +3.1159424025e-01
3.812 -9.9646201324e-02 +3.0179678347e-01
3.812 -9.3939032734e-02 +3.1485871757e-01
3.812 -1.4683653880e-01 +2.9470931010e-01
3.812 -1.5633266473e-01 +3.1007985315e-01
3.812 -9.4928609422e-02 +3.2036381854e-01
3.812 -8.2348115019e-02 +3.2508122686e-01
3.812 -6.2327240001e-02 +2.5885802529e-01
3.812 -1.0118345119e-01 +2.3919117925e-01
3.812 -9.4520791410e-02 +2.5917488177e-01
3.812 -1.1833240568e-01 +2.2732444369e-01
3.812 -9.4367422653e-02 +1.5754821629e-01
3.812 -6.8226200397e-02 +1.8633716051e-01
3.812 -7.4745743682e-02 +2.3530985335e-01
3.812 -6.2275466513e-02 +1.6767374829e-01
3.812 -6.9742783651e-02 +1.2723184076e-01
3.812 -3.2020775957e-02 +9.7190716448e-02
3.812 +1.4499091394e-03 +6.5330718510e-02
3.812 -3.3886756572e-02 +1.0696285867e-01
3.812 +7.4988181141e-03 +1.3891447963e-01
3.812 -6.5200442627e-02 +1.4043873325e-01
3.812 -6.6895176660e-03 +1.1184400928e-01
3.812 -2.7466406877e-02 +1.8036277792e-01
3.812 -6.9669018346e-02 +1.9806658821e-01
3.812 -3.1969770422e-02 +1.0515095489e-01
3.812 +3.6353870611e-02 +9.2178829892e-02
3.812 +5.0547107644e-02 +9.4329634722e-02
3.812 -2.5622552295e-02 +9.6443813113e-02
3.812 +2.6472631215e-02 +4.4342520074e-02
3.812 +3.5923384162e-02 +1.1790573151e-01
3.812 +2.8262665665e-02 +1.4597699834e-01
3.812 +4.0268598127e-03 +1.3876105964e-01
3.812 +6.3173192616e-02 +1.4665483269e-01
3.812 -1.4281202806e-02 +6.2999362846e-02
3.812 +1.7122673417e-02 +1.9728390947e-02
3.812 -4.0859922986e-02 +1.2843217186e-01
3.812 -3.6964071739e-02 +1.4295374229e-01
3.812 -1.7722091697e-02 +1.2066439694e-01
3.812 +2.0559221161e-03 +1.0661285313e-01
3.812 -2.7704317634e-02 +4.7772935110e-02
3.812 +2.3635734938e-02 +9.6522430177e-02
3.812 +2.0667971903e-03 +2.1271761300e-01
3.812 +2.7158482394e-03 +9.6427755867e-02
3.812 +4.1262857946e-02 +1.2178818273e-01
3.812 +2.2213756959e-02 +1.3345987362e-01
3.812 +4.1805814309e-02 +5.7807616643e-02
3.812 +1.8094284251e-03 -1.6426840049e-02
3.812 -5.8087010863e-02 +3.0775433881e-02
3.812 -6.5730436843e-02 -1.5579179680e-02
3.812 -3.7243725817e-02 +1.9843055388e-02
3.812 -9.6497113790e-02 -3.3594462939e-03
3.812 -2.9673239235e-02 -3.0288179828e-02
3.812 -4.4204289574e-02 -5.3545685309e-02
3.812 -2.0954138478e-02 -2.9716576277e-02
3.812 -1.0613316561e-02 -3.1746716447e-02
3.812 +2.8935345945e-02 +5.3086079497e-02
3.812 +5.8945271210e-02 -1.2326701471e-03
3.812 +4.1157863941e-02 -2.5185781777e-02
3.812 +1.0488596297e-01 -3.5022091810e-02
3.812 +1.0288280095e-01 -9.7604933649e-03
3.812 +8.9499747221e-02 +1.2813332677e-02
3.812 +1.3552816434e-01 -3.4568829580e-02
3.812 +1.1057962828e-01 +4.2366510668e-02
3.812 +1.0517793850e-01 -5.2314158515e-03
3.812 +1.2765797593e-01 +1.8786523983e-03
3.812 +1.7820947710e-01 +6.6119603779e-02
3.812 +7.4202729123e-02 +7.8706214171e-02
3.812 +6.2582896438e-02 +5.9569914720e-02
3.812 +2.2785235898e-02 -3.3727616504e-02
3.812 +9.2046974178e-03 +4.0444347486e-02
3.812 +4.2830671141e-02 +8.5581128442e-02
3.812 +1.4332228385e-02 +2.3448015189e-02
3.812 -8.3387605127e-04 +3.4502001923e-02
3.812 -2.8844899211e-02 -1.5018508929e-02
3.812 -4.0957664192e-02 +1.8165615764e-02
3.812 -4.7598969256e-02 -7.6133530203e-02
3.812 +4.6608772846e-02 -9.9399896699e-03
3.812 +2.3238720540e-02 -3.6452128704e-02
3.812 -1.7047454503e-04 -1.5784656311e-02
3.812 +2.4400549592e-04 -5.0131556298e-02
3.812 -2.6790215652e-02 -2.1907217128e-02
3.812 -4.1136759912e-02 +1.4884318789e-02
3.812 -5.9788894106e-02 +2.1861303231e-02
3.812 -3.2909233956e-02 -1.6231625043e-02
3.812 -2.0941865218e-03 -3.3131921614e-02
3.812 -1.5227913453e-02 -1.5300837012e-01
3.812 +5.4599135666e-02 -1.1087817123e-01
3.812 +7.7821058617e-02 -4.3060196640e-02
3.812 +3.4540876758e-02 -7.4187739794e-02
3.812 +6.1694884346e-02 -1.1485919131e-03
3.812 +3.4119142967e-02 -1.1188154715e-02
3.812 -2.2907439288e-03 -4.7921932742e-02
3.812 +7.2497046210e-02 -1.1090581175e-01
3.812 +5.7318241722e-02 -7.6915305254e-02
3.812 +6.5285769937e-02 -3.8687830171e-02
3.812 +9.9698425150e-02 -5.0000365840e-02
3.812 +6.6967600210e-02 -2.1064430933e-02
3.812 -1.2344231025e-02 -6.2985143303e-02
3.812 -1.6429473992e-02 -5.1828760418e-02
3.812 +1.9835281464e-02 -5.7327506569e-02
3.812 -1.8247577468e-02 -5.9422837025e-02
3.812 -1.0451014241e-02 -6.8870172885e-02
3.812 -6.9916524462e-03 -8.8042194196e-02
3.812 -4.1845837686e-02 -1.1678194958e-02
3.812 -3.6752546805e-02 -3.4780075978e-02
3.812 -6.1687244339e-02 -5.6174565186e-02
3.812 -1.0571144046e-01 -4.8987340852e-02
3.812 -7.1032851293e-02 -8.0631112492e-02
3.812 -5.8627306393e-02 -8.1590468109e-02
3.812 -1.6156689517e-02 -1.3445903984e-01
3.812 -5.9707707743e-02 -1.5572693461e-01
3.812 -5.9480904151e-02 -1.4866773921e-01
3.812 -5.1195394581e-02 -1.5833950949e-01
3.812 +1.3787463509e-02 -1.3273806482e-01
3.812 +1.4979902453e-02 -1.3301119814e-01
3.812 -6.5603487945e-02 -1.7749344865e-01
3.812 -2.6852863994e-02 -1.1322594386e-01
3.812 +5.0849052086e-03 -5.6832869184e-02
3.812 -2.4374801984e-02 -1.2704956831e-01
3.812 -1.6765625134e-02 -7.1536497871e-02
3.812 +7.1897084863e-03 -1.3438716838e-01
3.812 +2.7085748552e-02 -1.0895142527e-01
3.812 -2.6665808982e-03 -6.4031237371e-02
3.812 -2.9951893579e-02 -5.1359926115e-02
3.812 +2.7862121940e-02 +3.3212319327e-02
3.812 +4.6692523816e-02 -4.5089067758e-02
3.812 +4.4468449168e-02 -8.5962894606e-02
3.812 +3.0002116239e-02 -1.1449608794e-01
3.812 +8.3441799184e-02 -3.5761081488e-02
3.812 +7.7153630249e-02 -8.2920194641e-02
3.812 +1.5983721023e-01 -5.1087161562e-02
3.812 +1.1051980956e-01 -5.4987327174e-02
3.812 +1.3316565173e-01 -5.5700525932e-02
3.812 +2.1683997464e-01 -5.1138468045e-02
3.812 +1.5808389034e-01 -1.5612942090e-02
3.812 +8.5434484130e-02 -1.4408216122e-02
3.812 +1.0605269071e-01 -1.2887508995e-02
3.812 +9.2164919520e-02 -5.1414852072e-02
3.812 +1.0050140915e-01 -2.0902344006e-02
3.812 +9.7466863890e-02 -2.4258309530e-02
3.812 +8.4106204624e-02 -1.6025741277e-02
3.812 +7.1892615659e-02 -7.7130333871e-03
3.812 +1.1064276320e-01 -9.4000228364e-04
3.812 +3.6022258153e-02 +2.7869920842e-02
3.812 +1.9541886884e-02 -1.3727220839e-03
3.812 +2.2712899279e-02 -4.9027441814e-03
3.812 +8.0424174393e-02 +4.2976458861e-02
3.812 +1.3814489555e-02 -1.0840944135e-02
3.812 +4.4476043657e-02 +1.5661217943e-02
3.812 +6.5077703181e-02 -2.9019244434e-02
3.812 +4.5406842763e-02 +1.3833506967e-02
3.812 +3.2655282365e-02 +9.7846546823e-03
3.812 +3.5008664511e-02 -3.1769833584e-02
3.812 +4.1415501436e-02 -5.0700702986e-02
3.812 +5.5232734902e-02 -9.9237058993e-02
3.812 +3.5825870530e-02 -1.5376585933e-01
3.812 +2.9566530217e-02 -1.0090641589e-01
3.812 -2.3566230376e-02 -1.6568913008e-02
3.812 -4.0804847448e-02 -2.3818606138e-02
3.812 -1.8278531657e-02 -4.5027828660e-02
3.812 -7.2411547871e-02 -1.5634580785e-02
3.812 -3.9629638082e-02 +3.9108786259e-03
3.812 -3.5876984830e-02 +1.4153926136e-02
3.812 +2.8362663261e-02 -3.3244183396e-04
3.812 +3.6365640117e-02 +6.1407873704e-02
3.812 -1.1128403114e-02 -3.4166215528e-02
3.812 -4.9537815199e-02 -2.5684305368e-02
3.812 +5.8313888981e-03 +8.2058270809e-03
3.812 -1.9993171506e-02 +4.1810788744e-02
3.812 -2.5837381798e-02 +5.7018775351e-05
3.812 +5.3605230235e-02 -3.9341277507e-03
3.812 +8.4471636618e-02 +9.9019357772e-03
3.812 +9.8282632216e-03 -4.4378601857e-02
3.812 +2.8317376155e-03 -8.1262874609e-02
3.812 +1.6913011656e-02 -9.5811878025e-02
3.812 -4.8487902674e-02 -3.7912661337e-02
3.812 -6.9881135400e-02 -4.6176871445e-02
3.812 -2.6752587930e-02 -4.6487294854e-02
3.812 -4.3756743193e-02 -8.8111325083e-02
3.812 -1.2448322746e-01 -9.6071363430e-02
3.812 -6.5886472717e-02 -2.7908772879e-02
3.812 -7.0755130537e-02 -4.8255662214e-03
3.812 -9.3486311319e-02 -6.5569744129e-03
3.812 -1.1318098437e-01 +1.0240655384e-01
3.812 -1.3511623563e-01 +6.0864510911e-02
3.812 -9.5372020637e-02 +3.5451051435e-03
3.812 -6.7927439945e-02 -2.9989675315e-02
3.812 +2.1015439308e-02 -3.5649322521e-02
3.812 -5.0308305843e-02 -5.5789117866e-02
3.812 -5.3038439931e-02 -2.7719409091e-02
3.812 -4.8244179852e-02 -3.7603947091e-02
3.812 +1.6506030576e-02 -1.4426634971e-04
3.812 +5.4157554022e-02 +5.0967268341e-02
3.812 +1.1201735379e-01 +2.1071337228e-03
3.812 +7.3303309166e-02 +1.1915912573e-02
3.812 +4.8467348117e-02 +3.3493117640e-02
3.812 +1.3572649917e-01 +1.0833701941e-02
3.812 +1.5115391444e-01 -1.3309615162e-02
3.812 +9.5111202657e-02 +1.6278487543e-02
3.812 +1.1139539936e-01 +3.6361543470e-02
3.812 +6.5054491208e-02 +3.3935534535e-02
3.812 +2.9455124724e-02 -1.1753281932e-03
3.812 +2.5082065446e-02 +5.4332211457e-03
3.812 +3.9218160725e-02 +1.0132916314e-03
3.812 +7.3445775691e-02 +7.4080810828e-03
3.812 +1.3781081892e-01 -1.5960153975e-02
3.812 +1.8489379905e-01 +1.0046592856e-02
3.812 +1.1908423412e-01 +3.9730864516e-02
3.812 +8.8463017949e-02 +8.9013301084e-02
3.812 +9.5494059816e-02 +7.3029345263e-02
3.812 +5.0477282241e-02 +3.2499814475e-02
3.812 +1.4805823303e-01 +4.0992553055e-02
3.812 +1.2873519468e-01 -3.5635912909e-03
3.812 +1.7235470566e-01 +9.9077759824e-03
3.812 +1.9962331257e-01 -9.4668383990e-03
3.812 +1.2335482080e-01 +3.8506107701e-02
3.812 +1.5262845428e-01 +1.5021525486e-02
3.812 +1.8029597331e-01 +6.8264004510e-02
3.812 +2.5773546926e-01 +4.2938013044e-02
3.812 +2.3172165140e-01 +5.2549387817e-02
3.812 +2.3662701768e-01 +8.0094740516e-02
3.812 +2.2456697966e-01 +3.4992926162e-02
3.812 +1.3378149573e-01 +2.5203594565e-02
3.812 +2.0608422736e-01 +2.4628321962e-02
3.812 +1.7391621523e-01 +6.6898970080e-02
3.812 +2.2325859836e-01 +3.5211083245e-02
3.812 +2.4963472474e-01 -6.1360610807e-02
3.812 +1.9613528360e-01 -2.3554350907e-02
3.812 +2.4984751214e-01 +2.2506416233e-02
3.812 +2.5907804860e-01 +4.4327905541e-02
3.812 +2.6842594313e-01 +1.7651675132e-02
3.812 +2.2060913208e-01 -2.5971927153e-03
3.812 +2.0143806992e-01 -7.1527012922e-02
3.812 +1.1103361086e-01 -4.4842329466e-02
3.812 +1.6443879821e-01 -5.0873160182e-02
3.812 +1.4087204677e-01 -1.4931396642e-01
3.812 +1.0110541529e-01 -1.2864331685e-01
3.812 +1.2367580100e-01 -1.1115586865e-01
3.812 +1.1903038503e-01 -8.3888768234e-02
3.812 +1.3177022690e-01 -1.0017025998e-01
3.812 +2.0581451689e-01 -5.9168365131e-02
3.812 +1.2865584241e-01 -9.5018503330e-02
3.812 +1.6320507025e-01 -1.2909978124e-01
3.812 +1.1367609605e-01 -1.5867789213e-01
3.812 +1.3183691902e-01 -1.0785773795e-01
3.812 +1.1327487626e-01 -1.1489168377e-01
3.812 +1.0693769298e-01 -1.3685410974e-01
3.812 +1.3900763222e-01 -3.2178712764e-02
3.812 +1.0734290561e-01 -2.9383024716e-02
3.812 +1.5783843001e-01 -2.7759071593e-02
3.812 +1.3228527389e-01 -2.4700166350e-03
3.812 +1.8577844264e-01 +5.3384903531e-03
3.812 +1.4006436687e-01 +6.3326270181e-02
3.812 +1.3933896936e-01 +5.3542448537e-02
3.812 +9.3661241072e-02 +1.1439225882e-01
3.812 +6.3717281321e-02 +9.3152769578e-02
3.812 +1.2519865455e-01 +1.4003530691e-01
3.812 +1.1666582627e-01 +9.5404658830e-02
3.812 +1.3934685768e-01 +1.0132178189e-01
3.812 +1.2783006886e-01 +9.5751850067e-03
3.812 +7.2642184069e-02 +8.5238766213e-03
3.812 +1.3867070086e-01 -4.4196939357e-02
3.812 +1.6707961198e-01 -1.0788139847e-01
3.812 +1.6399899861e-01 -6.6882625134e-02
3.812 +2.7128060352e-01 -5.0990621332e-02
3.812 +1.5423650038e-01 -2.4219186368e-02
3.812 +1.7229491480e-01 -5.7167301361e-02
3.812 +2.0773259870e-01 -8.1781779296e-02
3.812 +1.7573201995e-01 -1.0272467405e-01
3.812 +1.4604017622e-01 -1.1224348244e-01
3.812 +1.8946961684e-01 -1.2941399810e-01
3.812 +1.9896314553e-01 -9.3397804567e-02
3.812 +1.9857289039e-01 -1.3852725033e-01
3.812 +1.5024722894e-01 -5.7881969403e-02
3.812 +2.2701411113e-01 -1.0242377824e-02
3.812 +2.2076939089e-01 -2.2277661828e-02
3.812 +1.7326736398e-01 +2.1146416134e-02
3.812 +1.9591423190e-01 +3.7411114773e-02
3.812 +2.4399669842e-01 +6.2652949991e-03
3.812 +2.2558879183e-01 -6.4702273730e-03
3.812 +2.5381072903e-01 -7.4794152427e-02
3.812 +3.0584683685e-01 -2.6613684916e-02
3.812 +3.3128499642e-01 +4.0759056211e-02
3.812 +3.0438829569e-01 -5.5780187114e-02
3.812 +3.6162014108e-01 -5.8375071146e-02
3.812 +4.3838355112e-01 -4.5514992869e-02
3.812 +4.4447980185e-01 -8.6976701577e-03
3.812 +4.5589375076e-01 -5.3006837072e-02
3.812 +4.2991919330e-01 -1.0791105493e-01
3.812 +3.4768984692e-01 -8.8566099424e-02
3.812 +4.3684488276e-01 +4.7689156481e-03
3.812 +3.9067234199e-01 -1.3141329143e-02
3.812 +3.2351122858e-01 +1.1625833788e-02
3.812 +3.9612801521e-01 +6.3370499483e-03
3.812 +4.0679821169e-01 +9.0861580939e-03
3.812 +2.7226461822e-01 +3.9835636004e-02
3.812 +3.0260983611e-01 +2.2960730516e-02
3.812 +2.9897357041e-01 +3.0213106379e-02
3.812 +3.7347009622e-01 +2.9649769392e-02
3.812 +3.7480421693e-01 +2.3242345044e-02
3.812 +4.1063211363e-01 +1.3401059941e-02
3.812 +4.0055510718e-01 +1.6937398117e-02
3.812 +3.8068350966e-01 +1.2448545681e-02
3.812 +3.6652943769e-01 -7.1468704310e-02
3.812 +4.6691882766e-01 -1.4497988284e-02
3.812 +4.1876909764e-01 +1.9692904567e-02
3.812 +3.5259937778e-01 -1.3563714043e-02
3.812 +3.6016802239e-01 -7.6810318664e-03
3.812 +2.2568175787e-01 +3.8703631772e-03
3.812 +2.4110546792e-01 +9.3128968219e-03
3.812 +1.9093956319e-01 +3.6931988793e-02
3.812 +1.7388781353e-01 -4.9556266815e-02
3.812 +1.9176313892e-01 -3.3404531907e-02
3.812 +2.3681103609e-01 -1.1055208146e-02
3.812 +2.3400736570e-01 -5.1191548995e-02
3.812 +2.6340837695e-01 +5.3418380996e-02
3.812 +2.4773299164e-01 +6.2558923912e-03
3.812 +1.3974874083e-01 +3.0579816744e-03
3.812 +1.3476563847e-01 -3.1033826181e-03
3.812 +1.4987512843e-01 +6.8048929264e-02
3.812 +1.7643682065e-01 +2.6619340515e-02
3.812 +2.0525524831e-01 +3.2832501192e-02
3.812 +2.2894615424e-01 +5.3385295041e-02
3.812 +2.1645699225e-01 +3.8748523724e-02
3.812 +1.9444307690e-01 +2.5104111578e-02
3.812 +2.5212300936e-01 +8.6188354699e-03
3.812 +3.0368361201e-01 +4.7934532380e-02
3.812 +3.3510994453e-01 -8.3342253269e-02
3.812 +2.0717817550e-01 -3.8643915139e-02
3.812 +1.5375143400e-01 -2.7250332963e-02
3.812 +2.7399900998e-01 -1.3975189166e-02
3.812 +2.3699913654e-01 +2.7825032844e-02
3.812 +2.0111513838e-01 -2.1042716875e-02
3.812 +3.1618516109e-01 -9.0982325592e-02
3.812 +3.8424738307e-01 -3.8411953693e-02
3.812 +4.0095702574e-01 -2.8311602378e-02
3.812 +3.7766259499e-01 -7.6353157333e-03
3.812 +4.2739225317e-01 -2.7287428235e-02
3.812 +3.6595017225e-01 +2.1612326510e-02
3.812 +4.5996421245e-01 +1.6429698604e-02
3.812 +4.4118614800e-01 -1.6101242927e-03
3.812 +4.2285319157e-01 +9.9020725247e-04
3.812 +3.9438303400e-01 +5.8309791592e-02
3.812 +4.5442624041e-01 +5.2463595626e-02
3.812 +4.0650237414e-01 +5.1572321501e-02
3.812 +4.3454875378e-01 +1.3934247590e-02
3.812 +4.0819343551e-01 -4.7675655790e-02
3.812 +4.3208815488e-01 -4.6299790844e-02
3.812 +3.8507023121e-01 +5.0782237540e-03
3.812 +4.8231365708e-01 +4.2485635408e-03
3.812 +3.8906652903e-01 +2.7466381944e-03
3.812 +4.5386733472e-01 -1.1202068483e-02
3.812 +3.9426273939e-01 +5.8463744560e-02
3.812 +5.3223607978e-01 -5.1428679217e-03
3.812 +4.6754566842e-01 +7.6141501922e-03
3.812 +4.7851011368e-01 +4.1065540994e-02
3.812 +5.1944583976e-01 -2.6414731163e-02
3.812 +5.2857829007e-01 -3.8006085752e-02
3.812 +4.4927831127e-01 -2.8706593817e-02
3.812 +5.1276767815e-01 -1.7648511972e-02
3.812 +5.1690927951e-01 +3.9617737148e-03
3.812 +4.4206666378e-01 -7.1257972249e-03
3.812 +4.0380954815e-01 -9.9651405208e-04
3.812 +4.2402576266e-01 +1.0687873798e-02
3.812 +4.1411874477e-01 +3.4326194784e-02
3.812 +4.5453308520e-01 +2.5083540959e-02
3.812 +3.5919981783e-01 +6.2476478906e-03
3.812 +3.4208595210e-01 -2.4103538720e-02
3.812 +4.1726260693e-01 -3.0202167195e-03
3.812 +3.5919734936e-01 +3.1408600430e-02
3.812 +3.4279905824e-01 +4.4425618565e-02
3.812 +4.0879383961e-01 +3.0028910576e-02
3.812 +4.7248761989e-01 -1.5220870865e-02
3.812 +4.7018009810e-01 +1.9654667292e-02
3.812 +5.2933863443e-01 +4.8458193087e-03
3.812 +4.8530166583e-01 +1.0850418676e-03
3.812 +4.9633514175e-01 +2.6993645296e-02
3.812 +4.2012717843e-01 +4.9260516421e-02
3.812 +4.4645660279e-01 +5.0548380268e-03
3.812 +5.3265455253e-01 -1.6495866877e-02
3.812 +5.8314529260e-01 +6.9805285011e-03
3.812 +4.9994546768e-01 +3.6920660232e-03
3.812 +4.6952619332e-01 +7.2942559541e-04
3.812 +4.5606254791e-01 -3.6313517659e-02
3.812 +4.5123377078e-01 -2.3190040587e-02
3.812 +4.9303396566e-01 -4.2094867122e-03
3.812 +4.6056069834e-01 +1.0718274151e-02
3.812 +5.4504271579e-01 +3.3812370414e-02
3.812 +4.8847297214e-01 +1.9595035729e-02
3.812 +4.8763001135e-01 +2.3235709234e-02
3.812 +4.7277546010e-01 +2.4002163345e-02
3.812 +5.1744540309e-01 +2.3282582984e-02
3.812 +5.1051638932e-01 +2.9744373231e-02
3.812 +4.6406493633e-01 +3.2589785211e-02
3.812 +5.2020274516e-01 +6.7677220982e-02
3.812 +4.5008152512e-01 +2.3824153679e-02
3.812 +4.6862104742e-01 +1.3443394842e-02
3.812 +5.1539062944e-01 -1.1970955029e-04
3.812 +4.6999736834e-01 -6.4327722503e-03
3.812 +4.9694080069e-01 -6.4589800454e-03
3.812 +4.6163133044e-01 -3.7372909148e-02
3.812 +5.0136666117e-01 +2.4137343928e-02
3.812 +4.3912264683e-01 +4.6870057942e-02
3.812 +4.2571141683e-01 +3.8003298680e-02
3.812 +4.2462563878e-01 -2.2984257899e-02
3.812 +5.0288606687e-01 -7.1161760675e-03
3.812 +5.1371570358e-01 +2.0107060909e-03
3.812 +4.5071208026e-01 +3.3409420870e-02
3.812 +4.2025067450e-01 +1.0645037723e-02
3.812 +4.0291137428e-01 -2.0382365782e-02
3.812 +4.4173178378e-01 +1.4832602622e-02
3.812 +4.0591160492e-01 +6.3664853402e-02
3.812 +3.4649464526e-01 +2.5892580292e-02
3.812 +3.6289579233e-01 +2.7192344491e-02
3.812 +4.6186601164e-01 +3.3898211642e-02
3.812 +4.2507729099e-01 -2.3771410981e-02
3.812 +4.0122268244e-01 +6.4126900710e-02
3.812 +5.1930891293e-01 +3.1985112902e-02
3.812 +5.5299042004e-01 +2.1319473071e-02
3.812 +5.0439263219e-01 +3.3013177127e-02
3.812 +4.6873540500e-01 -6.5525778155e-05
3.812 +4.7692703717e-01 -4.6701002078e-02
3.812 +4.5276966211e-01 -1.0280282532e-02
3.812 +4.2373350212e-01 +3.1825727719e-03
3.812 +4.6101788174e-01 +3.6633600787e-02
3.812 +5.1552381675e-01 +4.8637722626e-02
3.812 +5.0696647077e-01 -5.9306295743e-03
3.812 +5.4017694696e-01 -8.7107819322e-03
3.812 +4.3575268651e-01 +3.7292284314e-02
3.812 +4.6818405465e-01 +1.6491194589e-02
3.812 +4.8440533096e-01 -6.8773615203e-04
3.812 +5.5774091736e-01 +7.2003565901e-03
3.812 +5.8210645195e-01 -8.4120391764e-03
3.812 +6.2366942145e-01 -1.6675216467e-02
3.812 +5.9634296824e-01 +2.8150540682e-02
3.812 +5.9887110965e-01 +2.4051340888e-02
3.812 +6.5082654860e-01 +4.2813968685e-03
3.812 +6.6208584928e-01 -1.6182762150e-02
3.812 +6.1665017091e-01 -3.0081399973e-03
3.812 +6.3194935769e-01 +2.9757861020e-02
3.812 +5.4150120834e-01 +5.4260584322e-02
3.812 +5.6373945186e-01 +1.3155485145e-02
3.812 +4.6160791370e-01 +1.2161694101e-02
3.812 +4.7701885626e-01 -1.6387767736e-02
3.812 +5.0865511657e-01 +2.1774761611e-02
3.812 +4.7429394936e-01 -2.5278222145e-02
3.812 +5.2231852139e-01 +2.3950251962e-03
3.812 +4.8462127328e-01 +1.9648276631e-02
3.812 +5.4222555612e-01 +2.8229070276e-02
3.812 +5.5926397939e-01 -2.7729721976e-02
3.812 +4.9390169051e-01 -2.2186902892e-02
3.812 +4.8435796440e-01 +6.1711383269e-03
3.812 +4.3964609698e-01 +4.8262553179e-02
3.812 +4.8146269856e-01 +1.3540917512e-03
3.812 +4.6574676750e-01 -2.4728090262e-02
3.812 +4.2175406855e-01 -9.6335270473e-03
3.812 +5.8956728208e-01 -2.5155942431e-02
3.812 +5.3807291360e-01 -1.5082345052e-02
3.812 +4.9125106305e-01 -5.0087726486e-03
3.812 +4.2837031120e-01 -3.5122705863e-02
3.812 +4.8400986153e-01 -1.8081017820e-03
3.812 +4.5824096127e-01 -2.7120618572e-02
3.812 +4.5689427690e-01 -3.8057361271e-03
3.812 +4.5471611553e-01 +2.4491584737e-02
3.812 +4.7773286347e-01 +1.2919645084e-02
3.812 +4.9864690293e-01 -9.9893216498e-03
3.812 +4.6149660056e-01 +9.6709936743e-03
3.812 +4.2877730040e-01 -1.4081574746e-02
3.812 +3.1950505397e-01 +9.8876356960e-03
3.812 +3.3414823047e-01 +1.8847727435e-02
3.812 +3.3035048537e-01 -3.0317636855e-02
3.812 +4.5045706972e-01 +1.5759085873e-02
3.812 +4.5554228677e-01 +2.1822816035e-02
3.812 +4.6147517599e-01 -2.1170987188e-03
3.812 +5.2457073065e-01 +1.7856804141e-02
3.812 +5.5129904532e-01 -4.8695520941e-03
3.812 +4.6302894688e-01 +3.3714718353e-02
3.812 +5.0391635226e-01 -3.3908065162e-02
3.812 +4.8070558711e-01 +3.3033350071e-02
3.812 +4.8175812265e-01 -1.1854518777e-02
3.812 +4.7575709369e-01 +2.5380822908e-02
3.812 +4.9696797633e-01 -1.4708461546e-02
3.812 +5.0855098194e-01 +2.4095160589e-02
3.812 +4.8135893360e-01 +2.8477958701e-02
3.812 +4.7222107607e-01 +2.5268891267e-02
3.812 +5.4519151366e-01 +2.2885264604e-02
3.812 +4.7263722654e-01 +1.6263195040e-02
3.812 +4.6825560381e-01 +1.9845790030e-03
3.812 +4.7787030623e-01 -1.8833484809e-02
3.812 +5.2040236688e-01 +1.8591153188e-02
3.812 +5.1163977429e-01 +3.1490841241e-02
3.812 +4.6037026023e-01 +3.6687103693e-03
3.812 +4.8775005762e-01 +4.1268234283e-02
3.812 +4.0865892004e-01 +1.4459972387e-02
3.812 +4.0758195205e-01 +2.9357487781e-02
3.812 +4.4180512371e-01 -2.3856395950e-02
3.812 +4.2695008266e-01 +6.5140136954e-02
3.812 +5.4506418421e-01 +3.9823473785e-02
3.812 +5.8055024086e-01 +2.8320137361e-02
3.812 +5.0250310157e-01 -6.1498500791e-03
3.812 +4.5037654222e-01 -2.4756958454e-02
3.812 +4.1220111847e-01 -1.3401899745e-02
3.812 +3.4779355785e-01 -1.3794054225e-03
3.812 +3.5110283881e-01 -1.9890368120e-02
3.812 +3.8751753947e-01 -5.3817948153e-02
3.812 +4.1450291458e-01 -2.3117059394e-02
3.812 +3.2680177420e-01 +1.9396661769e-02
3.812 +3.8244275169e-01 -6.0422378810e-03
3.812 +3.0147986443e-01 +1.3192099110e-02
3.812 +3.8732984060e-01 +2.5984027428e-02
3.812 +3.9081395160e-01 +5.9618703054e-02
3.812 +4.1491825583e-01 -2.7328551773e-02
3.812 +3.7833853914e-01 -1.1327472263e-02
3.812 +4.4730565169e-01 -1.3177288321e-02
3.812 +3.7030808314e-01 +2.6028277543e-02
3.812 +3.7609364447e-01 -2.5524441039e-02
3.812 +3.1964716925e-01 +1.0892760249e-02
3.812 +3.1462831418e-01 +4.6585274585e-02
3.812 +3.1595561403e-01 -5.9547722616e-02
3.812 +3.0909888149e-01 -1.7902540073e-02
3.812 +2.5247086265e-01 -1.1747799002e-02
3.812 +2.8946019244e-01 +1.1264435993e-02
3.812 +3.3908990753e-01 +5.2040200671e-02
3.812 +3.8731265800e-01 +1.7568703554e-02
3.812 +3.5470399326e-01 +1.8089453852e-02
3.812 +3.3343388305e-01 +4.4707425403e-02
3.812 +4.1172382565e-01 +7.3578686445e-02
3.812 +4.3959882265e-01 +8.3663578007e-03
3.812 +4.5752287850e-01 +4.5379576791e-03
3.812 +4.2529237785e-01 +1.7987494107e-02
3.812 +4.3622187936e-01 +1.2868428292e-02
3.812 +3.2586504169e-01 -2.6717696812e-02
3.812 +4.4524992705e-01 -3.2942612861e-02
3.812 +3.7596910178e-01 +1.0032919484e-02
3.812 +3.8537621893e-01 +1.6431263601e-02
3.812 +4.2398359108e-01 -3.1718137130e-02
3.812 +4.7183844261e-01 -1.7749354229e-03
3.812 +3.9738822109e-01 +3.3647918291e-02
3.812 +4.9778842171e-01 -1.9306403055e-02
3.812 +4.4349515570e-01 -3.7752049590e-02
3.812 +4.3830923951e-01 -2.9236421519e-02
3.812 +4.6269712045e-01 -1.5101276490e-02
3.812 +5.1682142378e-01 +9.9238822163e-03
3.812 +5.1660886055e-01 +1.2024144507e-02
3.812 +5.1874778847e-01 -4.5313505037e-02
3.812 +4.0683698049e-01 -4.9053465929e-02
3.812 +4.4868028555e-01 -3.2074717972e-02
3.812 +4.8023442599e-01 +1.2263823160e-02
3.812 +3.4399801223e-01 +5.9947785458e-03
3.812 +3.3137453612e-01 -6.8324531544e-03
3.812 +3.3935368506e-01 -3.1183753260e-02
3.812 +2.8473007365e-01 -9.0220099250e-03
3.812 +3.4975851969e-01 +1.4304157903e-02
3.812 +2.7794675672e-01 -1.0497426456e-03
3.812 +1.8475396963e-01 -2.2838927082e-02
3.812 +1.7799828683e-01 -2.1907536549e-02
3.812 +3.0851010749e-01 -3.1809803709e-02
3.812 +2.8687467315e-01 -4.4297350031e-02
3.812 +1.7119227463e-01 -5.2879562303e-02
3.812 +1.3057109574e-01 -7.7717043821e-02
3.812 +1.8639677533e-01 -7.3819000475e-02
3.812 +1.4509281879e-01 -3.4282842825e-02
3.812 +1.0214521892e-01 -5.0527574500e-02
3.812 +1.0823171206e-01 -1.3453623804e-02
3.812 +1.6686813331e-01 -6.1964053066e-03
3.812 +1.6294752805e-01 -3.8244306177e-02
3.812 +1.4621770886e-01 -3.4623409126e-02
3.812 +6.0340034225e-02 +5.2902542409e-02
3.812 +1.0805549063e-01 -6.0994476827e-02
3.812 +4.9952498857e-02 -7.6802608139e-02
3.812 +5.5410219907e-02 -9.3644591952e-02
3.812 +1.2311040497e-01 -4.3292622622e-02
3.812 +1.4178132527e-01 -1.7614684710e-02
3.812 +3.0333227257e-02 +2.2853984825e-02
3.812 +1.1166277551e-01 +4.3334903916e-02
3.812 +9.9883470793e-02 +7.0426705362e-02
3.812 +1.0660444093e-01 +1.2328754413e-01
3.812 +1.5223148101e-01 +4.3503927714e-02
3.812 +2.1860375051e-01 +1.0422967165e-02
3.812 +1.6827095733e-01 +1.6603959135e-02
3.812 +1.9920851746e-01 -2.6628191962e-02
3.812 +1.3906199090e-01 -3.3067116748e-02
3.812 +7.9091125504e-02 +5.4091015757e-02
3.812 +1.6474737839e-01 +5.8163525096e-03
3.812 +1.8458640508e-01 +8.8711764988e-02
3.812 +2.0073890980e-01 +7.1404505231e-02
3.812 +2.0607600811e-01 +5.1686978082e-02
3.812 +1.6724564467e-01 +8.2552220420e-03
3.812 +1.4640958782e-01 +2.0016328319e-02
3.812 +1.9903206354e-01 -6.0226784562e-02
3.812 +1.8763576741e-01 -6.9531962188e-02
3.812 +2.5915684327e-01 -4.8526706762e-02
3.812 +2.6854421055e-01 +6.7214138955e-02
3.812 +3.0452711699e-01 -1.6249016124e-02
3.812 +2.1902774727e-01 -4.4954173415e-02
3.812 +2.0932799861e-01 -5.5725920046e-02
3.812 +2.0314944762e-01 -7.3020270956e-02
3.812 +2.2945268132e-01 -2.6896806662e-02
3.812 +1.8823290506e-01 -3.2741934017e-02
3.812 +2.4867913371e-01 +2.6251928932e-02
3.812 +2.6107786206e-01 -2.4418409773e-02
3.812 +2.1542457924e-01 +6.8202949901e-03
3.812 +1.9156598008e-01 -4.2597949698e-02
3.812 +3.0216633155e-01 -2.0021277809e-02
3.812 +2.8288721755e-01 +5.2887449710e-03
3.812 +1.8506069293e-01 +2.8091401191e-04
3.812 +2.6866495826e-01 +4.8205090331e-02
3.812 +2.6920079925e-01 +2.0452449840e-02
3.812 +2.8713892588e-01 +2.2165727022e-02
3.812 +3.1587085070e-01 -6.6538751119e-02
3.812 +2.9997667888e-01 -4.2579597631e-02
3.812 +1.6760661439e-01 +4.9869032137e-02
3.812 +1.9917513633e-01 -1.0981999037e-02
3.812 +2.4184839061e-01 -2.3256922674e-02
3.812 +2.0171304161e-01 -7.7755109401e-02
3.812 +2.5973002873e-01 +7.5486293308e-03
3.812 +3.0602367341e-01 +5.5771746092e-03
3.812 +3.8343578153e-01 +1.4766977468e-02
3.812 +4.3830179058e-01 +2.1735019057e-02
3.812 +5.0098924031e-01 -1.0342139254e-02
3.812 +5.1168423153e-01 -3.6375355689e-02
3.812 +5.0494686883e-01 -2.2542954180e-02
3.812 +5.0824660276e-01 +1.7269955720e-02
3.812 +4.3127111441e-01 +4.9915081738e-02
3.812 +3.9252154795e-01 -2.1158215255e-02
3.812 +3.6785903414e-01 +4.5211993141e-02
3.812 +2.4793819823e-01 +5.6375777334e-02
3.812 +2.3835753319e-01 +4.6668538504e-02
3.812 +2.6698354458e-01 +2.2984369486e-02
3.812 +3.0891717862e-01 +1.4355443173e-02
3.812 +2.3467066438e-01 +5.4502168597e-02
3.812 +2.8272038447e-01 +2.1119760795e-02
3.812 +2.3158614467e-01 +8.0007417755e-03
3.812 +2.5616757867e-01 +2.6912638236e-02
3.812 +2.5712195673e-01 +4.4213203848e-02
3.812 +2.8967334653e-01 -1.2677942087e-02
3.812 +3.6937592757e-01 -1.5491069325e-02
3.812 +2.8128590642e-01 +3.0205318687e-02
3.812 +2.1934058026e-01 -4.2296579847e-02
3.812 +2.3762533405e-01 -4.0415406866e-02
3.812 +2.0477185839e-01 -6.4017137053e-02
3.812 +2.7372637015e-01 +7.0868452576e-04
3.812 +2.8579998345e-01 -1.6224054998e-02
3.812 +2.8295531015e-01 +2.8299234659e-03
3.812 +3.0514357702e-01 +3.1034490482e-02
3.812 +3.4960964195e-01 -1.6852784870e-02
3.812 +4.4581000815e-01 +1.0214707142e-02
3.812 +4.7205535034e-01 -3.1662979795e-02
3.812 +3.3436018688e-01 -5.5074255156e-03
3.812 +2.9260345072e-01 -1.9995757327e-02
3.812 +3.5790397712e-01 +5.9902087266e-02
3.812 +3.8126823410e-01 +8.2166298806e-02
3.812 +3.1883789726e-01 +4.9444862557e-02
3.812 +3.5470988042e-01 +2.0721938163e-02
3.812 +3.1248070002e-01 +4.0623503091e-02
3.812 +3.9062920379e-01 +6.9776567936e-02
3.812 +4.2753065461e-01 +1.3057066954e-02
3.812 +3.9143226180e-01 +2.0385427281e-02
3.812 +3.5708840226e-01 +8.4588324207e-03
3.812 +3.9240178486e-01 -7.9943393673e-02
3.812 +3.2225735725e-01 -8.7417769451e-02
3.812 +3.4569821626e-01 -5.2484670828e-03
3.812 +2.9175107466e-01 -7.6826110262e-03
3.812 +2.7504792420e-01 +6.4960572217e-04
3.812 +2.5507785872e-01 -7.1231021020e-03
3.812 +3.1269349642e-01 +4.5795216041e-02
3.812 +3.7558494421e-01 +2.1736529943e-02
3.812 +3.3570814097e-01 +3.1193366044e-02
3.812 +3.1016579213e-01 +8.7509823461e-03
3.812 +2.5905454631e-01 +3.6959017629e-02
3.812 +3.0593322147e-01 +6.6338515542e-02
3.812 +3.4255192045e-01 +3.5946508751e-03
3.812 +2.5298605710e-01 +3.5584966691e-02
3.812 +3.0159387957e-01 +3.4109147698e-02
3.812 +3.4473429838e-01 +4.1395098797e-03
3.812 +2.8659766338e-01 -3.3330196302e-02
3.812 +2.5031822095e-01 -3.2960324643e-03
3.812 +2.0544670905e-01 +2.4957575590e-02
3.812 +2.1001203227e-01 -5.2316590691e-03
3.812 +3.1821275036e-01 -5.2106883732e-03
3.812 +1.9456171721e-01 -3.6868416387e-02
3.812 +3.1844687685e-01 -4.3792082515e-02
3.812 +3.0804084222e-01 -7.2700318533e-02
3.812 +3.2621344139e-01 -1.9942172215e-02
3.812 +2.9360696866e-01 +6.9508812571e-03
3.812 +3.1071706177e-01 -5.8194360958e-02
3.812 +2.7908350501e-01 -1.2502420657e-01
3.812 +2.5484236084e-01 -1.0291552312e-01
3.812 +2.7574230395e-01 -9.8458975898e-02
3.812 +2.3651372728e-01 -5.9158691385e-02
3.812 +2.3640405318e-01 -1.0722300233e-01
3.812 +1.9106748056e-01 -4.7306248832e-02
3.812 +1.3083050620e-01 -6.9857055634e-02
3.812 +1.7480975721e-01 +1.4728108233e-02
3.812 +1.3056978464e-01 +7.0576482940e-03
3.812 +1.8865540940e-01 +1.3905018760e-02
3.812 +2.0993523492e-01 -1.3604339661e-02
3.812 +2.4437195384e-01 -3.5523751262e-03
3.812 +3.4202632372e-01 -5.4644197166e-02
3.812 +2.4126977659e-01 +1.6468028834e-03
3.812 +3.0065451044e-01 +2.7818541087e-02
3.812 +3.1659089651e-01 -9.4031425215e-04
3.812 +2.6332082643e-01 -2.0078743947e-02
3.812 +2.4926284329e-01 -7.5758937199e-02
3.812 +2.8210259532e-01 -5.1415371447e-02
3.812 +3.8139240882e-01 -5.9473690355e-02
3.812 +4.5878243799e-01 -1.2144697393e-02
3.812 +4.0323050807e-01 -4.1469617759e-02
3.812 +3.4612519649e-01 +1.6742598482e-03
3.812 +4.1747414388e-01 -1.2182181207e-02
3.812 +3.7170552202e-01 +2.0275036902e-03
3.812 +3.5570658241e-01 -2.2909462603e-02
3.812 +4.1160943599e-01 +3.1211844458e-02
3.812 +4.2395724389e-01 +5.1184387325e-02
3.812 +3.5277027954e-01 +1.6845338447e-02
3.812 +4.0957380209e-01 +2.9910418782e-02
3.812 +4.6141340857e-01 +7.9482550237e-02
3.812 +4.7358289635e-01 +1.5962245360e-02
3.812 +4.0262886991e-01 +4.6623286261e-02
3.812 +4.1411096745e-01 -3.1252010044e-02
3.812 +4.0514757128e-01 -2.3363679828e-02
3.812 +4.3578884377e-01 -6.6215220068e-04
3.812 +4.5349157463e-01 +1.1507606488e-02
3.812 +3.4884969633e-01 -4.3905871525e-02
3.812 +3.7481624226e-01 -5.5923151012e-03
3.812 +4.0349839731e-01 -3.7524298132e-02
3.812 +4.7790186313e-01 -1.1594075437e-02
3.812 +5.9128957994e-01 -7.7816537760e-03
3.812 +5.3888422955e-01 +2.0554314315e-02
3.812 +5.0640479506e-01 +4.2687592031e-03
3.812 +5.3316844570e-01 -7.7434252903e-03
3.812 +5.3871955509e-01 -5.3422358997e-03
3.812 +5.5082847717e-01 +3.6290549474e-03
3.812 +6.3889050188e-01 -3.9147980820e-02
3.812 +6.0277707308e-01 -5.2517348707e-02
3.812 +6.7286388990e-01 -3.2026966812e-02
3.812 +6.0396780672e-01 -3.6886885452e-02
3.812 +5.2311435925e-01 +5.4693990951e-03
3.812 +6.1029391661e-01 -4.5546903678e-02
3.812 +5.4062491403e-01 -1.6896735328e-03
3.812 +3.9783132707e-01 -1.4755571994e-02
3.812 +4.2429808741e-01 -3.1862699780e-04
3.812 +4.4454777542e-01 +6.2040966204e-03
3.812 +4.1430399625e-01 -5.7262361279e-03
3.812 +3.9735838363e-01 -9.5203559576e-03
3.812 +3.5080068220e-01 +4.3191340480e-02
3.812 +3.2549781514e-01 +1.2915772231e-03
3.812 +3.7965630762e-01 +3.7088629597e-03
3.812 +3.1634151941e-01 +4.2591994729e-02
3.812 +3.0179524536e-01 -1.0098887818e-02
3.812 +3.4384338334e-01 -2.0764723821e-02
3.812 +2.9856946936e-01 +1.2783221287e-02
3.812 +2.7008038115e-01 +1.1505378161e-02
3.812 +2.3622738716e-01 +2.5914573804e-02
3.812 +2.4766604568e-01 -1.4632634221e-02
3.812 +2.4149090221e-01 -3.9272683508e-02
3.812 +3.5665468330e-01 -2.8541196985e-02
3.812 +3.3105159200e-01 -3.5851704509e-02
3.812 +3.2055947113e-01 -4.4622128772e-02
3.812 +3.6011246460e-01 -3.1067573239e-02
3.812 +4.0801613811e-01 +1.3400745162e-02
3.812 +4.0360814156e-01 +4.5161806793e-04
3.812 +3.6503260648e-01 -1.5689927466e-02
3.812 +4.7859454502e-01 -1.4698443827e-02
3.812 +4.4619145176e-01 +5.9675348521e-03
3.812 +4.8840341856e-01 +6.1789338388e-03
3.812 +4.8453477982e-01 -4.2021321478e-03
3.812 +4.1658157694e-01 -2.5779032322e-02
3.812 +4.7725246688e-01 -1.1414955792e-02
3.812 +4.5338037481e-01 -3.4682066564e-02
3.812 +3.8819908547e-01 -3.1265703696e-02
3.812 +4.5964626475e-01 -2.2397240876e-02
3.812 +4.9456096154e-01 -2.8658502993e-03
3.812 +4.9406353755e-01 -1.3182880978e-02
3.812 +4.2923711609e-01 -1.6503221904e-02
3.812 +4.5603097445e-01 +2.2486914768e-02
3.812 +3.9283092583e-01 -6.2593966654e-03
3.812 +3.3042230856e-01 -3.3227362845e-02
3.812 +3.4053925175e-01 -2.4224157039e-02
3.812 +2.9789113797e-01 -9.1499919059e-02
3.812 +3.5719562770e-01 -6.9112874829e-02
3.812 +2.8091766822e-01 -2.7623566325e-02
3.812 +2.9591512387e-01 -6.7890957066e-03
3.812 +3.4208604627e-01 -1.1167076775e-02
3.812 +4.1989809379e-01 +4.8041292697e-02
3.812 +4.0269052174e-01 +7.3208874181e-02
3.812 +4.9168814476e-01 +5.5688867403e-02
3.812 +5.7335724921e-01 +2.7016451954e-03
3.812 +4.8044142165e-01 -1.8099797544e-03
3.812 +5.5485240808e-01 +1.4294676190e-02
3.812 +4.1115216640e-01 +5.9778893606e-03
3.812 +4.3047591533e-01 -1.0718736816e-02
3.812 +4.7420503960e-01 -1.3774784401e-02
3.812 +4.6119655999e-01 +1.3917674551e-04
3.812 +4.5875746326e-01 +2.4529445966e-02
3.812 +4.5706509490e-01 +7.1940828749e-02
3.812 +4.5227028320e-01 -1.4655733841e-02
3.812 +4.2810457740e-01 +1.3791351465e-02
3.812 +3.9355251509e-01 +4.5341700687e-02
3.812 +3.2697285417e-01 -2.7816506336e-03
3.812 +4.5940931789e-01 +3.3392890012e-02
3.812 +4.9881238803e-01 +1.7164282687e-02
3.812 +4.3319686757e-01 +5.3896266772e-02
3.812 +3.8128160926e-01 +1.3651828932e-02
3.812 +3.9783369480e-01 +4.8551012392e-03
3.812 +3.6156985656e-01 +5.4253849003e-02
3.812 +3.9233377625e-01 +1.1145108924e-02
3.812 +4.1403433782e-01 -1.3185599806e-02
3.812 +5.1664534488e-01 +1.0620800299e-02
3.812 +4.3216148413e-01 -7.3974489155e-03
3.812 +4.7250827996e-01 -2.7160262079e-02
3.812 +4.5261381756e-01 -3.3574229990e-02
3.812 +4.1992663033e-01 -5.9779705078e-02
3.812 +4.5087977217e-01 -5.3042426016e-03
3.812 +4.1648666258e-01 -3.1614049802e-02
3.812 +4.4982088124e-01 -1.4985532018e-02
3.812 +4.2425606160e-01 -1.6477358269e-02
3.812 +3.9599249354e-01 +2.2937178191e-02
3.812 +3.8378045641e-01 +5.5906966850e-03
3.812 +3.8764181790e-01 +3.8229021393e-03
3.812 +3.5788057011e-01 +2.5291299453e-03
3.812 +3.7534449151e-01 +3.3413771248e-02
3.812 +3.3065057136e-01 +3.6430174602e-02
3.812 +3.5482330887e-01 +8.3149237421e-02
3.812 +2.8051896082e-01 +2.9303154947e-02
3.812 +2.1513454948e-01 +3.2152324223e-02
3.812 +2.4566829090e-01 +1.2578559615e-01
3.812 +1.9514303108e-01 +6.5187240139e-02
3.812 +1.8897751203e-01 +1.5662985432e-02
3.812 +2.0988130851e-01 +1.0174758528e-01
3.812 +3.4530553841e-01 +6.1803336520e-02
3.812 +3.4269342427e-01 +3.1064466563e-02
3.812 +3.5268120491e-01 +8.6409290791e-02
3.812 +3.0411314660e-01 +1.2134304091e-01
3.812 +3.2938432463e-01 +7.1340440545e-02
3.812 +2.4865290659e-01 +9.4329841236e-02
3.812 +2.6064389249e-01 +6.8342958027e-02
3.812 +3.0619035717e-01 +1.2843005435e-02
3.812 +2.8691578520e-01 -3.0635387791e-02
3.812 +2.1954090580e-01 -4.6388467776e-02
3.812 +2.4594099010e-01 -5.4504244999e-02
3.812 +9.1593315439e-02 +1.9540974760e-02
3.812 +1.6288716257e-01 +5.8304463009e-03
3.812 +1.1148837656e-01 +2.9169422854e-02
3.812 +2.1851169260e-01 -5.8176633538e-03
3.812 +3.0961964778e-01 +9.9258384125e-05
3.812 +3.0629544720e-01 +7.9378164251e-03
3.812 +3.4844395114e-01 -3.8877219991e-02
3.812 +3.0293403329e-01 -1.0434548287e-02
3.812 +3.6848003821e-01 -9.3379659811e-03
3.812 +3.5316375048e-01 -3.6596409549e-02
3.812 +3.3981479586e-01 -2.7216918051e-02
3.812 +2.4315748484e-01 +6.5468773428e-03
3.812 +3.0735697467e-01 -8.2433986472e-02
3.812 +1.9613431921e-01 -3.2996652646e-02
3.812 +2.3650794734e-01 -1.0697708148e-02
3.812 +1.7813367351e-01 -1.5197533884e-02
3.812 +3.0048637701e-01 -3.5446061861e-02
3.812 +2.5898146899e-01 +8.6547566784e-03
3.812 +2.8282256271e-01 +1.0429209368e-02
3.812 +2.7484074423e-01 +1.8794496632e-02
3.812 +1.9441789426e-01 +1.2811108706e-02
3.812 +2.4885541356e-01 -4.6022902643e-04
3.812 +1.4206270929e-01 +8.7910416990e-02
3.812 +1.2768072689e-01 +4.9030773432e-02
3.812 +1.0654252842e-01 +6.3200965981e-02
3.812 +1.2803864133e-01 +4.5429305844e-02
3.812 +9.0456904820e-02 +4.0178102392e-02
3.812 +1.4962613730e-01 +3.9271260073e-02
3.812 +9.4797767085e-02 -1.1699783507e-02
3.812 +1.1186130504e-01 -4.2745930003e-02
3.812 +1.5017601472e-01 -5.4065366453e-03
3.812 +2.1281132608e-01 +4.2119656462e-02
3.812 +2.4707301387e-01 +8.2748651232e-02
3.812 +2.6184268993e-01 +7.9462595330e-02
3.812 +2.8096901445e-01 +9.3673284777e-02
3.812 +2.8396276695e-01 +4.3449944394e-02
3.812 +2.3107089674e-01 +8.0442456666e-02
3.812 +1.6836164295e-01 +9.2714233112e-02
3.812 +2.0095420540e-01 +7.0952320040e-02
3.812 +2.2928324162e-01 +7.1287113760e-02
3.812 +2.2653543075e-01 +8.9691403043e-02
3.812 +2.9697922424e-01 +1.9657540426e-02
3.812 +3.0441632486e-01 +2.6782294522e-02
3.812 +2.5199544166e-01 -7.7785107560e-03
3.812 +2.8114202874e-01 +8.9867098973e-03
3.812 +2.3206662526e-01 +6.6967097541e-03
3.812 +2.6765154352e-01 +4.9801780629e-02
3.812 +3.2249651368e-01 +3.6747983735e-02
3.812 +2.7637836389e-01 +4.9962822176e-02
3.812 +2.6151245512e-01 +5.1547652731e-02
3.812 +3.7680748013e-01 -8.5532025359e-03
3.812 +3.9394439113e-01 -2.4224988582e-02
3.812 +3.7352812522e-01 -2.7751552262e-02
3.812 +2.9986386551e-01 -4.8289898707e-02
3.812 +3.0868836481e-01 -7.6956470449e-02
3.812 +3.0043342779e-01 -1.1982256040e-01
3.812 +3.0031046366e-01 -1.2095131682e-01
3.812 +3.1881341228e-01 -5.0983016377e-02
3.812 +3.2862454077e-01 -3.5019057347e-02
3.812 +4.1609598725e-01 -4.4905565343e-02
3.812 +3.9855143544e-01 -2.1039621457e-02
3.812 +3.7739085472e-01 +6.6694254390e-02
3.812 +3.6692460291e-01 +3.8891995313e-02
3.812 +3.2831637309e-01 -3.8593405925e-03
3.812 +3.0417349920e-01 +2.1879537981e-03
3.812 +3.6579276255e-01 +1.7032162891e-02
3.812 +3.1771317505e-01 -2.4227702990e-02
3.812 +2.7950569435e-01 -4.8455829105e-02
3.812 +2.6099767341e-01 -8.1330531728e-02
3.812 +2.5114314929e-01 -7.4083940052e-02
3.812 +1.9567073725e-01 -7.0144053407e-02
3.812 +3.1436192321e-01 -1.9122829791e-02
3.812 +2.7186039114e-01 -9.5613179419e-02
3.812 +3.3213777173e-01 +3.6477811559e-02
3.812 +3.4283193426e-01 -8.4453693566e-02
3.812 +3.4302480468e-01 -6.0683451598e-02
3.812 +2.8279727989e-01 -5.6077154494e-02
3.812 +2.7776907888e-01 -2.5087154922e-02
3.812 +1.9483043732e-01 +1.1189849693e-02
3.812 +1.3337480948e-01 -8.8257679517e-03
3.812 +1.6084208664e-01 +3.8695404259e-02
3.812 +1.1324806964e-01 +2.2289264645e-02
3.812 +1.9790850253e-01 +4.6400587213e-02
3.812 +1.2551628308e-01 +6.4071849220e-03
3.812 +1.1084441688e-01 +1.1039720468e-01
3.812 +1.3331316632e-01 +8.6892315788e-02
3.812 +9.2693730857e-02 +3.4500837894e-02
3.812 +1.4013614607e-01 +5.2019081943e-02
3.812 +9.4863813206e-02 +2.9516987423e-02
3.812 +2.0441314224e-01 +1.9386953636e-02
3.812 +2.7073665245e-01 +3.2999061001e-02
3.812 +3.0345344763e-01 +5.1755326033e-02
3.812 +3.1067072624e-01 +4.3855487353e-02
3.812 +3.0763010672e-01 +6.8332774072e-02
3.812 +2.3235441769e-01 +4.9784322977e-02
3.812 +2.1065593656e-01 +7.9936711038e-02
3.812 +1.5482933351e-01 +3.0951801486e-02
3.812 +2.1797843635e-01 +2.8536859609e-02
3.812 +1.7600932188e-01 +4.5203528628e-02
3.812 +1.8763041135e-01 +5.5685399732e-02
3.812 +2.4988016192e-01 +5.8089827424e-02
3.812 +2.6521117613e-01 +5.7422026455e-03
3.812 +1.7206290775e-01 -4.7008971683e-03
3.812 +1.4593587653e-01 +8.8863872135e-02
3.812 +9.4740440011e-02 +3.6808199120e-02
3.812 +1.6182076243e-01 +3.3974496122e-02
3.812 +1.2136483903e-01 +4.6921720600e-02
3.812 +6.7959017736e-02 +9.7314940836e-02
3.812 +7.8347256566e-02 +1.9711220441e-02
3.812 +9.8838239202e-02 +3.6128417039e-02
3.812 +1.1224150316e-02 -2.1680189912e-02
3.812 +1.5255910316e-02 +6.4077470495e-02
3.812 +4.3490023785e-02 +2.4691001842e-02
3.812 -9.1981878031e-03 +9.1688533078e-02
3.812 +7.6221211034e-02 -1.1124349471e-02
3.812 +7.9548154749e-02 -9.0140466550e-03
3.812 +9.8259377633e-02 +1.5116765258e-02
3.812 +1.8632332308e-01 -7.1700050421e-03
3.812 +1.8133077802e-01 +5.2185618846e-02
3.812 +2.0513439708e-01 +1.2294105108e-02
3.812 +2.3588827613e-01 +9.3092001506e-02
3.812 +2.3327842503e-01 +1.1801243845e-02
3.812 +2.5788730969e-01 +1.7437637478e-02
3.812 +2.8865217314e-01 +3.5303825830e-02
3.812 +2.4197923510e-01 +2.4490033747e-02
3.812 +2.9285178835e-01 -1.9645784546e-03
3.812 +2.2753040359e-01 +3.1868256526e-02
3.812 +2.2792141230e-01 -1.7704175603e-02
3.812 +2.3187484695e-01 +7.2002848856e-02
3.812 +1.7429959437e-01 -1.0508516923e-02
3.812 +1.0827937564e-01 +5.0614356276e-02
3.812 +1.9307691046e-01 +2.6868346938e-02
3.812 +1.8203287469e-01 -2.0498656249e-03
3.812 +1.9994505208e-01 -1.3843918438e-02
3.812 +2.7088402274e-01 -6.7357709113e-02
3.812 +2.4125930855e-01 -1.1430479834e-01
3.812 +3.3344459923e-01 -3.1937579595e-02
3.812 +3.3682569319e-01 +7.0860590984e-03
3.812 +3.6548413047e-01 -3.8370413853e-02
3.812 +3.8722849636e-01 +7.6692927450e-04
3.812 +3.4507763011e-01 +1.6610383992e-02
3.812 +3.0273848181e-01 +1.5869290182e-02
3.812 +2.8747964041e-01 +2.6987892044e-02
3.812 +2.5278837621e-01 -1.6271779803e-02
3.812 +2.2740487021e-01 -5.3485003858e-02
3.812 +3.3491970206e-01 -3.9104074225e-02
3.812 +3.1427125335e-01 -6.2678079657e-02
3.812 +2.6128131937e-01 -1.1551575300e-01
3.812 +2.9676225005e-01 -7.5127087693e-02
3.812 +2.7630935227e-01 -3.1183239435e-02
3.812 +3.3720423681e-01 -1.3524464629e-02
3.812 +3.2440991662e-01 -3.6026736027e-02
3.812 +3.2822243118e-01 -6.9237497819e-03
3.812 +2.3673762619e-01 -8.9466006444e-02
3.812 +2.4323253591e-01 -3.0843822302e-02
3.812 +1.9950005654e-01 -6.7283111713e-02
3.812 +3.1578991731e-01 -3.6917125788e-02
3.812 +3.0302515964e-01 -7.2013858578e-02
3.812 +3.7504246767e-01 -5.1438770867e-02
3.812 +2.2775618596e-01 -2.9720392901e-02
3.812 +1.7158159822e-01 +4.9498263916e-03
3.812 +1.8859791922e-01 +2.8750582877e-02
3.812 +1.6301602872e-01 -3.2332776695e-02
3.812 +1.8817837678e-01 -5.6568397993e-02
3.812 +1.7862265375e-01 -5.5417206358e-02
3.812 +2.0483501379e-01 -5.0680675914e-02
3.812 +1.6625685747e-01 -7.2301583294e-02
3.812 +1.5495755633e-01 +4.9561927931e-03
3.812 +2.6411255231e-01 -2.6700328655e-02
3.812 +1.7020444159e-01 +2.9996981321e-02
3.812 +1.5125745342e-01 +1.9757764411e-02
3.812 +7.4086426080e-02 -5.8520972321e-02
3.812 +1.4202181845e-01 -4.5632851737e-02
3.812 +8.5331446521e-02 +4.6564954982e-02
3.812 +6.7460602202e-02 +5.2001384750e-02
3.812 +3.5395039790e-02 +5.9311123716e-02
3.812 +4.5667175346e-02 +4.6803448572e-02
3.812 +4.9402534322e-02 +8.6010072033e-02
3.812 +5.9731420379e-02 +1.1061499340e-01
3.812 +1.0499498995e-01 +9.7895503128e-02
3.812 +3.6704412399e-02 +2.7724060982e-02
3.812 +4.4693226455e-03 +3.1385336161e-02
3.812 +5.6930511983e-04 +5.5585517495e-02
3.812 -4.1252477632e-02 +5.2283185456e-02
3.812 +4.5023934053e-03 +2.0700350220e-02
3.812 -1.1336102953e-02 -4.9343960985e-02
3.812 -6.3218851592e-02 -1.0071503686e-01
3.812 +1.6709918867e-02 -1.4601776357e-01
3.812 -9.8314167271e-03 -1.2036974230e-01
3.812 -3.4291765849e-02 -1.5786781965e-01
3.812 -2.5420180041e-02 -2.1638942509e-01
3.812 -4.8947673184e-02 -2.3152713636e-01
3.812 -1.3672885253e-02 -1.7791886101e-01
3.812 -7.4257531436e-02 -1.8052368674e-01
3.812 -5.7623057434e-02 -2.3113079141e-01
3.812 -1.9798923983e-02 -1.3970287074e-01
3.812 -1.0295746790e-01 -2.0064537042e-01
3.812 -6.6855755374e-02 -2.3003161011e-01
3.812 -1.1201803352e-01 -1.9012192214e-01
3.812 -8.7752145605e-02 -2.2246916326e-01
3.812 -1.8385316250e-01 -2.4002230398e-01
3.812 -2.2022113924e-01 -2.9533507120e-01
3.812 -2.3506395527e-01 -2.4392677934e-01
3.812 -2.3851495263e-01 -2.4530439919e-01
3.812 -2.0377719349e-01 -2.1091078735e-01
3.812 -2.2825722563e-01 -1.7205091773e-01
3.812 -1.9454688011e-01 -1.9229959619e-01
3.812 -1.7326483495e-01 -2.8387562947e-01
3.812 -1.3074939754e-01 -2.5468360813e-01
3.812 -1.8135182756e-01 -2.9062434344e-01
3.812 -1.5586106945e-01 -3.1703096535e-01
3.812 -1.2796182476e-01 -3.3752686660e-01
3.812 -1.1014289640e-01 -3.1777353278e-01
3.812 -2.1048705477e-01 -4.0190301368e-01
3.812 -2.0268809836e-01 -3.4410135437e-01
3.812 -1.9822889054e-01 -3.7079332889e-01
3.812 -2.1837695402e-01 -4.5141982681e-01
3.812 -2.2186772284e-01 -4.7934540660e-01
3.812 -1.9664653813e-01 -4.0660405586e-01
3.812 -2.1640027737e-01 -3.4315493680e-01
3.812 -2.8639581174e-01 -3.8609667321e-01
3.812 -2.5622372203e-01 -3.6973768024e-01
3.812 -2.3120083591e-01 -2.8128111675e-01
3.812 -1.8246202135e-01 -2.1124962565e-01
3.812 -1.8172909318e-01 -1.6430174883e-01
3.812 -2.3518239692e-01 -2.1229139675e-01
3.812 -2.4241329120e-01 -3.4459612721e-01
3.812 -2.7277402286e-01 -3.5951023908e-01
3.812 -2.9570015698e-01 -4.5175392579e-01
3.812 -2.9406905384e-01 -3.9759416903e-01
3.812 -2.4455341316e-01 -4.1707525437e-01
3.812 -2.3494271208e-01 -4.4771884054e-01
3.812 -2.5003128207e-01 -4.3560486283e-01
3.812 -2.5127871403e-01 -4.4292689428e-01
3.812 -1.9581857116e-01 -3.8172302027e-01
3.812 -2.3062305922e-01 -3.9879353159e-01
3.812 -1.9489410445e-01 -3.6203955214e-01
3.812 -1.4758491548e-01 -3.2790786652e-01
3.812 -2.1195295664e-01 -4.0561966014e-01
3.812 -2.1604096095e-01 -4.0022510888e-01
3.812 -2.2758997865e-01 -4.2378040462e-01
3.812 -2.3528419175e-01 -4.5015360099e-01
3.812 -2.6819654844e-01 -4.4016402305e-01
3.812 -2.3741255683e-01 -3.8117993921e-01
3.812 -2.5542511766e-01 -4.3847058608e-01
3.812 -2.6026877380e-01 -4.1504931850e-01
3.812 -2.5513611841e-01 -4.8658017670e-01
3.812 -2.2210744481e-01 -4.3740927082e-01
3.812 -2.0797832245e-01 -3.7991251495e-01
3.812 -1.9207878829e-01 -3.8329120476e-01
3.812 -2.2937075925e-01 -4.6159768391e-01
3.812 -2.3835926449e-01 -4.4298537770e-01
3.812 -2.8709956160e-01 -3.8279039787e-01
3.812 -2.7126823895e-01 -4.2515947539e-01
3.812 -2.6799225978e-01 -3.8784693235e-01
3.812 -2.3883212039e-01 -3.7007460261e-01
3.812 -2.6177390423e-01 -4.2315912358e-01
3.812 -2.7447233453e-01 -3.8396658668e-01
3.812 -2.2516910804e-01 -3.3092349830e-01
3.812 -1.9313987496e-01 -3.2358583785e-01
3.812 -2.4354658546e-01 -3.8386749808e-01
3.812 -2.0383748392e-01 -3.6668042022e-01
3.812 -2.2672765652e-01 -4.1981768918e-01
3.812 -1.3630862126e-01 -3.5582865967e-01
3.812 -1.6632101083e-01 -2.8527962600e-01
3.812 -1.0493909307e-01 -2.6005866122e-01
3.812 -1.8041221187e-01 -3.7073522500e-01
3.812 -1.4888935617e-01 -2.8046954214e-01
3.812 -1.8630232018e-01 -2.8240940989e-01
3.812 -1.8614731495e-01 -2.2823036662e-01
3.812 -2.5450167990e-01 -3.2598451177e-01
3.812 -1.8294083700e-01 -3.3209814251e-01
3.812 -1.2334201455e-01 -3.1934735004e-01
3.812 -1.3035876031e-01 -3.0165410230e-01
3.812 -1.8154276547e-01 -2.9434614439e-01
3.812 -1.9731821117e-01 -3.1697538126e-01
3.812 -1.9385891004e-01 -4.0861280497e-01
3.812 -2.2233891788e-01 -3.7434790485e-01
3.812 -1.5168262462e-01 -3.0581883410e-01
3.812 -1.1450083791e-01 -2.9143212404e-01
3.812 -1.8518062015e-01 -3.4803687956e-01
3.812 -1.8134084395e-01 -3.2477348482e-01
3.812 -1.4393771807e-01 -2.4510196708e-01
3.812 -1.5765475361e-01 -3.2655520425e-01
3.812 -1.7525415963e-01 -1.8609782114e-01
3.812 -1.5141722089e-01 -2.0330796404e-01
3.812 -1.4564398121e-01 -2.3377624000e-01
3.812 -1.2548663309e-01 -1.6769929595e-01
3.812 -1.3307843805e-01 -8.3780673022e-02
3.812 -1.4987781285e-01 -6.6213399760e-02
3.812 -2.2641706333e-01 -1.7109082154e-01
3.812 -2.2524169038e-01 -1.6756699993e-01
3.812 -2.0354814870e-01 -1.8572303001e-01
3.812 -1.8588033325e-01 -1.8660043339e-01
3.812 -1.5056026819e-01 -1.4293330293e-01
3.812 -1.5372765635e-01 -1.6096038867e-01
3.812 -5.1333190227e-02 -1.5897703896e-01
3.812 -5.0117401288e-02 -1.2095904254e-01
3.812 -8.0362914277e-02 -1.1830062311e-01
3.812 -8.9646179908e-03 -9.3781834710e-02
3.812 -3.0153269732e-02 -1.4484524079e-01
3.812 -3.8719200556e-02 -9.5263071307e-02
3.812 -1.3229941775e-02 -8.3460074246e-02
3.812 -5.9537709260e-02 -2.5092517365e-02
3.812 +2.1318482551e-02 -8.2117409693e-04
3.812 -2.2444428539e-02 -5.9125314924e-02
3.812 -3.9269938401e-02 -5.3709338601e-02
3.812 -2.6127636930e-02 -5.7247309073e-03
3.812 -6.1729672025e-03 -8.2298559255e-04
3.812 -1.7589828734e-02 -6.5150495616e-02
3.812 -1.8009333280e-02 -9.2099380603e-02
3.812 -5.2926351099e-02 -4.6142155026e-02
3.812 -2.8493882520e-02 -1.0978052475e-01
3.812 -6.1756133132e-02 -1.4003289034e-01
3.812 -5.6684649667e-02 -1.4220779456e-01
3.812 +7.5006760262e-03 -1.1831226055e-01
3.812 -3.4077870254e-02 -1.0595040255e-01
3.812 -1.8393281453e-03 -8.2348782088e-02
3.812 +3.8436917540e-02 -5.8016278961e-02
3.812 -9.5702448039e-03 -2.3874590750e-02
3.812 +6.4118886685e-02 +4.6477458096e-02
3.812 +6.0409365268e-02 +8.7773951269e-02
3.812 +1.2542163071e-01 +3.7723786910e-02
3.812 +1.1365832053e-01 +6.3241902636e-02
3.812 +1.0350944419e-01 -4.2038871891e-02
3.812 +1.2167992644e-01 -6.4663478706e-03
3.812 +2.9449175348e-01 -2.2414609210e-02
3.812 +2.0909994900e-01 +9.6877227520e-03
3.812 +2.3801138929e-01 +3.8707125195e-03
3.812 +2.1920306285e-01 +3.7554852439e-02
3.812 +1.1989479831e-01 +2.1979581243e-03
3.812 +1.6112757167e-01 -3.6566786274e-02
3.812 +1.4065473061e-01 -1.2180511135e-02
3.812 +2.2678972131e-01 -8.3104278165e-02
3.812 +2.9594483397e-01 -4.8156553701e-02
3.812 +2.0347462228e-01 +3.1583519876e-04
3.812 +2.3331092936e-01 -1.0995233517e-02
3.812 +2.0385122257e-01 +4.8856748035e-02
3.812 +7.6819317318e-02 -2.4472651353e-03
3.812 +6.1042021819e-02 -2.3285971127e-02
3.812 +6.4171141405e-02 +2.7104850826e-02
3.812 +9.5039779765e-02 -1.2193386018e-02
3.812 +1.0176450948e-01 +7.4056430381e-02
3.812 +1.7127176431e-01 +3.8146419379e-03
3.812 +1.7404576877e-01 -2.5557537617e-02
3.812 +2.0525306012e-01 +4.3071817194e-02
3.812 +1.6447241379e-01 -2.0255219415e-02
3.812 +1.8921417722e-01 -7.4918373316e-03
3.812 +1.3478316175e-01 +2.6763134049e-02
3.812 +2.0050308910e-01 -5.3143132354e-03
3.812 +2.3788574647e-01 -3.2931063897e-02
3.812 +2.2235020511e-01 -7.3208755591e-02
3.812 +2.2552625896e-01 -7.8857102319e-02
3.812 +2.8468325900e-01 -1.0565035393e-01
3.812 +2.0871497238e-01 -1.6394538054e-02
3.812 +2.0104243720e-01 -2.6807008461e-02
3.812 +2.0928905792e-01 -3.6128694874e-03
3.812 +2.6605532459e-01 -4.1367067566e-02
3.812 +1.8367391407e-01 +2.9471956082e-03
3.812 +2.5231011760e-01 -8.2063185137e-03
3.812 +2.7562311135e-01 -4.0429181058e-02
3.812 +2.2047965195e-01 -1.7961566055e-02
3.812 +2.8075817765e-01 -7.1830320139e-02
3.812 +3.1161619163e-01 -3.1824256099e-02
3.812 +3.2218726904e-01 -1.1727192303e-02
3.812 +3.2387457730e-01 -8.8307610513e-03
3.812 +3.4014975563e-01 -9.7900364140e-03
3.812 +2.9223881407e-01 +1.1462624183e-02
3.812 +2.9400620703e-01 +3.8904051444e-03
3.812 +3.2526307194e-01 +3.3674317516e-02
3.812 +3.4894636767e-01 -6.4388444198e-03
3.812 +4.5046424108e-01 +7.1588001829e-03
3.812 +3.7924125047e-01 +5.3261614775e-02
3.812 +2.7403225057e-01 +1.7603853566e-03
3.812 +2.5879480522e-01 -3.2598840683e-02
3.812 +2.9358244712e-01 -4.6220560956e-02
3.812 +2.8606282937e-01 +6.4492831987e-02
3.812 +3.0293740723e-01 +3.1584426717e-02
3.812 +3.0128699039e-01 -2.9608824945e-02
3.812 +4.1122585416e-01 -1.2361303075e-02
3.812 +3.1526314304e-01 +2.7863550093e-02
3.812 +3.5589473180e-01 +5.7938367527e-03
3.812 +3.5566877705e-01 +5.7141305842e-04
3.812 +3.8314375181e-01 +6.1452023252e-02
3.812 +4.9922100640e-01 +3.2622855008e-02
3.812 +4.4677402766e-01 +2.4334863100e-02
3.812 +3.7180884795e-01 +4.4462239955e-02
3.812 +3.9372723526e-01 +8.0653979057e-03
3.812 +3.8617811640e-01 -3.5693786621e-02
3.812 +5.0734979870e-01 -3.6561881338e-02
3.812 +5.1124769085e-01 -1.5293150044e-02
3.812 +6.0193549363e-01 +8.5113740961e-03
3.812 +6.0043706489e-01 +7.9264401700e-03
3.812 +5.3991800448e-01 +4.7427450090e-03
3.812 +5.2450092767e-01 -4.7141248521e-02
3.812 +5.5803655373e-01 -2.9420897933e-02
3.812 +6.3034535546e-01 -3.1005868073e-02
3.812 +5.5409956601e-01 -5.3727988442e-02
3.812 +5.1566071939e-01 -2.2304207524e-02
3.812 +5.3579029484e-01 +2.0235051556e-02
3.812 +5.4743215591e-01 +4.3672613475e-02
3.812 +5.3576674110e-01 -3.0848803689e-02
3.812 +4.6597973029e-01 +1.7436591213e-02
3.812 +4.5226285362e-01 +1.8756640231e-02
3.812 +3.8812409005e-01 +8.8738974150e-03
3.812 +3.5891545383e-01 +3.5840239780e-03
3.812 +4.1207910324e-01 -3.5301569997e-03
3.812 +3.9992534468e-01 +5.4108052600e-02
3.812 +4.7892457777e-01 +7.1355914906e-04
3.812 +4.0029198199e-01 -7.5743934777e-02
3.812 +3.8137572077e-01 -7.1043959899e-02
3.812 +3.9363424280e-01 -3.7083036180e-02
3.812 +3.5341023947e-01 -2.4498340666e-02
3.812 +3.4199521944e-01 -5.7826150570e-02
3.812 +3.2821026181e-01 +2.5400804354e-02
3.812 +3.0119244242e-01 +4.3366329082e-02
3.812 +3.3627307911e-01 +5.6888869617e-02
3.812 +2.4566779060e-01 +3.9122892293e-02
3.812 +2.4893200242e-01 -3.1179553489e-03
3.812 +2.4780556807e-01 +1.8042640916e-02
3.812 +3.3256642682e-01 +2.4158338209e-02
3.812 +2.6207716988e-01 +3.8444859284e-02
3.812 +2.6129656951e-01 +2.7872611633e-02
3.812 +2.8713050818e-01 +7.1970541628e-02
3.812 +2.9791451723e-01 +2.3071572655e-02
3.812 +2.3929720630e-01 +6.9945168074e-02
3.812 +2.7724010111e-01 +8.5563976918e-03
3.812 +3.4275007181e-01 -4.7487780563e-02
3.812 +3.7815391541e-01 -2.6371753240e-02
3.812 +3.1882923442e-01 +3.0155445893e-03
3.812 +2.5792457100e-01 +1.1260645895e-02
3.812 +3.7034014073e-01 +2.5353247494e-02
3.812 +3.7782043725e-01 +1.6128937460e-02
3.812 +3.3820644260e-01 +3.4105299701e-02
3.812 +4.0096284267e-01 -1.0754012283e-03
3.812 +4.5741226138e-01 -2.9750890640e-02
3.812 +4.6247424486e-01 -2.1621026250e-02
3.812 +4.6494230609e-01 -1.8718248843e-02
3.812 +4.7181842870e-01 +1.4571450901e-02
3.812 +5.3119456575e-01 +3.8559877813e-02
3.812 +5.4619427858e-01 -3.9610734289e-02
3.812 +5.2104513049e-01 -2.4470416468e-02
3.812 +4.2343470260e-01 +3.5014595048e-02
3.812 +3.5858338179e-01 +9.8108962407e-03
3.812 +3.5202353050e-01 +3.8699947783e-02
3.812 +3.2559655711e-01 +3.0167513682e-02
3.812 +3.3323638101e-01 +3.0851019039e-02
3.812 +3.6848316551e-01 +2.5682696079e-02
3.812 +4.2334218695e-01 +6.8804478566e-02
3.812 +4.0257874613e-01 +8.6147429603e-02
3.812 +3.8635364992e-01 +2.5568222962e-02
3.812 +3.4782981276e-01 +4.9931589387e-02
3.812 +2.9290234922e-01 +1.1845782106e-01
3.812 +2.9993597283e-01 +5.2630322611e-02
3.812 +2.7013673528e-01 +3.0633576147e-02
3.812 +3.8208293515e-01 -1.3888730562e-02
3.812 +4.3212338012e-01 +2.2820916346e-02
3.812 +3.9176480758e-01 +2.7122826221e-02
3.812 +3.9120410620e-01 +1.5933684945e-03
3.812 +4.4776405351e-01 -3.5107573988e-02
3.812 +3.6158097014e-01 -6.3240650537e-02
3.812 +3.3214515623e-01 -3.0849710169e-02
3.812 +3.3252379095e-01 +1.3698016435e-02
3.812 +3.7652646508e-01 -3.5476339071e-03
3.812 +3.5359524203e-01 -2.9587567412e-02
3.812 +3.6745148430e-01 -1.1424281490e-02
3.812 +4.1569954088e-01 +3.4599317632e-04
3.812 +3.8324285680e-01 -8.5618402650e-03
3.812 +4.0046027430e-01 -4.8245782318e-02
3.812 +3.4322981139e-01 +3.4944039003e-03
3.812 +4.3353271807e-01 +1.3105379281e-02
3.812 +4.4129091602e-01 -5.3286997929e-02
3.812 +4.1088541976e-01 -7.6848249091e-04
3.812 +3.1959197646e-01 -8.2847683049e-02
3.812 +4.1512388090e-01 -4.9225898528e-02
3.812 +4.5142923021e-01 -5.6367337291e-02
3.812 +4.3955877283e-01 +9.3203359502e-03
3.812 +5.1909518912e-01 +5.4251318460e-02
3.812 +4.5540257156e-01 +2.9236093269e-02
3.812 +5.2734863486e-01 +2.0277901118e-02
3.812 +5.7038195486e-01 -5.3130086599e-04
3.812 +5.5525759067e-01 +1.6589663501e-02
3.812 +5.8957916924e-01 -1.3591077968e-03
3.812 +5.9048884469e-01 -2.3878332144e-02
3.812 +5.4145027180e-01 -1.2719578483e-02
3.812 +5.9190699496e-01 -2.1632471229e-02
3.812 +5.6520496156e-01 -1.1098352138e-02
3.812 +5.7498366400e-01 -2.1012602069e-02
3.812 +6.1110784451e-01 -1.9097978811e-03
3.812 +6.2900059152e-01 +4.7927866934e-03
3.812 +6.2130187311e-01 -1.2030467642e-03
3.812 +6.2715697340e-01 +6.6408848470e-03
3.812 +5.8845068474e-01 -3.7467816578e-02
3.812 +6.3073014046e-01 -2.3788592190e-02
3.812 +5.2521071134e-01 +2.1232426272e-02
3.812 +5.0434566398e-01 -3.6587861611e-02
3.812 +5.9874635145e-01 -1.0792102375e-03
3.812 +5.5766329800e-01 +6.9148655762e-03
3.812 +5.3166292967e-01 -8.8338357973e-03
3.812 +5.2903121948e-01 +3.5931800384e-02
3.812 +5.2541282629e-01 +2.5813740188e-02
3.812 +4.8747012375e-01 +3.0372962513e-02
3.812 +4.3370958711e-01 -4.5797015570e-02
3.812 +4.3946624186e-01 +2.5339784871e-02
3.812 +4.5088781243e-01 +3.0266587235e-02
3.812 +5.4901610287e-01 -1.4189149711e-03
3.812 +4.6111996321e-01 -6.5542518999e-02
3.812 +5.1801095323e-01 -6.6951215185e-03
3.812 +6.3434201141e-01 -1.1970964302e-02
3.812 +6.7968753124e-01 +3.7187184698e-03
3.812 +6.9447723871e-01 +2.9585763141e-02
3.812 +5.9845391958e-01 -3.5957470932e-03
3.812 +6.0810249593e-01 -2.6631687940e-02
3.812 +5.9153670734e-01 -4.9333461236e-02
3.812 +5.6214386374e-01 -1.2863111197e-02
3.812 +5.5565088058e-01 +2.7845483742e-03
3.812 +5.6716275713e-01 -3.2036953478e-02
3.812 +5.6633973349e-01 +2.0101200753e-02
3.812 +4.8604404593e-01 -4.7599596505e-03
3.812 +5.5038499515e-01 -3.8296526016e-02
3.812 +5.4824839406e-01 -2.1916169564e-02
3.812 +5.5799572546e-01 -2.8096698709e-02
3.812 +4.6692296913e-01 -3.2969219598e-02
3.812 +5.3282305000e-01 -3.3526010687e-02
3.812 +5.3473954917e-01 +3.8516089089e-03
3.812 +5.1108327446e-01 +3.2138884244e-03
3.812 +5.8894400781e-01 -3.2012097623e-02
3.812 +4.9166710673e-01 -2.1703057316e-02
3.812 +6.0594861388e-01 +2.4851548701e-02
3.812 +5.8583961247e-01 +1.6426707223e-02
3.812 +6.4457008213e-01 +2.2096615999e-02
3.812 +5.7192612886e-01 +2.1219249129e-02
3.812 +6.2681495216e-01 -2.7359125145e-02
3.812 +5.4323914151e-01 +9.4102904413e-03
3.812 +5.4553583704e-01 -1.9187146067e-03
3.812 +5.0130496604e-01 -4.5094562900e-02
3.812 +5.1718230782e-01 -1.5993200747e-02
3.812 +4.6800912359e-01 -7.2354223997e-02
3.812 +4.3543321147e-01 -7.4824417748e-02
3.812 +4.9717883772e-01 +1.2994095816e-02
3.812 +5.2495204441e-01 +1.6091646286e-02
3.812 +4.9483183510e-01 +2.3656515810e-02
3.812 +4.9390047563e-01 +3.3527398448e-02
3.812 +5.4101928263e-01 +2.0275170954e-02
3.812 +5.7361112197e-01 +3.1990770558e-02
3.812 +5.8304697599e-01 +3.0608976206e-02
3.812 +5.7641320618e-01 +1.4023487810e-02
3.812 +5.1664916496e-01 -4.8141867400e-02
3.812 +5.1014750961e-01 -5.5800360339e-02
3.812 +4.7476359746e-01 -7.9123270471e-03
3.812 +5.3709190434e-01 -4.8096894490e-02
3.812 +5.0798648857e-01 -4.3419443632e-02
3.812 +5.0217482136e-01 -4.1513116583e-02
3.812 +4.6434033447e-01 +2.5208587003e-02
3.812 +4.3358046460e-01 +1.7209794996e-02
3.812 +5.2005276327e-01 +1.3911235449e-02
3.812 +5.0314467534e-01 +4.1614399002e-02
3.812 +4.6869285982e-01 +2.0868275246e-02
3.812 +4.4860811160e-01 +6.2642346815e-02
3.812 +4.6141697253e-01 +3.0556011668e-02
3.812 +4.5582237128e-01 +3.1569293065e-02
3.812 +4.5911957759e-01 -4.3255971450e-03
3.812 +4.4845779870e-01 +2.0204602019e-02
3.812 +4.5593838368e-01 +4.3032416348e-02
3.812 +3.9162243006e-01 +5.7928375228e-02
3.812 +5.0182779471e-01 +2.9013365192e-03
3.812 +4.5686802283e-01 +1.4820381616e-03
3.812 +3.3581239934e-01 -6.5573434758e-03
3.812 +3.9469000037e-01 -6.5241193579e-04
3.812 +3.6389599225e-01 +1.4236330083e-02
3.812 +2.7252221907e-01 +1.0506135016e-02
3.812 +2.9402501310e-01 -2.9317835684e-02
3.812 +3.2826135093e-01 -5.7041092294e-02
3.812 +2.8944029024e-01 -2.9092108344e-02
3.812 +2.9660841197e-01 -2.4723603682e-02
3.812 +2.4897010879e-01 -2.6136608940e-02
3.812 +2.9298219372e-01 -5.2694195874e-02
3.812 +3.5884938493e-01 -1.2675250099e-02
3.812 +3.7085190748e-01 -7.1977846906e-02
3.812 +3.3998467791e-01 -6.3292075864e-02
3.812 +3.3980563691e-01 -7.6557877674e-04
3.812 +3.4381770139e-01 +7.4959504223e-03
3.812 +3.5497816420e-01 -4.0651634328e-02
3.812 +3.0655710900e-01 -5.9267616588e-02
3.812 +3.5755407438e-01 -3.4950828681e-03
3.812 +2.6465743211e-01 -8.9032241033e-02
3.812 +2.4030771885e-01 -1.0039483936e-01
3.812 +2.5649294139e-01 -5.7220402232e-03
3.812 +1.6144163863e-01 +1.0389803476e-03
3.812 +1.9680696281e-01 +1.6160366817e-02
3.812 +2.1624076554e-01 +3.2265622729e-02
3.812 +1.2685595218e-01 +7.2110192104e-03
3.812 +1.7105206421e-01 +3.2802073429e-02
3.812 +1.7618699868e-01 -8.3531172600e-03
3.812 +2.3103863935e-01 +5.6190893774e-03
3.812 +2.5004936583e-01 +1.7305179798e-02
3.812 +2.4214157497e-01 -3.7114813749e-03
3.812 +2.7931551488e-01 -1.7603121420e-02
3.812 +2.5504848230e-01 -4.5547805966e-02
3.812 +2.2715250201e-01 +5.3645132291e-02
3.812 +2.2181061580e-01 +1.9162068724e-02
3.812 +2.7149585328e-01 +3.1459248712e-03
3.812 +2.8235747397e-01 +2.5462594802e-02
3.812 +4.1652719835e-01 +4.0126075386e-02
3.812 +4.3890205665e-01 +1.7161572809e-02
3.812 +3.2767736479e-01 +5.7339077723e-02
3.812 +3.2289809216e-01 +5.2355775378e-02
3.812 +3.2774013988e-01 +5.0646675330e-02
3.812 +3.3944519470e-01 +5.1967978534e-03
3.812 +3.2001526040e-01 +2.7259378400e-02
3.812 +2.9689584735e-01 +3.5613026034e-02
3.812 +2.8001386073e-01 +3.5841813503e-02
3.812 +2.1184890217e-01 -3.1259248522e-02
3.812 +2.7625611363e-01 -4.2260318356e-02
3.812 +3.1140177389e-01 -3.8894482986e-02
3.812 +3.2743566221e-01 -5.0572701093e-03
3.812 +2.7111248583e-01 -6.0861231865e-02
3.812 +2.1996225996e-01 -7.3369508412e-02
3.812 +2.0727583667e-01 -7.5906863140e-02
3.812 +2.4909876972e-01 -1.2479035525e-01
3.812 +2.7511482328e-01 -8.8205097683e-02
3.812 +2.2798282960e-01 -1.1447608448e-01
3.812 +2.1380716529e-01 -8.1579963468e-02
3.812 +1.3524702267e-01 -5.9367870115e-02
3.812 +2.2565137991e-01 -7.5892392536e-02
3.812 +1.9598796974e-01 -1.2250382709e-01
3.812 +1.7071082338e-01 -8.9397947217e-02
3.812 +1.8330020153e-01 -3.5038537844e-02
3.812 +1.3179850423e-01 -7.0750709060e-02
3.812 +1.6218336994e-01 -9.0169195606e-02
3.812 +1.5921333374e-01 -1.2532982672e-01
3.812 +1.3683002734e-01 -5.1843423654e-02
3.812 +9.7494100819e-02 -1.4238798235e-01
3.812 +1.1255645723e-01 -7.3962619506e-02
3.812 +6.0854479399e-02 -5.2653087374e-02
3.812 +6.7710262273e-02 -4.1934389899e-02
3.812 -2.6189003703e-02 -9.0719274531e-02
3.812 +2.2154296261e-02 -1.2254504524e-01
3.812 +6.6217210797e-03 -7.0351900016e-02
3.812 -5.9583007380e-02 -8.9633268728e-02
3.812 -1.3195769226e-02 -9.8907421164e-02
3.812 -1.5671237395e-02 -2.2857432064e-02
3.812 -3.7392026391e-02 +1.7612606647e-02
3.812 -4.2986332691e-02 -1.1647214933e-02
3.812 -1.4919559421e-02 +3.9238644249e-02
3.812 -4.8902009861e-02 +1.5368336154e-02
3.812 -5.9212700615e-02 +5.8012179664e-02
3.812 -9.2440146757e-02 +1.3383860741e-01
3.812 -1.2771116612e-01 +1.1148948622e-01
3.812 -1.1193932408e-01 +9.2150506219e-02
3.812 -1.6549231635e-01 +6.8271637442e-02
3.812 -1.7491724344e-01 +1.4348043176e-01
3.812 -1.1124335981e-01 +2.2327676420e-01
3.812 -1.3471876763e-01 +2.3912814703e-01
3.812 -9.0456674709e-02 +2.0268927903e-01
3.812 -7.1014859232e-02 +2.0845349808e-01
3.812 -2.1368574712e-02 +1.3641552829e-01
3.812 -5.7652306459e-03 +4.1926115024e-02
3.812 -2.8691495465e-02 +1.1550551195e-01
3.812 -6.6910063024e-02 +1.8409899678e-01
3.812 -4.4781852719e-02 +1.0559271338e-01
3.812 -6.2496722343e-02 +1.9133637031e-01
3.812 -7.3598298769e-02 +1.5988376403e-01
3.812 -8.2591921144e-02 +1.5578857131e-01
3.812 -1.0212319585e-01 +7.3057574583e-02
3.812 -1.0716148144e-01 +4.8087852313e-02
3.812 -1.4491316602e-01 +5.7582536132e-02
3.812 -1.4963590217e-01 +1.0145731825e-01
3.812 -1.1437693857e-01 +8.0537784956e-02
3.812 -1.0639391368e-01 +1.1353273753e-01
3.812 -1.7177473838e-01 +5.8704130611e-02
3.812 -2.4247488104e-01 +1.9853747978e-01
3.812 -1.9902223579e-01 -2.5042472208e-02
3.812 -1.9183524242e-01 +1.3833895277e-02
3.812 -1.2170554264e-01 +3.2301846846e-02
3.812 -1.2432008697e-01 +3.3796983521e-02
3.812 -1.3064760285e-01 +1.6022567687e-01
3.812 -8.9616043003e-02 +9.7277863437e-02
3.812 -1.0916265862e-01 +1.6058819097e-01
3.812 -1.4471386949e-01 +1.4624891682e-01
3.812 -7.6082595285e-02 +1.4176419712e-01
3.812 -4.0528609281e-02 +1.0920661077e-01
3.812 -8.0120073058e-02 +6.2173129593e-02
3.812 -8.2783200469e-02 +5.5251902877e-02
3.812 -8.0988600957e-02 +7.5847741091e-02
3.812 -7.5959438658e-02 +1.2916845286e-01
3.812 -4.1318818367e-02 +9.7780334794e-02
3.812 -6.0830053654e-02 +1.1664577553e-01
3.812 -1.2879893208e-01 +1.7298984922e-01
3.812 -1.1648669300e-01 +2.0394701631e-01
3.812 -1.4704782804e-01 +1.9062639796e-01
3.812 -9.4934797875e-02 +1.9989226355e-01
3.812 -7.6927647889e-02 +1.5505770037e-01
3.812 -1.0934434624e-01 +2.0870983957e-01
3.812 -6.4355248338e-02 +1.3345623934e-01
3.812 -7.4130625248e-02 +1.1826987145e-01
3.812 -6.7201481325e-02 +1.2881241828e-01
3.812 -1.9798143325e-02 +1.3699085687e-01
3.812 -2.3945628137e-02 +2.0090631691e-01
3.812 -4.3083363425e-02 +1.5354212698e-01
3.812 -1.2547336880e-01 +2.2627945654e-01
3.812 -1.3050221782e-01 +2.3534829984e-01
3.812 -1.0521522243e-01 +2.5536291905e-01
3.812 -8.7107370725e-02 +2.6302017484e-01
3.812 -1.1518159908e-01 +2.4341412604e-01
3.812 -1.4766826441e-01 +3.1404732472e-01
3.812 -1.7133647319e-01 +3.1871278190e-01
3.812 -1.0978079731e-01 +2.6742763210e-01
3.812 -1.4841599518e-01 +3.4694762760e-01
3.812 -1.8361652552e-01 +3.5501298341e-01
3.812 -2.3057880728e-01 +3.7556078435e-01
3.812 -1.7563532525e-01 +3.5292924040e-01
3.812 -1.7330955425e-01 +3.1970302348e-01
3.812 -2.2852303099e-01 +3.3047406604e-01
3.812 -1.8279439449e-01 +2.8251250783e-01
3.812 -2.0707286675e-01 +2.6551977213e-01
3.812 -2.0021939388e-01 +2.9429393539e-01
3.812 -1.5269625414e-01 +2.3599222413e-01
3.812 -2.6413808043e-01 +2.6912661596e-01
3.812 -2.3446512350e-01 +2.2078574638e-01
3.812 -1.2372172907e-01 +1.7059499288e-01
3.812 -1.3988015774e-01 +9.4802657590e-02
3.812 -8.8260302493e-02 +1.6212712842e-01
3.812 -1.0045545915e-01 +2.2042807640e-01
3.812 -1.7727844855e-01 +1.9060936545e-01
3.812 -1.3655876159e-01 +2.1024151453e-01
3.812 -1.6276478075e-01 +1.6398071490e-01
3.812 -1.5055875810e-01 +2.3302192724e-01
3.812 -1.6412600176e-01 +1.4351055701e-01
3.812 -1.6340314404e-01 +1.9680869078e-01
3.812 -8.4503570916e-02 +1.5163766117e-01
3.812 -6.2546989065e-02 +1.4028696354e-01
3.812 -1.0635165128e-01 +1.0684096485e-01
3.812 -5.5394038964e-03 +8.6486531980e-02
3.812 -5.9635616579e-02 +6.6218429805e-02
3.812 -1.1438466826e-01 +1.1838428797e-01
3.812 -1.2795273466e-01 +1.6593171504e-01
3.812 -1.3589269273e-01 +2.5072881513e-01
3.812 -7.4672752550e-02 +2.3143675798e-01
3.812 -1.4729310002e-01 +2.4219493772e-01
3.812 -1.1151189276e-01 +3.0250856935e-01
3.812 -1.2117943434e-01 +2.3294156499e-01
3.812 -1.4092740920e-01 +2.8920467530e-01
3.812 -1.4797058773e-01 +3.1592945709e-01
3.812 -6.6162213478e-02 +2.5474899859e-01
3.812 -1.9225740338e-01 +2.9046155227e-01
3.812 -1.4920736293e-01 +2.7547699404e-01
3.812 -1.8846025433e-01 +2.7944428120e-01
3.812 -1.5598020820e-01 +3.1027385351e-01
3.812 -2.2807312038e-01 +3.0532544146e-01
3.812 -2.4019303484e-01 +3.6474277690e-01
3.812 -1.9082278566e-01 +3.3383679228e-01
3.812 -2.5808762538e-01 +3.7351112934e-01
3.812 -1.4702608314e-01 +2.7895550663e-01
3.812 -1.5663383896e-01 +2.5807689107e-01
3.812 -1.7653960461e-01 +3.5272838173e-01
3.812 -1.8420463266e-01 +3.7278659522e-01
3.812 -1.7723271172e-01 +3.3942295221e-01
3.812 -1.4597996247e-01 +3.2330050299e-01
3.812 -1.7738207102e-01 +3.0552699516e-01
3.812 -1.6643218122e-01 +2.9331886745e-01
3.812 -1.4237625903e-01 +3.3981856939e-01
3.812 -1.9792851111e-01 +2.9952524719e-01
3.812 -2.4673939696e-01 +3.3770134296e-01
3.812 -2.3191975695e-01 +4.0288247346e-01
3.812 -2.3898427278e-01 +4.1605526152e-01
3.812 -2.3839626532e-01 +4.1124861848e-01
3.812 -2.2605493332e-01 +4.3408775445e-01
3.812 -2.1863166260e-01 +4.6107057245e-01
3.812 -2.0516210680e-01 +3.9350939589e-01
3.812 -2.1129235906e-01 +4.2545710012e-01
3.812 -2.3113157153e-01 +4.1076626595e-01
3.812 -2.4998716978e-01 +4.6332501469e-01
3.812 -2.2206793883e-01 +5.1111257097e-01
3.812 -2.2520231462e-01 +4.9327617178e-01
3.812 -2.6805943329e-01 +5.4357319231e-01
3.812 -2.9928428038e-01 +5.1995327025e-01
3.812 -2.8311367564e-01 +4.9968179333e-01
3.812 -2.3869766854e-01 +4.1618355881e-01
3.812 -2.5865729904e-01 +3.9074767820e-01
3.812 -2.8212978885e-01 +4.3380915602e-01
3.812 -2.3609407452e-01 +4.6084929075e-01
3.812 -2.3041296441e-01 +4.1197443906e-01
3.812 -2.5749201324e-01 +4.4517180220e-01
3.812 -2.5653426578e-01 +4.5614953416e-01
3.812 -2.9773875155e-01 +5.0227355913e-01
3.812 -2.9255169310e-01 +4.4440222032e-01
3.812 -2.9265390532e-01 +5.2261011351e-01
3.812 -2.8527496353e-01 +4.6206855629e-01
3.812 -2.3484099973e-01 +4.2946709041e-01
3.812 -2.8034095152e-01 +4.6428999799e-01
3.812 -2.3247117619e-01 +4.4025663826e-01
3.812 -2.4521803628e-01 +4.1268711782e-01
3.812 -2.3678687319e-01 +4.4632771059e-01
3.812 -2.4810492719e-01 +4.1349172525e-01
3.812 -2.1554698959e-01 +3.5917985869e-01
3.812 -2.4147270140e-01 +4.1339480858e-01
3.812 -2.9849460087e-01 +4.2079492089e-01
3.812 -2.0550519304e-01 +4.0098546248e-01
3.812 -2.1581564988e-01 +3.7636994310e-01
3.812 -1.9019978077e-01 +3.3851592381e-01
3.812 -1.4299468338e-01 +3.1561694074e-01
3.812 -1.4945426327e-01 +2.5510461532e-01
3.812 -1.8219974581e-01 +2.4528606923e-01
3.812 -1.4070857820e-01 +2.0216968739e-01
3.812 -1.0815783629e-01 +1.6647989900e-01
3.812 -1.0457618677e-01 +1.6833144059e-01
3.812 -1.3206781863e-01 +2.1065870479e-01
3.812 -9.2662524015e-02 +2.5655027051e-01
3.812 -1.4041673031e-01 +2.3961770747e-01
3.812 -1.9599647922e-01 +2.1797570158e-01
3.812 -2.3727410927e-01 +2.7315269431e-01
3.812 -2.0764313991e-01 +2.7778236233e-01
3.812 -1.5675660656e-01 +1.9578254739e-01
3.812 -1.8488129031e-01 +3.1705057544e-01
3.812 -1.8736656416e-01 +2.7660644112e-01
3.812 -2.0784443354e-01 +2.4877571648e-01
3.812 -2.0293766456e-01 +2.6115322474e-01
3.812 -1.9327400352e-01 +2.9502051921e-01
3.812 -1.3178473800e-01 +3.0628582074e-01
3.812 -2.1596465646e-01 +3.0234902808e-01
3.812 -2.0465893657e-01 +2.5706799708e-01
3.812 -2.2128400475e-01 +2.9282699099e-01
3.812 -2.2809232542e-01 +3.2768774581e-01
3.812 -2.5960922232e-01 +3.9031172762e-01
3.812 -2.2644354865e-01 +4.3855723574e-01
3.812 -3.0741542992e-01 +4.4561788387e-01
3.812 -2.2669672997e-01 +4.7837561067e-01
3.812 -2.5455397252e-01 +4.9288050051e-01
3.812 -2.4419093253e-01 +4.2101062914e-01
3.812 -2.9799447954e-01 +3.8551374997e-01
3.812 -2.1437960573e-01 +3.5600110113e-01
3.812 -2.3649944917e-01 +4.0603774821e-01
3.812 -2.5759404151e-01 +4.4353281142e-01
3.812 -1.7666336187e-01 +3.9701945363e-01
3.812 -1.7338426670e-01 +3.9051006237e-01
3.812 -1.7598297199e-01 +3.5225113069e-01
3.812 -2.1402961986e-01 +3.7548355734e-01
3.812 -2.1271464934e-01 +3.7958057640e-01
3.812 -2.5906659549e-01 +4.1941198828e-01
3.812 -2.3098015899e-01 +3.7262069018e-01
3.812 -2.2584703075e-01 +3.6687106993e-01
3.812 -2.3147788888e-01 +2.7846376607e-01
3.812 -2.4328661796e-01 +3.5417669079e-01
3.812 -2.6862617587e-01 +4.0491093800e-01
3.812 -2.4091852696e-01 +4.0603199875e-01
3.812 -2.6820414998e-01 +4.4923272964e-01
3.812 -2.6035063897e-01 +4.2866229224e-01
3.812 -2.6422923228e-01 +3.8963515836e-01
3.812 -2.3321328125e-01 +3.8772118537e-01
3.812 -2.8214266057e-01 +4.4268535811e-01
3.812 -2.5685077883e-01 +3.7290070572e-01
3.812 -3.0474688422e-01 +4.3007820740e-01
3.812 -2.9259021818e-01 +4.5271704786e-01
3.812 -2.6580154536e-01 +4.5494530331e-01
3.812 -2.0060025380e-01 +4.1774047933e-01
3.812 -2.1539226768e-01 +4.0217137178e-01
3.812 -2.0462178161e-01 +3.9240749727e-01
3.812 -2.0810047226e-01 +3.1598502447e-01
3.812 -2.4356619046e-01 +4.1269567978e-01
3.812 -2.7919729495e-01 +4.3737944862e-01
3.812 -2.4951181591e-01 +4.0911904144e-01
3.812 -2.6575233253e-01 +4.2505258449e-01
3.812 -2.5984439748e-01 +2.9313423648e-01
3.812 -1.8910576180e-01 +2.5034111620e-01
3.812 -2.3723734194e-01 +3.2397770920e-01
3.812 -2.7209229257e-01 +4.2679327361e-01
3.812 -2.1969095163e-01 +2.8857572072e-01
3.812 -1.7776629549e-01 +3.7088694285e-01
3.812 -1.9876883278e-01 +3.3565523920e-01
3.812 -1.9597191735e-01 +3.8394631162e-01
3.812 -1.3382194307e-01 +3.6540803302e-01
3.812 -1.4742210525e-01 +3.6555478308e-01
3.812 -2.2577605257e-01 +3.6137692065e-01
3.812 -1.9575405257e-01 +3.5468865691e-01
3.812 -1.4517021860e-01 +3.8542965648e-01
3.812 -1.8230997174e-01 +3.0925605633e-01
3.812 -1.8213554482e-01 +2.9330579016e-01
3.812 -1.6160120315e-01 +3.1599004732e-01
3.812 -2.5958182455e-01 +4.3800442464e-01
3.812 -2.2386283862e-01 +3.9704528391e-01
3.812 -1.6879428023e-01 +3.4361344217e-01
3.812 -1.8466490556e-01 +3.6528552587e-01
3.812 -1.4391492999e-01 +3.4222050336e-01
3.812 -1.3218907132e-01 +2.8136410031e-01
3.812 -1.3082830912e-01 +2.4662546925e-01
3.812 -1.3984192004e-01 +2.8967087297e-01
3.812 -1.4786844180e-01 +2.9945534125e-01
3.812 -1.0898827837e-01 +2.6957665904e-01
3.812 -4.0135622299e-02 +3.1170174912e-01
3.812 -9.1931055290e-02 +2.7632493679e-01
3.812 -1.8937857164e-01 +3.7747671308e-01
3.812 -2.2150788010e-01 +4.0214536799e-01
3.812 -2.2215507617e-01 +4.6988263241e-01
3.812 -2.4051843617e-01 +4.0791164299e-01
3.812 -2.7031047437e-01 +3.7618690019e-01
3.812 -2.6515581089e-01 +4.1103027098e-01
3.812 -2.6415778695e-01 +3.4630370429e-01
3.812 -2.2524209395e-01 +4.0011575213e-01
3.812 -2.5291471208e-01 +4.0932500853e-01
3.812 -2.7221696166e-01 +3.9986791654e-01
3.812 -2.4893506430e-01 +3.6696244993e-01
3.812 -2.1854605860e-01 +3.3523125305e-01
3.812 -1.9868667167e-01 +4.3272918657e-01
3.812 -1.7417530769e-01 +3.7544770687e-01
3.812 -1.7711587597e-01 +3.1135751811e-01
3.812 -2.5050391295e-01 +3.7928325102e-01
3.812 -1.8366114327e-01 +2.9966471572e-01
3.812 -1.5844770877e-01 +3.1969403661e-01
3.812 -1.3469843385e-01 +2.8236803942e-01
3.812 -1.5158396101e-01 +3.1386006765e-01
3.812 -1.3134866190e-01 +2.5343826526e-01
3.812 -1.5152004227e-01 +3.2117053990e-01
3.812 -8.9817178135e-02 +1.8379485047e-01
3.812 -8.2731042180e-02 +1.0518653147e-01
3.812 -9.9333370250e-02 +9.9819846953e-02
3.812 -1.0785632492e-01 +7.6943561110e-02
3.812 -9.2721923427e-02 +7.9739445114e-02
3.812 -7.7152117761e-02 +3.7763196975e-02
3.812 -1.2465674342e-01 +6.0203519063e-02
3.812 -1.4106315949e-01 +7.0027744602e-02
3.812 -6.1365964440e-02 +7.1003607408e-02
3.812 -6.2027486587e-02 +6.9745030232e-02
3.812 -3.9272832299e-02 +9.2684242234e-02
3.812 -2.4168288238e-02 +6.4443512036e-02
3.812 -7.7396625692e-02 +7.3011098506e-02
3.812 -1.2871000947e-01 +8.0234524642e-02
3.812 -7.1656555361e-02 +2.4025892307e-02
3.812 -8.5746736094e-02 +1.9633690445e-02
3.812 -7.4263806038e-02 +1.3346736746e-01
3.812 -8.7528544753e-02 +2.6550492643e-02
3.812 -4.2162422235e-02 +8.5262980215e-02
3.812 -1.1072574854e-01 +5.1909146287e-03
3.812 -9.6139325402e-02 +3.0278608248e-02
3.812 -7.6985855677e-02 -1.1868217139e-02
3.812 -1.0751656819e-01 -7.4779427411e-02
3.812 -1.4581154465e-01 -6.5002303973e-02
3.812 -1.0609765336e-01 -7.2271994708e-02
3.812 -2.9448396547e-02 -1.0892217169e-01
3.812 +3.4453024882e-02 -5.6331591209e-03
3.812 +9.6117883459e-04 +2.9682614304e-03
3.812 -7.3544723761e-02 +2.8110161848e-03
3.812 -1.5572239945e-01 -5.2161706897e-02
3.812 -2.8241360480e-02 -3.7182772605e-02
3.812 +2.6173728584e-03 +1.9454578000e-02
3.812 -2.8171167906e-02 +5.9879731056e-02
3.812 -6.2614778331e-02 +5.7084099174e-02
3.812 -2.7574571450e-02 -4.2321701594e-03
3.812 -8.1628242332e-02 +3.8577020928e-02
3.812 -5.5213874614e-02 +2.7844324729e-02
3.812 -8.5574522911e-02 +2.4500590779e-02
3.812 -1.1876478629e-01 -5.9851372042e-02
3.812 -3.6399487935e-03 -3.1815117891e-02
3.812 +3.5249242060e-02 -7.7221686677e-02
3.812 -6.9919724956e-03 -2.8890177117e-02
3.812 -2.6792710341e-03 -3.9267550854e-02
3.812 +1.5296436850e-03 -2.3281922927e-02
3.812 -1.6774011288e-02 -6.3145207801e-03
3.812 -2.8624805281e-02 -1.9883217064e-02
3.812 -8.6914405317e-02 -1.6530235376e-02
3.812 -4.8727007132e-02 -6.6157773699e-02
3.812 -7.5010942808e-02 -2.7175551673e-02
3.812 -6.0976536559e-02 -2.1049231090e-02
3.812 -1.1244209561e-02 -5.4405101998e-02
3.812 -2.7453731982e-03 +1.8800582914e-02
3.812 -3.2671120841e-02 +8.7090724040e-02
3.812 -6.0403905931e-02 +8.8827143464e-02
3.812 -3.6426486765e-02 +2.2137960837e-02
3.812 -9.1424387989e-02 +1.4355985766e-02
3.812 -1.0653597564e-01 +4.9041903798e-02
3.812 -5.3312041642e-02 +5.5035570772e-02
3.812 -6.6126203731e-02 +5.8479307380e-02
3.812 -6.9998372252e-02 +9.6302430381e-02
3.812 -8.7573135548e-02 +2.6801605866e-02
3.812 -6.0581391909e-02 +1.4354422232e-02
3.812 -9.8641809684e-02 -1.7348370712e-02
3.812 -1.4238559662e-01 -9.9804208094e-03
3.812 -7.6523562289e-02 -8.1251537973e-02
3.812 -3.8898259078e-02 -6.0631276147e-02
3.812 -5.4349269905e-02 -3.5613677323e-03
3.812 -4.6025143874e-02 -2.3155349536e-02
3.812 -5.1504688506e-02 -1.8694180861e-02
3.812 -3.9822502639e-02 -2.9362197683e-02
3.812 -3.7152870721e-02 -5.4131328162e-02
3.812 -8.6191419667e-02 +2.3119310745e-02
3.812 -3.7991695774e-02 +3.3619355204e-02
3.812 -6.8881777186e-02 +3.3502340091e-02
3.812 -9.7030952517e-02 +4.9151966406e-02
3.812 -3.5916873823e-02 +6.4712542280e-04
3.812 -1.0099149267e-01 -1.0300633006e-02
3.812 -8.1517378197e-02 -2.4000462229e-02
3.812 -7.2337201834e-02 +4.8352237058e-02
3.812 -7.2848376200e-02 +6.8848154785e-02
3.812 -4.3202096244e-02 +7.8234905120e-02
3.812 -7.6262634885e-02 +3.7215026243e-02
3.812 -9.7847599454e-02 +5.8041314242e-02
3.812 -1.2298801160e-01 -1.0561736523e-01
3.812 -7.8983119232e-02 -6.5975764217e-02
3.812 -1.3685702745e-01 -1.1734029707e-01
3.812 -1.0077218711e-01 -1.0322218688e-01
3.812 -9.0466684446e-02 -4.5304322432e-02
3.812 -7.4270403274e-02 -9.7143391476e-02
3.812 -7.6877899463e-02 -1.5132749191e-01
3.812 -3.0587679739e-03 -1.3033565686e-01
3.812 -4.5883342387e-02 -7.7837336209e-02
3.812 -3.1940279258e-02 -1.4523287979e-01
3.812 -6.0500452923e-02 -1.3230147735e-01
3.812 -1.0049256818e-01 -1.2446816815e-01
3.812 -5.0753184131e-02 -1.4260010614e-01
3.812 -3.3285659320e-02 -1.2570600765e-01
3.812 -6.7109000927e-02 -9.4190767033e-02
3.812 -5.9162307590e-02 -1.6701432428e-01
3.812 -4.0422798904e-02 -1.1138886420e-01
3.812 -7.7981110544e-02 -1.3879271141e-01
3.812 -9.2063015274e-02 -1.0107448162e-01
3.812 -1.4993895470e-01 -1.2958365291e-01
3.812 -6.2976311031e-02 -1.3745377010e-01
3.812 -1.3102121070e-02 -1.2102278799e-01
3.812 -9.4530476124e-02 -1.2598237027e-01
3.812 -9.8242890556e-02 -1.0961097659e-01
3.812 -5.0108024935e-02 -1.8127546641e-01
3.812 -4.4684104368e-02 -1.6230178694e-01
3.812 -3.8843124508e-02 -1.4961518667e-01
3.812 -5.5326584384e-02 -1.3917919985e-01
3.812 +1.9011981499e-02 -1.1797160476e-01
3.812 +8.4852463760e-03 -1.3063229063e-01
3.812 -3.1024335936e-02 -1.0659146791e-01
3.812 -5.9601525988e-02 -2.0811217201e-01
3.812 -7.0157870921e-02 -1.7636841539e-01
3.812 -8.6028492565e-02 -1.5769371783e-01
3.812 -1.4046289008e-01 -1.4384044435e-01
3.812 -1.2418698509e-01 -1.3678713262e-01
3.812 -1.5907069527e-01 -1.5344910856e-01
3.812 -1.1660604656e-01 -1.4545809963e-01
3.812 -1.1407531916e-01 -1.2751441650e-01
3.812 -1.2652618244e-01 -9.6485749885e-02
3.812 -1.1773594263e-01 -8.4091091236e-02
3.812 -9.7508891016e-02 -4.6757504906e-02
3.812 -9.7585544812e-02 -2.5363619955e-02
3.812 -1.5767744982e-01 -9.5064681625e-02
3.812 -9.7744976746e-02 -2.2119302030e-01
3.812 -1.1512640559e-01 -1.7752944546e-01
3.812 -1.4576949986e-02 -2.0978424446e-01
3.812 -1.1212660445e-01 -1.7319422255e-01
3.812 -1.6696231295e-01 -2.9574969154e-01
3.812 -1.3773682131e-01 -2.5942056723e-01
3.812 -1.3437325882e-01 -2.9136681851e-01
3.812 -1.0113248869e-01 -3.0620816928e-01
3.812 -1.5511216620e-01 -2.8322288376e-01
3.812 -1.6437231888e-01 -3.1908679028e-01
3.812 -2.1828373725e-01 -3.3040490408e-01
3.812 -1.6889136762e-01 -3.0421898945e-01
3.812 -1.9253577430e-01 -2.0621644341e-01
3.812 -1.5287732492e-01 -2.4115708151e-01
3.812 -1.3801566061e-01 -1.9611670050e-01
3.812 -1.6191571883e-01 -1.4341703484e-01
3.812 -1.2523442789e-01 -2.1118043166e-01
3.812 -1.8775101565e-01 -2.6683196750e-01
3.812 -1.9846876109e-01 -2.9206325196e-01
3.812 -1.6432384594e-01 -2.2313764027e-01
3.812 -2.2292298792e-01 -2.6338835665e-01
3.812 -1.6738468527e-01 -2.9479263100e-01
3.812 -1.5730708904e-01 -3.1449805309e-01
3.812 -1.4745688413e-01 -2.9098078094e-01
3.812 -1.8511404464e-01 -3.7191812843e-01
3.812 -1.4467443843e-01 -3.1900341870e-01
3.812 -1.5130614198e-01 -3.1331182793e-01
3.812 -1.8103394728e-01 -2.4334526173e-01
3.812 -1.7276890792e-01 -3.6244422321e-01
3.812 -1.7641512037e-01 -3.0067863647e-01
3.812 -2.1833676953e-01 -3.1207913214e-01
3.812 -2.2673397874e-01 -3.0267775590e-01
3.812 -2.6329565414e-01 -3.8421485274e-01
3.812 -2.3272045879e-01 -4.2380932307e-01
3.812 -1.9383438413e-01 -3.6675048812e-01
3.812 -2.4534258132e-01 -4.2372466936e-01
3.812 -2.7508209758e-01 -4.0824619922e-01
3.812 -2.7023514954e-01 -4.2695445699e-01
3.812 -2.4759971760e-01 -3.8770230710e-01
3.812 -2.1854218160e-01 -3.0707453362e-01
3.812 -2.0227801847e-01 -3.0539881991e-01
3.812 -2.2038882718e-01 -3.3208929731e-01
3.812 -2.2261949143e-01 -3.9838409453e-01
3.812 -2.2220244359e-01 -4.0979463550e-01
3.812 -1.6766423825e-01 -3.5813418643e-01
3.812 -1.7703395904e-01 -3.1299376001e-01
3.812 -1.6744150474e-01 -2.9920236824e-01
3.812 -1.5787110122e-01 -3.0362809936e-01
3.812 -1.8397477283e-01 -1.8134622966e-01
3.812 -1.8867755558e-01 -2.7406002181e-01
3.812 -2.1914560781e-01 -2.1784429332e-01
3.812 -1.6373121111e-01 -2.0597020951e-01
3.812 -1.0881501338e-01 -2.0937921690e-01
3.812 -1.3153985695e-01 -2.1205097959e-01
3.812 -1.1116241344e-01 -1.9445741042e-01
3.812 -3.7761483679e-02 -8.3626190475e-02
3.812 -7.3902365324e-02 -2.0134992283e-01
3.812 -4.6042853627e-02 -1.9002633279e-01
3.812 -1.3126552628e-01 -1.7515431650e-01
3.812 -7.5409055389e-02 -1.6027608645e-01
3.812 -1.1784011607e-01 -1.5535289791e-01
3.812 -1.5953648816e-01 -1.3024369380e-01
3.812 -1.1066417738e-01 -1.3990619420e-01
3.812 -1.1325225690e-01 -1.5396124661e-01
3.812 -9.5087831719e-02 -2.5785139470e-01
3.812 -1.2906548389e-01 -2.2527036073e-01
3.812 -1.8173822080e-01 -2.2676315959e-01
3.812 -1.9526107800e-01 -3.2529210877e-01
3.812 -2.3146774651e-01 -2.7622580957e-01
3.812 -1.8336593509e-01 -3.4948475889e-01
3.812 -2.1390947273e-01 -2.7681478521e-01
3.812 -2.1404499184e-01 -3.0554928546e-01
3.812 -2.5774767797e-01 -3.8692180459e-01
3.812 -2.1624706404e-01 -3.6437114245e-01
3.812 -1.9480217672e-01 -3.2247609149e-01
3.812 -1.9097711237e-01 -3.1097589081e-01
3.812 -2.2783642575e-01 -3.5359472322e-01
3.812 -2.1387532058e-01 -2.7216501961e-01
3.812 -1.8915037956e-01 -2.8269469977e-01
3.812 -2.0205466405e-01 -2.9097015205e-01
3.812 -2.4318572040e-01 -3.7015713999e-01
3.812 -2.4578011547e-01 -3.5564218184e-01
3.812 -2.8262735820e-01 -3.4969040276e-01
3.812 -2.1641059319e-01 -3.6552556378e-01
3.812 -2.3033492023e-01 -4.1897988600e-01
3.812 -2.7174115659e-01 -3.9679623397e-01
3.812 -2.7222871243e-01 -4.6150557695e-01
3.812 -2.3336431846e-01 -4.0599766163e-01
3.812 -2.4563534261e-01 -3.5485507951e-01
3.812 -2.6302373029e-01 -4.6195966509e-01
3.812 -2.3760367621e-01 -4.9098301759e-01
3.812 -3.1641573224e-01 -4.7487826334e-01
3.812 -2.1498136422e-01 -3.9588062098e-01
3.812 -2.8584319799e-01 -4.4128289298e-01
3.812 -2.3937862225e-01 -4.8709511532e-01
3.812 -2.2218128125e-01 -3.9870209679e-01
3.812 -2.5879175368e-01 -4.5630762580e-01
3.812 -2.2648831312e-01 -4.9601410567e-01
3.812 -3.3940522485e-01 -5.3871598987e-01
3.812 -2.6717779290e-01 -4.4272470964e-01
3.812 -2.7211574971e-01 -4.3069233147e-01
3.812 -2.6843724256e-01 -4.2163936584e-01
3.812 -2.3242531809e-01 -4.1554477397e-01
3.812 -2.6293125253e-01 -3.3016791656e-01
3.812 -2.6403267038e-01 -4.3645716886e-01
3.812 -2.3731724617e-01 -3.8691055600e-01
3.812 -2.6953471375e-01 -4.6510209449e-01
3.812 -2.5893419187e-01 -4.5866728008e-01
3.812 -2.4701212390e-01 -3.9190288230e-01
3.812 -2.1422036951e-01 -4.1546915249e-01
3.812 -2.1817814442e-01 -4.0601163949e-01
3.812 -2.6242317221e-01 -4.0688414001e-01
3.812 -2.3866606958e-01 -4.4570266630e-01
3.812 -1.9147903024e-01 -3.9550598155e-01
3.812 -1.7739802848e-01 -3.9117303301e-01
3.812 -2.0596406363e-01 -3.9525645165e-01
3.812 -1.9633690260e-01 -3.6480098169e-01
3.812 -1.9441208985e-01 -3.5669453016e-01
3.812 -2.1074571754e-01 -2.6928912041e-01
3.812 -2.7330492504e-01 -3.3821191429e-01
3.812 -2.7786007660e-01 -4.2994009921e-01
3.812 -2.6770146376e-01 -4.4992972185e-01
3.812 -2.3534970655e-01 -4.0155656731e-01
3.812 -1.7579845648e-01 -2.9853295905e-01
3.812 -2.7528835471e-01 -3.5092445623e-01
3.812 -1.7156746147e-01 -3.5980590180e-01
3.812 -1.6989714112e-01 -3.4547253311e-01
3.812 -1.6371610595e-01 -3.8349836380e-01
3.812 -1.3164215309e-01 -3.8426863122e-01
3.812 -1.3051866575e-01 -3.3159936788e-01
3.812 -1.2835268205e-01 -3.0483155376e-01
3.812 -1.3303314287e-01 -2.9070412682e-01
3.812 -1.4781802642e-01 -3.1435968283e-01
3.812 -2.0899428876e-01 -2.8588739643e-01
3.812 -1.8265296114e-01 -3.9833135795e-01
3.812 -1.8227731509e-01 -4.4197600035e-01
3.812 -1.8780308501e-01 -3.9464426226e-01
3.812 -1.7212685149e-01 -4.4440079837e-01
3.812 -1.7034592874e-01 -3.8076025630e-01
3.812 -1.3400545157e-01 -3.8778844858e-01
3.812 -1.8462475444e-01 -3.9261357204e-01
3.812 -2.2945671896e-01 -3.9589570397e-01
3.812 -1.9242417108e-01 -4.1797755029e-01
3.812 -1.7791315528e-01 -3.6635844912e-01
3.812 -2.2219477584e-01 -3.9457052443e-01
3.812 -2.2768227207e-01 -3.8466404241e-01
3.812 -2.5471982206e-01 -3.7415655587e-01
3.812 -2.4924045648e-01 -3.7306952505e-01
3.812 -2.5355764526e-01 -3.1994669827e-01
3.812 -2.4685240098e-01 -3.2813746905e-01
3.812 -2.5766459718e-01 -3.8942689039e-01
3.812 -3.1061902028e-01 -4.1313024569e-01
3.812 -2.7174655970e-01 -4.6057899445e-01
3.812 -2.5818369216e-01 -4.5863804611e-01
3.812 -2.4484452443e-01 -4.3173989100e-01
3.812 -2.7872750368e-01 -4.0049880640e-01
3.812 -2.3659099961e-01 -4.9252111543e-01
3.812 -2.6991443662e-01 -4.0123921131e-01
3.812 -2.0812287756e-01 -3.8269961787e-01
3.812 -1.3721193255e-01 -3.5246225088e-01
3.812 -1.4033716667e-01 -3.1041493739e-01
3.812 -1.4814517401e-01 -2.4645138004e-01
3.812 -1.5314556699e-01 -3.0016827740e-01
3.812 -1.9621934963e-01 -2.9973153225e-01
3.812 -2.1265826326e-01 -3.2123509508e-01
3.812 -1.9732779798e-01 -3.0186878407e-01
3.812 -2.0626026826e-01 -3.6746373920e-01
3.812 -2.2385839982e-01 -4.1986755624e-01
3.812 -1.8606152950e-01 -3.7351662233e-01
3.812 -1.8361528445e-01 -2.9779758940e-01
3.812 -2.0998331244e-01 -3.1578183296e-01
3.812 -2.1013236449e-01 -3.5607104966e-01
3.812 -2.5968839705e-01 -3.7210494709e-01
3.812 -2.3756670721e-01 -3.7810132564e-01
3.812 -2.1286489967e-01 -3.9537078371e-01
3.812 -2.9669582362e-01 -3.9802629618e-01
3.812 -2.5846226342e-01 -4.3115800391e-01
3.812 -2.1761127195e-01 -3.2236203755e-01
3.812 -2.2024546405e-01 -4.0450353534e-01
3.812 -1.9226982389e-01 -3.4159667561e-01
3.812 -2.2140417227e-01 -3.0815817138e-01
3.812 -1.8589481642e-01 -2.7929262799e-01
3.812 -1.4235193545e-01 -2.8660995513e-01
3.812 -1.3489635919e-01 -2.4614690811e-01
3.812 -1.3329859576e-01 -2.7758236980e-01
3.812 -1.1933679962e-01 -2.9083763547e-01
3.812 -1.6530881882e-01 -3.2636718247e-01
3.812 -2.1058168368e-01 -3.7418841476e-01
3.812 -1.8323839452e-01 -3.0586880882e-01
3.812 -1.5146177599e-01 -2.8253932976e-01
3.812 -2.0541522931e-01 -2.7426212104e-01
3.812 -2.0674638761e-01 -3.0124002516e-01
3.812 -1.5474247045e-01 -3.1844993711e-01
3.812 -1.9395591733e-01 -3.6600052076e-01
3.812 -1.9809198532e-01 -3.8794748486e-01
3.812 -1.7919968327e-01 -3.5093491760e-01
3.812 -2.4985749583e-01 -3.6787552105e-01
3.812 -2.1542736369e-01 -3.1309477060e-01
3.812 -2.2348645838e-01 -3.3735547949e-01
3.812 -2.5330522345e-01 -3.1079022896e-01
3.812 -2.0493847218e-01 -3.4154937747e-01
3.812 -2.4078687293e-01 -4.5127047102e-01
3.812 -1.6436089545e-01 -3.8746118506e-01
3.812 -2.0308929136e-01 -3.6200101620e-01
3.812 -2.4948628775e-01 -2.8942541576e-01
3.812 -2.4345422765e-01 -3.2165981652e-01
3.812 -2.7605458766e-01 -3.3989596544e-01
3.812 -2.8277786534e-01 -3.2874393621e-01
3.812 -2.2696896135e-01 -3.5215565957e-01
3.812 -1.9322429344e-01 -3.4564354792e-01
3.812 -1.9263785966e-01 -3.6427322145e-01
3.812 -2.1651435205e-01 -3.7891475191e-01
3.812 -2.7077652365e-01 -4.0548470981e-01
3.812 -3.1867984501e-01 -4.1366828803e-01
3.812 -2.7997242454e-01 -4.1475530138e-01
3.812 -3.0393210375e-01 -4.3719107118e-01
3.812 -2.4647447996e-01 -3.8977573933e-01
3.812 -2.5779679898e-01 -4.5189114269e-01
3.812 -3.0846935958e-01 -4.0761636445e-01
3.812 -2.6829246782e-01 -4.2924399880e-01
3.812 -2.8471460828e-01 -4.3296085997e-01
3.812 -2.6928729506e-01 -5.3104952996e-01
3.812 -2.7550125021e-01 -5.7936829696e-01
3.812 -2.9274840722e-01 -4.8670665077e-01
3.812 -2.8853716185e-01 -4.8081390840e-01
3.812 -3.0156402644e-01 -5.4648886139e-01
3.812 -3.2557885277e-01 -5.7846484065e-01
3.812 -3.1214532118e-01 -5.1946119505e-01
3.812 -3.5092544392e-01 -6.0567448788e-01
3.812 -2.6287023115e-01 -5.4131107165e-01
3.812 -2.9095928940e-01 -5.4001324193e-01
3.812 -2.7705845251e-01 -4.5656708256e-01
3.812 -2.4437736969e-01 -4.6632821044e-01
3.812 -2.2996250647e-01 -3.9670874100e-01
3.812 -2.2813709414e-01 -4.4396867808e-01
3.812 -2.5455719115e-01 -4.0274930528e-01
3.812 -2.3691751165e-01 -4.4929484819e-01
3.812 -2.9359810077e-01 -4.8661408693e-01
3.812 -2.8770039679e-01 -4.4369643487e-01
3.812 -2.0581388692e-01 -4.1402223045e-01
3.812 -1.9890375804e-01 -4.2123407442e-01
3.812 -2.3370871937e-01 -3.6418107336e-01
3.812 -1.8477725891e-01 -4.3310032047e-01
3.812 -1.8922328980e-01 -4.5969059384e-01
3.812 -2.0523790832e-01 -3.6760947814e-01
3.812 -2.3602594769e-01 -3.9601301437e-01
3.812 -1.5088762714e-01 -3.2289913687e-01
3.812 -1.6526059547e-01 -3.1217245720e-01
3.812 -1.7564612186e-01 -3.4533683722e-01
3.812 -1.6698193248e-01 -2.7619499207e-01
3.812 -1.6223652916e-01 -2.9517038117e-01
3.812 -1.6462215048e-01 -2.2740372640e-01
3.812 -2.7000117329e-01 -3.4779970066e-01
3.812 -1.8693215536e-01 -2.2924974413e-01
3.812 -2.1543270202e-01 -2.4302183899e-01
3.812 -2.1205638735e-01 -2.7943052520e-01
3.812 -2.2709008582e-01 -3.5857336897e-01
3.812 -2.1793304735e-01 -3.3599676090e-01
3.812 -1.9459456097e-01 -2.9006658406e-01
3.812 -1.7834470977e-01 -3.4476888360e-01
3.812 -1.4899526993e-01 -2.9548829015e-01
3.812 -2.2331152701e-01 -2.8700977118e-01
3.812 -2.0623203741e-01 -2.5452339033e-01
3.812 -2.6315178140e-01 -2.9753691098e-01
3.812 -2.2798975100e-01 -3.7259998695e-01
3.812 -1.9958441539e-01 -3.3318007186e-01
3.812 -2.3917639673e-01 -3.7625129581e-01
3.812 -2.2865793279e-01 -4.0778956577e-01
3.812 -2.3206743417e-01 -3.5948459531e-01
3.812 -1.5893647982e-01 -2.8594981283e-01
3.812 -1.4969151439e-01 -3.0847893533e-01
3.812 -1.1070772769e-01 -2.2496289969e-01
3.812 -1.5669968114e-01 -3.5683596550e-01
3.812 -1.8230365461e-01 -3.2509893856e-01
3.812 -1.5087632162e-01 -3.9844884410e-01
3.812 -1.9671603504e-01 -3.1741482665e-01
3.812 -2.0316248633e-01 -2.7866285289e-01
3.812 -1.7734157388e-01 -2.8490502240e-01
3.812 -1.5631956307e-01 -2.8486298762e-01
3.812 -1.3488784999e-01 -2.4917471069e-01
3.812 -1.7593372719e-01 -1.8097183408e-01
3.812 -1.8279477930e-01 -2.3403287173e-01
3.812 -1.3494506526e-01 -2.3139247053e-01
3.812 -1.5259772020e-01 -2.1745891172e-01
3.812 -1.8115544061e-01 -2.8445493576e-01
3.812 -1.0608706463e-01 -2.1920643607e-01
3.812 -7.5907496479e-02 -1.8721126718e-01
3.812 -6.8334083250e-02 -2.2248758054e-01
3.812 -1.1219231155e-01 -2.2116790656e-01
3.812 -1.2542636992e-01 -2.9022170452e-01
3.812 -1.2808382320e-01 -2.0098514182e-01
3.812 -1.4996533512e-01 -1.7816751577e-01
3.812 -7.5764273818e-02 -1.0210810635e-01
3.812 -9.4224124791e-02 -1.7260881689e-01
3.812 -1.2637766220e-01 -1.9233157821e-01
3.812 -1.2116796738e-01 -2.5438587065e-01
3.812 -1.3377394632e-01 -2.9057915827e-01
3.812 -1.4430599020e-01 -2.9641424880e-01
3.812 -8.0706153030e-02 -1.4199662311e-01
3.812 -1.4518136432e-01 -1.6632127061e-01
3.812 -1.4002012524e-01 -1.8018530473e-01
3.812 -1.2192813462e-01 -1.7513923327e-01
3.812 -1.7106776958e-01 -2.3175301189e-01
3.812 -1.6124054545e-01 -1.7509954745e-01
3.812 -9.9757818643e-02 -8.9953474210e-02
3.812 -9.6852914877e-02 -1.1290551332e-01
3.812 -9.9326945407e-02 -4.6155800926e-02
3.812 -5.8928897301e-02 -1.4562774975e-01
3.812 -1.0175195281e-01 -1.2084921358e-01
3.812 -1.5824201013e-01 -1.4817434470e-01
3.812 -1.5785151260e-01 -1.1389706674e-01
3.812 -5.0593246333e-02 -1.7096806398e-01
3.812 -1.0311709507e-01 -1.4415962473e-01
3.812 -7.3031005392e-02 -7.9648169646e-02
3.812 -9.0036054608e-02 -2.5219136906e-02
3.812 -4.5278222778e-02 -3.0271775758e-02
3.812 -1.0345687295e-01 -6.1288977844e-02
3.812 -1.0308739387e-01 -9.9178063351e-02
3.812 -8.3072137805e-02 -7.7790902183e-02
3.812 -3.1975996269e-02 -6.1976034547e-02
3.812 -1.6500922229e-03 -7.9114009145e-03
3.812 +4.6767674295e-02 -4.9959607324e-02
3.812 -3.1185671293e-02 -7.7438415994e-02
3.812 +9.4510003410e-03 -1.0085033789e-01
3.812 +3.4871786260e-02 -1.2531256183e-01
3.812 +9.7573095600e-03 -1.8483340279e-01
3.812 +2.8411311793e-02 -1.8484522316e-01
3.812 +3.2128046784e-02 -2.1912273986e-01
3.812 -1.2578085981e-02 -2.0445082416e-01
3.812 -3.7188533650e-02 -1.7195634458e-01
3.812 -3.1609803912e-02 -1.6371029218e-01
3.812 -3.6729747344e-03 -1.3849048367e-01
3.812 +6.9137774717e-03 -2.0561787448e-01
3.812 +3.5206599840e-03 -1.9430378400e-01
3.812 +2.4834451408e-02 -1.8309274595e-01
3.812 +5.9219890028e-02 -1.0964623866e-01
3.812 +8.6009784064e-02 -6.8138882651e-02
3.812 +6.2866494596e-02 -9.4449579192e-02
3.812 +7.0365465217e-03 -1.1289624972e-01
3.812 +6.2498287751e-02 -3.4140749773e-02
3.812 +7.8157475488e-02 -1.2766674509e-02
3.812 +1.0220255520e-02 +5.6654853217e-02
3.812 +2.7143275090e-02 +2.7737704153e-02
3.812 +8.4815963257e-02 -2.3455473477e-02
3.812 +5.0885926800e-02 +2.7378177529e-03
3.812 +4.2214585911e-02 +3.8855369244e-02
3.812 +3.1102999335e-02 +3.2915427412e-02
3.812 +6.0300761743e-03 +7.9899698273e-02
3.812 +6.6225277533e-03 +1.2428103554e-01
3.812 +5.8724539032e-02 +1.3854693631e-01
3.812 +4.3136692868e-02 +1.0918796306e-01
3.812 +4.5177051190e-02 +1.0666209045e-01
3.812 +5.1107260736e-02 +9.7464813715e-02
3.812 +8.0324770709e-02 +1.2684434165e-01
3.812 +1.2894671418e-01 +4.6764075624e-02
3.812 +1.3246734710e-01 +4.1391544398e-02
3.812 +1.4713497657e-01 +2.0984669425e-02
3.812 +1.5365636812e-01 -5.0122467860e-02
3.812 +1.1496250754e-01 -1.5236275391e-02
3.812 +5.8441101451e-02 +3.6315735707e-02
3.812 +5.0513453129e-02 +1.9493537580e-02
3.812 +1.9333674777e-01 +4.6133360471e-02
3.812 +1.0698683799e-01 +9.5662864555e-02
3.812 +9.3536253223e-02 +8.1488802285e-02
3.812 +1.6281161695e-01 +6.2965020830e-02
3.812 +1.7199219534e-01 +9.9654450717e-02
3.812 +1.3725838161e-01 +4.4283074355e-02
3.812 +1.1761501179e-01 +4.9280762287e-02
3.812 +6.5554446789e-02 +5.2615540057e-02
3.812 +9.1785106418e-02 +4.2394406357e-03
3.812 +1.2364592373e-01 +5.4093950250e-02
3.812 +1.2558734943e-01 +6.6641905751e-02
3.812 +1.4911113219e-01 +3.9304368574e-03
3.812 +1.2579382382e-01 -4.5921229353e-02
3.812 +1.2245021065e-01 -6.3686252272e-02
3.812 +1.0999639570e-01 -4.3371416101e-02
3.812 +1.2757307561e-01 -3.8095139282e-02
3.812 +1.2332981832e-01 +1.3654601549e-02
3.812 +1.1586241732e-01 -7.2202040265e-03
3.812 +1.7014560758e-01 -4.0531657986e-02
3.812 +2.3143054030e-01 -9.4896885562e-03
3.812 +2.3010951820e-01 -4.5427961113e-03
3.812 +2.5835344612e-01 -1.3767090358e-02
3.812 +1.5090155944e-01 +6.8846959587e-02
3.812 +1.7552860250e-01 -2.2186783463e-04
3.812 +1.7757588065e-01 +4.8905652536e-02
3.812 +2.5484130684e-01 -8.1203480249e-04
3.812 +2.3361985333e-01 -8.6335912943e-03
3.812 +1.8588323500e-01 -8.8948505345e-04
3.812 +1.9440692026e-01 -5.6719139732e-02
3.812 +1.8930855061e-01 -6.8096190958e-02
3.812 +1.9329199727e-01 -8.4567078375e-02
3.812 +1.7063509629e-01 -1.0724557542e-01
3.812 +1.3504978246e-01 -5.1705428967e-02
3.812 +1.8178536933e-01 -2.8408957696e-02
3.812 +1.5518536397e-01 -3.2883461562e-02
3.812 +1.2306903462e-01 +5.4730131783e-02
3.812 +1.1731168920e-01 +4.1919029195e-02
3.812 +7.6234760095e-02 +6.6992973599e-02
3.812 +9.4562029821e-02 +4.1956436641e-02
3.812 +1.0519798620e-01 +3.4927251544e-02
3.812 +4.3562219665e-02 +3.2374638547e-02
3.812 +1.4340009369e-01 +6.3265847046e-02
3.812 +9.2710424904e-02 +7.5009901211e-03
3.812 +9.4456912079e-02 +5.3665872557e-02
3.812 +1.2341658625e-01 -2.9770961163e-02
3.812 +7.0395486885e-02 -6.3450065807e-02
3.812 +1.7180251300e-01 -3.0079577901e-02
3.812 +2.4390393907e-01 +6.4778567715e-02
3.812 +3.2126070836e-01 -1.9938466885e-03
3.812 +2.6859476360e-01 -4.1252227047e-02
3.812 +2.3938384792e-01 +1.5273404365e-03
3.812 +2.7004678219e-01 +5.1587390427e-02
3.812 +3.2654868042e-01 +4.1175918877e-02
3.812 +2.7322086852e-01 -4.9633947330e-02
3.812 +3.2021133816e-01 -1.0455333042e-02
3.812 +3.3249006642e-01 -9.7270176866e-03
3.812 +3.0284304983e-01 +2.9716948692e-02
3.812 +2.5353609442e-01 +2.3312022281e-02
3.812 +2.1116175324e-01 +1.6019111784e-02
3.812 +1.3132348096e-01 -1.1004994840e-02
3.812 +1.4048852662e-01 -2.1437982597e-02
3.812 +1.1667122860e-01 -2.1152101766e-02
3.812 +1.1492182168e-01 +2.7509165106e-02
3.812 +1.4863394889e-01 -3.5127537281e-02
3.812 +6.5097978652e-02 +1.8633423954e-02
3.812 +1.4861335533e-01 +1.5260817698e-02
3.812 +1.2933316138e-01 -1.9907250314e-02
3.812 +1.8299229945e-01 -2.2656992498e-02
3.812 +2.2855049261e-01 -1.1120986876e-02
3.812 +2.4688910836e-01 -3.3523013723e-02
3.812 +2.4093335388e-01 -1.4090298928e-03
3.812 +2.3468891658e-01 +3.4520488802e-02
3.812 +1.0232294063e-01 +9.3462612977e-02
3.812 +1.7611819130e-01 +6.9324001357e-02
3.812 +1.8172923963e-01 +8.2070839062e-02
3.812 +1.9633903678e-01 +1.7910059560e-02
3.812 +2.1754791368e-01 +6.2497919514e-02
3.812 +1.7261065339e-01 +1.0647418331e-01
3.812 +1.2388701291e-01 +1.6501916989e-02
3.812 +1.8892099360e-01 +3.3119613953e-02
3.812 +2.0049029985e-01 -6.8346893459e-03
3.812 +1.6814191608e-01 +3.7309807614e-02
3.812 +1.5949763748e-01 +1.9404848172e-02
3.812 +1.7984258761e-01 +2.8523444139e-02
3.812 +9.8466254759e-02 -9.5845750725e-03
3.812 +8.7204213391e-02 +3.2005145863e-02
3.812 +6.9647482986e-02 -6.2405617196e-03
3.812 +1.2637248428e-01 +1.5024416841e-02
3.812 +9.0487709191e-02 +3.5367524933e-02
3.812 +1.1550883144e-02 -1.4165366374e-03
3.812 +8.0376920578e-03 -1.4564092826e-02
3.812 -2.8781755213e-02 +1.2269685119e-02
3.812 -1.0579510688e-02 -4.5484541459e-02
3.812 -4.0739784921e-02 -4.9425446162e-02
3.812 -2.2571099532e-02 -4.7752402265e-02
3.812 -6.4165394468e-02 -6.5957912285e-02
3.812 -2.7345102535e-02 -1.1722838466e-02
3.812 -8.0025866591e-02 +3.5036408472e-02
3.812 -4.5486454886e-02 +9.6270181787e-03
3.812 -1.0029932389e-01 +3.9552127232e-02
3.812 -1.3508607383e-01 +5.7992447123e-02
3.812 -1.3494523489e-01 +1.1286120172e-01
3.812 -1.6273171775e-01 +5.7357169260e-02
3.812 -1.8550483823e-01 +9.9311817332e-02
3.812 -2.0502683247e-01 +9.2374861624e-02
3.812 -9.9823241111e-02 +9.0276719809e-02
3.812 -5.5674027202e-02 +1.1931389125e-01
3.812 -1.1104636564e-01 +1.1560248522e-01
3.812 -7.6028887967e-02 +1.3621611073e-01
3.812 -3.8628325708e-02 +2.5358606332e-01
3.812 -2.9065907604e-02 +2.0099306849e-01
3.812 -3.6830905871e-02 +2.3279868873e-01
3.812 -1.2585697129e-02 +1.7832855455e-01
3.812 -6.7027915183e-02 +1.9985846800e-01
3.812 -6.8306271988e-02 +1.5400221436e-01
3.812 -8.0093799860e-02 +1.6481095225e-01
3.812 -9.3121613047e-02 +1.5806690381e-01
3.812 -9.9878179166e-02 +1.7751508722e-01
3.812 -4.4376504903e-02 +1.9043427460e-01
3.812 -1.7278163707e-02 +1.4005229123e-01
3.812 +3.8571653067e-03 +1.6969765900e-01
3.812 +2.1959527727e-02 +7.5069498916e-02
3.812 -4.5426165409e-02 +1.0564655550e-01
3.812 -1.1707300268e-01 +1.0550961043e-01
3.812 -9.4732262764e-02 +1.5216122577e-01
3.812 -1.0891526827e-01 +1.2519591321e-01
3.812 -9.9777278696e-02 +1.7717027124e-01
3.812 -1.3736570653e-01 +9.4090490258e-02
3.812 -1.5320815384e-01 +1.9385926889e-01
3.812 -1.4277089325e-01 +1.2208301804e-01
3.812 -1.3929601780e-01 +1.6778084414e-01
3.812 -1.2695222278e-01 +1.2439458868e-01
3.812 -1.0341462624e-01 +1.9088755483e-01
3.812 -1.3016507578e-01 +1.6789914405e-01
3.812 -5.3476062079e-02 +1.7811366899e-01
3.812 -2.3349519102e-02 +2.4346017929e-01
3.812 -1.7901962110e-03 +2.3722635179e-01
3.812 -8.5296910686e-02 +1.9970995767e-01
3.812 -7.3382214093e-02 +1.4818279477e-01
3.812 -8.2184328032e-02 +2.3466527358e-01
3.812 -6.8133853024e-02 +1.5882947116e-01
3.812 -9.6383946880e-02 +1.7711176824e-01
3.812 -1.4082769042e-01 +1.8650403446e-01
3.812 -1.3939402519e-01 +1.7441423396e-01
3.812 -1.8085726648e-01 +2.1796066374e-01
3.812 -1.7088242123e-01 +2.2361151138e-01
3.812 -1.7467779731e-01 +2.2142389099e-01
3.812 -1.5285730481e-01 +1.9833073174e-01
3.812 -1.1634304991e-01 +2.3978786716e-01
3.812 -1.6406494892e-01 +2.4088610376e-01
3.812 -1.6824117977e-01 +2.7803603596e-01
3.812 -1.9607443424e-01 +2.2867911095e-01
3.812 -1.9105895784e-01 +2.8027138551e-01
3.812 -1.9646172046e-01 +3.1246917008e-01
3.812 -1.9204083303e-01 +3.3900929166e-01
3.812 -2.3543029908e-01 +3.7195444864e-01
3.812 -1.7427369389e-01 +3.7364199851e-01
3.812 -1.3311219576e-01 +3.2174952329e-01
3.812 -1.6855553568e-01 +3.1306863055e-01
3.812 -1.3956071991e-01 +2.6094524160e-01
3.812 -1.1245553976e-01 +2.6113756466e-01
3.812 -1.0036298260e-01 +2.4195528463e-01
3.812 -1.5383092434e-01 +2.2077544473e-01
3.812 -1.2473341519e-01 +2.3210348691e-01
3.812 -7.5617244549e-02 +2.4638346834e-01
3.812 -1.4563503000e-01 +2.1431860407e-01
3.812 -1.0545151590e-01 +2.4790708789e-01
3.812 -1.2526428909e-01 +2.2769595033e-01
3.812 -9.7242622242e-02 +2.0602360468e-01
3.812 -1.5995034565e-01 +2.7958410909e-01
3.812 -1.4071774663e-01 +2.9834505980e-01
3.812 -1.5174058649e-01 +2.0391791084e-01
3.812 -1.3467857789e-01 +2.3050167297e-01
3.812 -7.9459813577e-02 +1.9091790828e-01
3.812 -1.3376544389e-02 +1.1668683010e-01
3.812 -3.0175910347e-02 +1.1576796662e-01
3.812 -2.4803504127e-02 +1.9758793823e-01
3.812 -6.4110682522e-02 +2.5959692310e-01
3.812 -1.2536910844e-01 +2.1302843358e-01
3.812 -2.6055386067e-02 +1.3995680501e-01
3.812 -1.5205216568e-02 +1.1652421286e-01
3.812 -2.3056548912e-02 +1.1238844345e-01
3.812 -4.0280650768e-02 +8.7482531758e-02
3.812 -2.7146948222e-02 +5.7826855093e-02
3.812 +1.1607455761e-02 +2.1500515888e-02
3.812 +7.4227179612e-02 +9.5366187314e-02
3.812 +9.1430103782e-02 +5.1970266533e-02
3.812 +9.5857790469e-02 +2.2139665029e-02
3.812 +8.3214199557e-02 -2.5930769209e-02
3.812 +9.6375140790e-02 -6.5715111042e-02
3.812 +1.4577196131e-01 -1.8946991128e-02
3.812 +1.3004613635e-01 -2.6709201115e-03
3.812 +2.0745782801e-01 -1.0034897250e-01
3.812 +2.4951419845e-01 -5.2913652780e-03
3.812 +2.5473994462e-01 +6.6064304458e-02
3.812 +2.3462438057e-01 +2.5767786033e-02
3.812 +2.6610441829e-01 -2.2592622359e-02
3.812 +2.3949369886e-01 +3.7303963802e-02
3.812 +2.4457249304e-01 +3.7593281970e-02
3.812 +2.2485603526e-01 -1.4447184660e-02
3.812 +2.1739064858e-01 -2.1392438499e-02
3.812 +2.5280991743e-01 +1.0390406545e-02
3.812 +1.8493077054e-01 -2.7763237570e-02
3.812 +2.0977100991e-01 -2.2032477248e-02
3.812 +2.3963476744e-01 +2.3573334475e-02
3.812 +3.1438677187e-01 +8.6940456699e-03
3.812 +2.8689183393e-01 +1.2110137314e-02
3.812 +2.4275779216e-01 +8.2506152381e-02
3.812 +2.3589587058e-01 +5.2032314006e-02
3.812 +2.5438844863e-01 -3.2153784114e-02
3.812 +1.8966817256e-01 +4.4991987807e-02
3.812 +2.6361370175e-01 -1.9936781943e-02
3.812 +2.7840679196e-01 -8.3139383160e-03
3.812 +2.6455337080e-01 -1.4198953697e-02
3.812 +2.9634986758e-01 -6.5069113971e-03
3.812 +3.0050975068e-01 +3.7225846731e-02
3.812 +2.7464948467e-01 +4.0769572626e-02
3.812 +2.6153266527e-01 +4.1552735453e-02
3.812 +1.5041404157e-01 +9.1840542577e-03
3.812 +2.2039817315e-01 -5.8497436921e-03
3.812 +2.2344347395e-01 +1.0933335321e-02
3.812 +1.8927276024e-01 -4.1247551651e-02
3.812 +1.9346209863e-01 -1.2671870145e-01
3.812 +2.3260612362e-01 -8.8517389990e-02
3.812 +2.4409493712e-01 -8.3480302458e-02
3.812 +2.3048444379e-01 -1.3673251979e-02
3.812 +2.4800488763e-01 +1.4287877784e-03
3.812 +3.3221037392e-01 +5.6271629682e-02
3.812 +2.3470561346e-01 +7.2779072949e-02
3.812 +1.5366866030e-01 +4.3529840496e-02
3.812 +1.7451393468e-01 -2.3147032059e-02
3.812 +1.7671362193e-01 -2.4787499301e-02
3.812 +1.8663242850e-01 -4.0593695298e-02
3.812 +1.4696168099e-01 -4.9276336531e-03
3.812 +1.4771186404e-01 -5.2515735315e-02
3.812 +2.3161472203e-01 +7.7901466943e-03
3.812 +2.0200671457e-01 -2.6810408159e-02
3.812 +1.8221984106e-01 +4.7264680795e-02
3.812 +7.1992275678e-02 -2.9189339599e-02
3.812 +1.7392607858e-01 +1.0217212641e-01
3.812 +1.5103621076e-01 +8.8097995658e-02
3.812 +1.6917107147e-01 +7.2018013929e-02
3.812 +1.5416362655e-01 +6.7767368161e-02
3.812 +9.5221986930e-02 +7.4805481329e-02
3.812 +1.2846957994e-01 +6.9846256258e-02
3.812 +8.5825017390e-02 +6.2335175984e-02
3.812 +5.7444988098e-02 +3.5091315514e-02
3.812 +4.3876065795e-02 +1.9104274481e-02
3.812 -3.9996513360e-03 +3.3192601815e-02
3.812 +6.0350635073e-02 +4.4912535182e-02
3.812 +5.4716656257e-02 +4.8715918631e-02
3.812 +1.1305407482e-01 +2.3455292901e-02
3.812 -7.3303413956e-04 +5.2901719742e-02
3.812 +1.0460695130e-02 +8.5855270614e-02
3.812 +3.0040998729e-02 +5.7181258752e-02
3.812 +5.3119192855e-02 +2.4938343437e-02
3.812 +8.1830196229e-02 -6.4540547392e-03
3.812 +9.7669119144e-02 +4.3645635204e-02
3.812 +8.9943581144e-02 +3.0760486266e-02
3.812 +3.1902969233e-02 -2.1457630666e-02
3.812 +2.2513023746e-02 -4.2377780141e-02
3.812 -3.0828537844e-02 -8.0890552932e-02
3.812 -2.5855259071e-02 -8.2603220653e-04
3.812 -6.7888556659e-03 +1.2320825228e-02
3.812 +4.2968246453e-03 -3.6822949703e-02
3.812 -5.0491153600e-02 -7.6805052570e-02
3.812 -1.0046024823e-01 -3.6289486463e-02
3.812 -4.9506274738e-02 -8.9303931968e-02
3.812 +5.1281214698e-02 -3.7120380768e-02
3.812 +6.4337643859e-02 -6.6857339887e-02
3.812 -4.9298614567e-03 -9.1098379328e-02
3.812 -5.5381624634e-03 -1.6303984963e-01
3.812 -6.8201811250e-02 -1.2224076289e-01
3.812 -5.3881634601e-02 -2.0822578648e-01
3.812 -8.1381246765e-02 -1.4896607430e-01
3.812 -7.1153322835e-02 -1.6964828355e-01
3.812 -5.0297273850e-02 -1.7659280989e-01
3.812 -1.2736358615e-01 -2.0140169482e-01
3.812 -1.1297279192e-01 -1.9954476143e-01
3.812 -7.1228715277e-02 -1.8747705019e-01
3.812 -4.7056640326e-02 -1.3747194738e-01
3.812 -1.1924983488e-01 -1.8545412478e-01
3.812 -1.5033140251e-01 -2.5224990153e-01
3.812 -1.2074702640e-02 -2.8558191880e-01
3.812 -7.6573878285e-02 -2.5350792789e-01
3.812 -8.2739921199e-02 -2.4824767791e-01
3.812 -7.1350142766e-02 -1.9578464253e-01
3.812 -1.3361920636e-01 -1.3031970802e-01
3.812 -1.2059068424e-01 -1.1984007029e-01
3.812 -6.9043051321e-03 -9.6230742016e-02
3.812 -3.7403245698e-02 -1.0148475724e-01
3.812 -3.5544196005e-02 -6.0538450422e-02
3.812 -9.4516058145e-02 -7.2001944684e-02
3.812 +1.6822937525e-02 +4.3489559983e-02
3.812 -1.0441583057e-01 +4.9472377571e-02
3.812 -7.0640119219e-02 +3.1417167894e-02
3.812 -1.1540405469e-02 -7.7545102542e-02
3.812 -4.8343357658e-02 -1.9406949423e-02
3.812 -7.5438825998e-02 -1.3328661039e-01
3.812 -3.6479006447e-02 -9.9217673443e-02
3.812 -3.3674106443e-02 -1.2005230059e-01
3.812 -1.0705157330e-02 -1.0748209017e-01
3.812 -6.0869166117e-02 -2.7486177594e-02
3.812 -5.3693021123e-02 -8.5133415633e-02
3.812 -1.0109894129e-01 -7.6613713916e-02
3.812 -1.5970297615e-02 -8.8366305876e-02
3.812 -1.9487441402e-02 -1.3361422077e-01
3.812 -1.1341882640e-01 -1.3171012411e-01
3.812 -1.2739542588e-02 -5.6983746369e-02
3.812 -9.3935002082e-02 -1.5147977737e-01
3.812 -1.4340966825e-01 -1.0618993394e-01
3.812 -1.7201474073e-01 -2.4763191781e-02
3.812 -1.5023032529e-01 -2.0180784187e-02
3.812 -1.5947214027e-01 -2.6729494195e-02
3.812 -1.0637362162e-01 -3.5483878421e-02
3.812 -1.3652074634e-01 +6.2496227665e-03
3.812 -1.3456714758e-01 -5.5488565907e-02
3.812 -1.1409876516e-01 -6.8813976056e-02
3.812 -1.2152022160e-01 +1.9674088353e-03
3.812 -1.1996564409e-01 +2.6571348220e-02
3.812 -9.9169916376e-02 -2.3176003592e-02
3.812 -1.0671111059e-01 -6.1234163178e-02
3.812 -1.2955077001e-01 -8.1684995334e-02
3.812 -1.4978004481e-01 -7.8919720837e-02
3.812 -1.0384480427e-01 -1.8085086506e-01
3.812 -1.2740064850e-01 -1.5316693116e-01
3.812 -1.6240887743e-01 -1.2558232155e-01
3.812 -1.5875181056e-01 -1.4652990052e-01
3.812 -1.5679757821e-01 -4.7413926974e-02
3.812 -1.6140345116e-01 -1.9045539422e-02
3.812 -9.6210915825e-02 -4.7180623539e-02
3.812 -1.7516860065e-01 -1.1488587267e-01
3.812 -1.2139958669e-01 -1.2345868619e-01
3.812 -1.5614517910e-01 -1.2148034466e-01
3.812 -1.9607774154e-01 -5.7696998701e-02
3.812 -2.2965538925e-01 -1.6126236557e-01
3.812 -1.2886438088e-01 -1.3749106710e-01
3.812 -1.7081905124e-01 -1.1537193860e-01
3.812 -1.0799680440e-01 -8.4187022989e-02
3.812 -9.1852729057e-02 -1.0861879653e-01
3.812 -2.4634892061e-02 -1.4921132854e-01
3.812 +2.5551067656e-03 -1.4965640620e-01
3.812 +2.9625553784e-02 -8.0696802815e-02
3.812 +2.3697006899e-02 -9.3146623635e-02
3.812 +2.8216549585e-02 -1.0276117024e-01
3.812 -2.8118539731e-02 -7.8353385117e-02
3.812 -3.9734608124e-02 -5.3612054766e-02
3.812 -2.2189385564e-02 -5.9499193912e-02
3.812 +4.5590511106e-02 -1.3755853972e-01
3.812 +5.9417062853e-02 -1.3605938864e-01
3.812 +5.4299939340e-02 -1.2239159598e-01
3.812 +1.0952753854e-01 -8.4405294568e-02
3.812 +8.2343637775e-02 -1.1279103292e-01
3.812 -1.2554524037e-02 -1.4154119060e-01
3.812 +1.8556620578e-02 -1.9501928018e-01
3.812 -1.7745546020e-03 -2.2780606016e-01
3.812 +3.9769362632e-02 -1.5858296735e-01
3.812 -3.2804827219e-02 -1.6758083471e-01
3.812 +4.7224499149e-03 -1.7063990186e-01
3.812 +6.8859486306e-02 -2.1681514880e-01
3.812 -1.8966064853e-02 -1.8928938272e-01
3.812 -2.8327749014e-02 -1.9995217164e-01
3.812 -9.5062763368e-02 -2.3004067989e-01
3.812 -4.4350597751e-02 -1.8896203513e-01
3.812 -6.1586165193e-02 -2.1033113166e-01
3.812 -6.8932174247e-02 -1.9772351509e-01
3.812 -4.9580633729e-02 -1.8661638250e-01
3.812 -9.5124006743e-03 -1.0823420611e-01
3.812 -1.5193467754e-02 -1.3666908332e-01
3.812 -5.3856984628e-02 -1.4227478045e-01
3.812 -3.4515698521e-02 -1.1158556837e-01
3.812 +6.0489834268e-03 -1.5507621043e-01
3.812 -5.0180007427e-02 -1.7096869833e-01
3.812 -7.3303222230e-02 -2.0642485754e-01
3.812 -7.0258873411e-02 -1.7733417541e-01
3.812 -1.5760360937e-01 -2.0153031553e-01
3.812 -1.3856059152e-01 -2.7884377730e-01
3.812 -1.0911346238e-01 -2.5507656547e-01
3.812 -1.1113255581e-01 -2.2924517960e-01
3.812 -1.1713390232e-01 -2.0168187763e-01
3.812 -1.4720372446e-01 -2.4637244272e-01
3.812 -1.5376378780e-01 -3.1418901679e-01
3.812 -1.3555987594e-01 -2.3539914852e-01
3.812 -1.5612352963e-01 -2.0874061558e-01
3.812 -1.0322726318e-01 -2.0883701687e-01
3.812 -1.4158835311e-01 -1.8398284279e-01
3.812 -1.7421401462e-01 -1.6138819722e-01
3.812 -1.5283546123e-01 -1.8800075486e-01
3.812 -2.0940759273e-01 -2.6998796792e-01
3.812 -2.1297129566e-01 -1.8852495757e-01
3.812 -1.9362195729e-01 -1.8472547292e-01
3.812 -2.1288902769e-01 -2.1015274943e-01
3.812 -1.9654067511e-01 -1.7910226343e-01
3.812 -1.9932013719e-01 -1.8076086744e-01
3.812 -1.3917738842e-01 -1.7141208972e-01
3.812 -1.8800363378e-01 -2.1401416072e-01
3.812 -1.4742650710e-01 -1.7528966300e-01
3.812 -1.3341540384e-01 -1.8022556448e-01
3.812 -1.4151734631e-01 -1.7215038112e-01
3.812 -1.1759706276e-01 -1.4714621189e-01
3.812 -9.1556528175e-02 -1.7848365699e-01
3.812 -1.3764396751e-01 -2.7950058298e-01
3.812 -6.4527313524e-02 -2.4554022185e-01
3.812 -1.2747194921e-01 -2.1033280221e-01
3.812 -1.0654528526e-01 -1.9759376001e-01
3.812 -1.5082371887e-01 -2.7129400969e-01
3.812 -1.2464285132e-01 -2.5107028257e-01
3.812 -1.6131668613e-01 -2.5683524654e-01
3.812 -2.2451034573e-01 -3.0129474276e-01
3.812 -2.1427812236e-01 -3.3355341635e-01
3.812 -2.4347682271e-01 -3.6131289023e-01
3.812 -2.5682428816e-01 -4.0553928377e-01
3.812 -2.2353300140e-01 -2.7328962788e-01
3.812 -1.6637054284e-01 -2.2037764061e-01
3.812 -1.6687823126e-01 -2.1382842762e-01
3.812 -2.1219232333e-01 -2.6218325665e-01
3.812 -1.6178694270e-01 -2.8865472279e-01
3.812 -2.2417078447e-01 -2.8730182546e-01
3.812 -1.6121913011e-01 -3.1186676013e-01
3.812 -2.0875673748e-01 -2.5119777369e-01
3.812 -1.8904129902e-01 -2.6722381984e-01
3.812 -1.3935259647e-01 -2.7656356798e-01
3.812 -8.0122861893e-02 -3.0610632277e-01
3.812 -1.3716893815e-01 -2.6305500886e-01
3.812 -8.0420186372e-02 -2.7903062781e-01
3.812 -1.1712071853e-01 -3.0429089696e-01
3.812 -2.0928811677e-01 -2.8938230407e-01
3.812 -2.3071948698e-01 -2.9699350311e-01
3.812 -1.8362349735e-01 -3.4269713695e-01
3.812 -1.4353792870e-01 -2.9209032830e-01
3.812 -2.0681303099e-01 -3.0068153776e-01
3.812 -2.1655829575e-01 -2.8367185117e-01
3.812 -2.0142302495e-01 -2.7263114903e-01
3.812 -2.5693171455e-01 -2.3502559131e-01
3.812 -2.2710947426e-01 -2.8011219121e-01
3.812 -2.0368424825e-01 -2.9845244591e-01
3.812 -1.4789739752e-01 -2.3611326952e-01
3.812 -1.1220816861e-01 -2.4869495051e-01
3.812 -1.8002165853e-01 -2.2126707182e-01
3.812 -1.2599266468e-01 -1.9794076648e-01
3.812 -1.5253368902e-01 -3.2082352849e-01
3.812 -1.3793473995e-01 -3.3368526340e-01
3.812 -1.1234109351e-01 -3.2872990470e-01
3.812 -1.1698503299e-01 -2.7233169587e-01
3.812 -1.3942685289e-01 -3.5831605724e-01
3.812 -1.3872867242e-01 -2.7446110497e-01
3.812 -1.5704194561e-01 -3.2652575929e-01
3.812 -2.0099520487e-01 -3.9629282111e-01
3.812 -1.5558188296e-01 -3.4415303744e-01
3.812 -1.7691986802e-01 -3.3863357375e-01
3.812 -2.0734288937e-01 -3.4982759348e-01
3.812 -2.3562684501e-01 -3.9053441645e-01
3.812 -2.0471242091e-01 -3.3487851270e-01
3.812 -2.2784273074e-01 -3.4676388649e-01
3.812 -2.3443300364e-01 -3.6885238432e-01
3.812 -2.6048468633e-01 -3.6697426611e-01
3.812 -1.8387409039e-01 -3.5970369308e-01
3.812 -1.5709278684e-01 -2.8168212057e-01
3.812 -1.3174467610e-01 -3.1106679948e-01
3.812 -1.5463497197e-01 -3.0746277945e-01
3.812 -1.9180371150e-01 -3.0190941582e-01
3.812 -2.2791528793e-01 -2.7109239383e-01
3.812 -1.9167529263e-01 -3.4768435560e-01
3.812 -2.2368915860e-01 -4.0536808761e-01
3.812 -1.8826021636e-01 -3.7457311901e-01
3.812 -1.6537833563e-01 -3.4364637686e-01
3.812 -2.1974639972e-01 -4.3955961150e-01
3.812 -2.1981753888e-01 -3.7200296950e-01
3.812 -1.9262764786e-01 -3.6576915067e-01
3.812 -1.3721492092e-01 -2.3911615621e-01
3.812 -1.4268322996e-01 -2.7114957876e-01
3.812 -1.2886833553e-01 -3.1671506639e-01
3.812 -1.8733985796e-01 -2.1081083622e-01
3.812 -1.2248085404e-01 -2.2058846491e-01
3.812 -2.1353653591e-01 -2.8388857971e-01
3.812 -1.6576201819e-01 -1.9000399788e-01
3.812 -7.0974425658e-02 -9.5044314650e-02
3.812 -1.1170905665e-01 -1.1738148210e-02
3.812 -4.6915015230e-02 +4.2590717792e-02
3.812 -1.1916467602e-01 +7.0580039332e-02
3.812 -1.2096916779e-01 +1.1568215811e-01
3.812 -7.5072386810e-02 +9.0739810628e-02
3.812 -5.9210728520e-02 +4.9258251142e-02
3.812 -9.1865248568e-02 +1.2411266340e-01
3.812 -8.1816625761e-02 +1.3343212915e-01
3.812 -4.2546404399e-02 +1.5841925178e-01
3.812 -8.8633214848e-02 +1.9137872900e-01
3.812 -8.8518573089e-02 +1.3092525752e-01
3.812 -1.1157317759e-01 +1.0942352967e-01
3.812 -1.0165082211e-01 +1.5555694435e-01
3.812 -1.1654402775e-01 +1.5941242153e-01
3.812 -1.5657661071e-02 +1.8217551119e-01
3.812 -4.9734461677e-02 +1.3893503944e-01
3.812 -3.5622920650e-02 +1.4333450988e-01
3.812 -1.2878176048e-01 +1.6848313826e-01
3.812 -9.4880633669e-02 +1.6635640997e-01
3.812 -9.9979183944e-02 +1.8330094397e-01
3.812 -6.0462763489e-02 +1.8545559015e-01
3.812 -7.6222233847e-02 +2.0091683156e-01
3.812 -1.5252377921e-01 +2.8354214788e-01
3.812 -1.3600306452e-01 +2.8397586846e-01
3.812 -2.0851585085e-01 +2.2740257077e-01
3.812 -1.9973462824e-01 +2.6644530503e-01
3.812 -1.7498212426e-01 +2.9694589016e-01
3.812 -2.3173983939e-01 +3.3085717076e-01
3.812 -2.3242789517e-01 +3.3189781465e-01
3.812 -2.0677049163e-01 +3.4581681607e-01
3.812 -1.9684479728e-01 +3.6161823911e-01
3.812 -1.7347450447e-01 +3.9554888878e-01
3.812 -1.5914639776e-01 +3.3103450868e-01
3.812 -1.8008210159e-01 +3.5122978680e-01
3.812 -1.7606571920e-01 +3.4625295628e-01
3.812 -1.8052075733e-01 +3.6253903372e-01
3.812 -1.8602827827e-01 +3.7084363284e-01
3.812 -2.2242333592e-01 +3.3047676267e-01
3.812 -1.7619882264e-01 +3.0881274860e-01
3.812 -1.6706974163e-01 +3.1116806839e-01
3.812 -1.0344412553e-01 +2.6164014580e-01
3.812 -1.3014948145e-01 +2.5473021704e-01
3.812 -1.5564124331e-01 +2.9704003083e-01
3.812 -2.2829202858e-01 +3.9135045250e-01
3.812 -2.2930124072e-01 +4.3644866312e-01
3.812 -2.1037509510e-01 +3.5031289024e-01
3.812 -1.8573108858e-01 +4.1555123285e-01
3.812 -1.8459392078e-01 +3.3705890712e-01
3.812 -1.8068902551e-01 +2.7786472471e-01
3.812 -7.5060587789e-02 +1.7074017407e-01
3.812 -1.2471136890e-01 +1.8010514454e-01
3.812 -9.3893988809e-02 +5.9469937349e-02
3.812 -1.2311488766e-01 +8.4272568871e-02
3.812 -1.1978764602e-01 +1.0774715108e-01
3.812 -7.4630163179e-02 +8.9404430194e-02
3.812 +2.5483458685e-03 +9.4603316498e-02
3.812 -6.1753734499e-02 +1.1072598406e-01
3.812 -3.6415143335e-02 +3.9279074460e-02
3.812 +1.5964201189e-02 -1.8697185482e-02
3.812 -1.6962147784e-02 -2.8264029764e-02
3.812 -5.0500464927e-02 -5.8653551032e-03
3.812 -4.7606951862e-03 -3.0748986841e-02
3.812 +7.9137135514e-02 -3.4055046193e-02
3.812 -3.6513849519e-02 +4.7443803403e-02
3.812 +3.1528540630e-02 +5.4727411239e-02
3.812 +5.1222558045e-02 +8.9258889911e-02
3.812 +7.3776537401e-03 +4.0076011379e-02
3.812 -3.8537702503e-02 +2.9071512831e-02
3.812 -8.9171351652e-02 +9.4843156148e-02
3.812 -4.4227906075e-02 +3.4484049712e-02
3.812 -4.8084241923e-02 +5.3995416733e-02
3.812 -1.0680929886e-01 +2.9903346200e-02
3.812 -7.1178185870e-02 -2.6037905700e-02
3.812 -8.8692637703e-02 -2.4694361177e-03
3.812 -2.8790839661e-02 -6.6857771621e-03
3.812 +5.2811590085e-03 +8.3061980354e-03
3.812 -4.1030125108e-02 -4.8800645573e-02
3.812 -1.7901607767e-02 -5.8235241967e-02
3.812 -4.1210944045e-02 -1.0319230952e-01
3.812 -8.4672356840e-02 -1.3193853842e-01
3.812 -8.9002155691e-02 -6.2397917339e-02
3.812 -1.2560201180e-01 -8.4134337708e-03
3.812 -9.9483704912e-02 -1.3182296091e-01
3.812 -1.2853513922e-01 -1.3981363620e-01
3.812 -6.1784029451e-02 -8.5114738704e-02
3.812 -6.1057211290e-02 -1.1481284409e-01
3.812 -6.6759897628e-02 -9.4929988221e-02
3.812 +2.8967044320e-02 +3.0229560457e-02
3.812 -5.8433811359e-02 +3.8228310527e-02
3.812 -8.0311040444e-02 +5.3314659019e-02
3.812 -8.6498899118e-02 +6.5520996455e-02
3.812 -6.2433576830e-02 +4.6225573632e-02
3.812 -1.3460830921e-02 +1.0972968134e-01
3.812 +3.0867890043e-02 +7.4268673428e-02
3.812 +7.9381686900e-02 -7.0443765999e-03
3.812 +3.2119182481e-02 +4.8079854815e-02
3.812 -4.6322108270e-02 -2.4281763745e-03
3.812 -4.0694908694e-04 +5.1251333481e-02
3.812 -2.3876091577e-02 +7.4183549960e-02
3.812 -4.2471750357e-02 +6.5783141353e-02
3.812 -5.0981432938e-02 +6.9300928143e-02
3.812 -8.8073186947e-02 +4.1282592217e-02
3.812 -1.4502631658e-02 +6.4133744985e-02
3.812 -5.3689148146e-02 +2.6338233197e-02
3.812 -5.7946459110e-02 +3.5269483196e-02
3.812 +8.7079909390e-03 +4.7410054871e-02
3.812 +2.9927237859e-02 -4.1776828163e-02
3.812 +5.6582147198e-02 -2.6399253801e-02
3.812 +1.0112765556e-01 +1.5488073024e-02
3.812 +6.0707140005e-03 +7.3529759779e-03
3.812 +4.3318945993e-02 +9.1173907823e-02
3.812 -2.4843539857e-02 +7.6224129163e-02
3.812 -8.7627749895e-03 +1.1864776667e-01
3.812 -4.9794038911e-02 +5.7162870075e-02
3.812 -7.8346812968e-02 +1.0948718105e-01
3.812 -3.7204423768e-02 +1.3169825670e-01
3.812 -2.8435552209e-02 +8.8388381686e-02
3.812 -5.6910464521e-02 +1.2608672594e-01
3.812 +1.3056107979e-02 +1.0724412868e-01
3.812 +8.2546048935e-02 +6.7156383331e-02
3.812 +1.1602956857e-01 +9.3512393762e-02
3.812 +1.0846318840e-01 +9.8672398517e-02
3.812 +1.2333538835e-01 +8.9441892548e-02
3.812 +1.7317696358e-01 +8.6317692759e-02
3.812 +1.1091411211e-01 +4.9126237574e-02
3.812 +1.4023752204e-01 +3.0811874212e-02
3.812 +1.4360887505e-01 +3.6071567617e-02
3.812 +2.2068960979e-01 +2.2059195241e-02
3.812 +1.6899267315e-01 +2.1679633628e-02
3.812 +1.3219567457e-01 -1.1301376870e-02
3.812 +1.1711592080e-01 -2.5654069058e-02
3.812 +1.3340943633e-01 -2.2262586449e-02
3.812 +1.4516558686e-01 -6.3630612627e-02
3.812 +1.0486978802e-01 -4.3852451843e-02
3.812 +1.4323526233e-01 -8.7342135217e-02
3.812 +1.0536204263e-01 -6.6249216793e-02
3.812 +7.7291235989e-02 -6.1013905694e-02
3.812 +3.1749967086e-02 +2.0145060059e-02
3.812 +4.6782675242e-02 +7.3936473814e-02
3.812 +4.3939697592e-02 +4.0378871437e-02
3.812 -2.6276239616e-02 -2.5600975842e-02
3.812 -6.5291890167e-02 +7.7558838784e-03
3.812 -2.8567230913e-02 -1.3897428838e-02
3.812 -1.9796731522e-02 -8.8476960774e-02
3.812 -3.3924322585e-02 -9.4724002978e-02
3.812 -9.5236848409e-02 -1.7657406405e-01
3.812 -3.0675002348e-02 -2.1029162004e-01
3.812 -2.7190958392e-02 -1.5244263929e-01
3.812 -8.5045674579e-02 -1.4081560304e-01
3.812 -5.0337563920e-02 -1.3563106830e-01
3.812 +2.2796788788e-02 -1.4384133834e-01
3.812 +7.0741781278e-02 -8.8417005326e-02
3.812 +8.9718815528e-02 -9.5155273999e-02
3.812 +5.5864866364e-02 -7.4186076189e-02
3.812 +4.3091779367e-02 -9.7874622642e-02
3.812 +9.0613499761e-02 -7.0080825055e-02
3.812 +1.7883011892e-01 -3.5128835933e-02
3.812 +1.4225406185e-01 +1.0276279317e-02
3.812 +1.3088903363e-01 -3.7697022181e-03
3.812 +1.5865032031e-01 +8.1073427373e-04
3.812 +1.1161092634e-01 -6.3575018062e-02
3.812 +3.8709756215e-02 -8.9391286146e-02
3.812 +4.2027500596e-02 -9.0418529566e-02
3.812 -3.4455330704e-02 -7.9436161910e-02
3.812 -5.4531980004e-03 -2.0211223592e-02
3.812 -6.1591623743e-02 -9.4403424921e-02
3.812 +2.0530382869e-02 -8.0778229033e-02
3.812 -2.8262096703e-04 -7.0938859790e-02
3.812 -6.0272582229e-02 +2.4928776189e-02
3.812 -1.3561978185e-01 +3.1177922935e-02
3.812 -9.2513255242e-02 +3.0742784135e-02
3.812 +1.3577021934e-02 +7.4808706190e-02
3.812 -7.9084162205e-02 +6.9906093941e-03
3.812 -1.7984252160e-02 -4.3605729171e-02
3.812 -8.6134900074e-02 +8.8294099810e-03
3.812 -3.0471061907e-02 -5.5796315996e-03
3.812 -3.9905308563e-02 -2.0950805021e-02
3.812 -9.6234343598e-02 +1.8419994926e-02
3.812 -3.1678753398e-02 -8.4337382707e-02
3.812 -2.0299158596e-02 -1.2217777141e-02
3.812 -7.0414341467e-02 +3.7163580324e-02
3.812 +1.6160109772e-04 -3.3639753151e-02
3.812 -5.2131661860e-02 -3.8518861144e-02
3.812 -7.1594570758e-02 -7.7476004529e-02
3.812 -9.0364055139e-02 -2.8707922401e-02
3.812 -6.2634454270e-02 -3.8300816920e-02
3.812 +3.5111795899e-02 -6.4219930888e-02
3.812 -5.5707787024e-02 -6.2756721524e-02
3.812 -2.7834185250e-02 +2.3483790231e-02
3.812 +1.6326341343e-02 -1.4862455123e-02
3.812 +1.3973891736e-02 +5.9163535049e-02
3.812 -2.6776387417e-02 +7.8767201127e-02
3.812 -6.2511177641e-02 +1.1643919643e-01
3.812 -7.0342122354e-02 +4.6503569930e-02
3.812 -5.7017314458e-02 +2.1208922735e-03
3.812 -3.1746475357e-02 +2.8580241500e-02
3.812 -7.3453008195e-02 -1.0575021570e-03
3.812 +3.8261641313e-02 +1.5953429914e-02
3.812 +3.7953815401e-02 +1.3352989678e-02
3.812 -7.5266257409e-03 +7.0230657742e-02
3.812 +5.5353916599e-02 -7.6767657331e-03
3.812 +4.2931778953e-02 +2.7348483377e-02
3.812 +3.8499801535e-02 +2.2478263105e-02
3.812 -5.7954181393e-03 -4.2882374885e-02
3.812 -2.9304692725e-03 -9.4352019560e-03
3.812 -3.8517574189e-02 +3.5380842426e-02
3.812 +3.7120476023e-02 -4.7573043371e-02
3.812 -4.4738346614e-03 +2.1189422969e-03
3.812 +3.3868257406e-03 -2.6797350539e-02
3.812 -6.0046944117e-02 +6.9944926746e-02
3.812 +2.4869921012e-02 +3.3113185952e-02
3.812 +4.2541752912e-02 -2.0743775023e-02
3.812 +1.5156548080e-01 -6.8991726237e-02
3.812 +9.6735560254e-02 -4.2097664433e-02
3.812 +6.2087873342e-02 +2.0145617709e-03
3.812 +5.3747081697e-03 -6.5671242163e-02
3.812 +2.2340915571e-02 +3.7439763641e-02
3.812 -4.6972035488e-02 -8.6556453361e-03
3.812 +2.0424506227e-02 -6.9610218639e-02
3.812 -1.4322287271e-02 -9.5709315746e-02
3.812 -7.1122514149e-02 -1.3891195023e-01
3.812 -7.8017567284e-03 -2.8026378171e-02
3.812 +3.8870389535e-03 -4.0741254120e-02
3.812 +9.8113589493e-03 -4.9952862698e-02
3.812 +1.0489381755e-01 -8.5287907761e-02
3.812 +8.2635913191e-02 -6.1668463114e-02
3.812 +9.3892864301e-02 -7.2628015763e-02
3.812 +1.7126189646e-02 -8.6661535387e-02
3.812 +7.9643608320e-02 -1.3330296064e-01
3.812 +5.4326987563e-02 -1.0347369792e-01
3.812 +7.8390049807e-02 -1.1686933157e-01
3.812 +3.7081764010e-02 -1.4900772861e-01
3.812 +1.1008293000e-01 -7.2359808066e-02
3.812 +7.3975812507e-02 -1.8923388030e-02
3.812 +1.4466400663e-01 -3.1381055710e-03
3.812 +1.4978402366e-01 -1.0055010134e-02
3.812 +2.5478675212e-02 -1.4780044709e-02
3.812 +1.6213945505e-02 +2.1203717299e-02
3.812 -2.8354002186e-02 -7.7784934638e-04
3.812 -6.6926609773e-02 -2.2134315187e-02
3.812 -1.8553598347e-02 -2.2421124962e-02
3.812 -3.5273482208e-03 -2.5858605911e-02
3.812 -2.4189251149e-02 +1.3312406899e-02
3.812 +5.8454852538e-02 +5.3045929224e-02
3.812 +2.8752411321e-02 +4.7666986926e-02
3.812 -8.1619241132e-02 +5.3962338943e-02
3.812 -9.1105596168e-02 +3.7813529091e-02
3.812 -1.3378118448e-01 -1.7735214607e-02
3.812 -1.7692535364e-01 -3.2806544677e-02
3.812 -8.9998976730e-02 +4.5455908783e-02
3.812 -9.5421412365e-02 -6.3607172570e-02
3.812 -1.2473000195e-01 -3.5664491294e-02
3.812 -1.4378984679e-01 -4.0412346736e-02
3.812 -1.4516906709e-01 +1.4469847925e-02
3.812 -1.8246776514e-01 -2.6537618301e-02
3.812 -2.1352177058e-01 -1.1477424728e-01
3.812 -1.6678794903e-01 -1.8880905608e-01
3.812 -2.0253791354e-01 -2.0269408319e-01
3.812 -1.5995844556e-01 -1.5834495768e-01
3.812 -1.4287902286e-01 -1.7790488160e-01
3.812 -9.3763917341e-02 -2.2560554099e-01
3.812 -4.6505206419e-02 -2.1307959550e-01
3.812 -9.8017509089e-02 -2.5951679744e-01
3.812 -9.1142503128e-02 -2.4571119661e-01
3.812 -9.7044769685e-02 -2.8591808449e-01
3.812 -1.1502197294e-01 -2.6613402984e-01
3.812 -9.4308168173e-02 -3.0756773665e-01
3.812 -1.4352123505e-01 -3.5036453271e-01
3.812 -1.6328746097e-01 -3.6444983665e-01
3.812 -1.0261007148e-01 -2.9923311543e-01
3.812 -1.1837428035e-01 -2.6515850862e-01
3.812 -1.5565009535e-01 -2.7858502990e-01
3.812 -1.6370823450e-01 -3.0282930526e-01
3.812 -1.8905172421e-01 -3.3592895264e-01
3.812 -1.4281456130e-01 -3.1002719479e-01
3.812 -1.5869863557e-01 -2.9090054461e-01
3.812 -1.4878961365e-01 -2.6837875326e-01
3.812 -1.8059327692e-01 -2.4111206287e-01
3.812 -1.8591302150e-01 -2.3079567687e-01
3.812 -2.1221615571e-01 -1.4995017096e-01
3.812 -2.4277606975e-01 -2.1322444910e-01
3.812 -2.2490488036e-01 -2.6543271820e-01
3.812 -1.7150691125e-01 -2.6865530957e-01
3.812 -1.6669162849e-01 -2.4234138970e-01
3.812 -1.4723372083e-01 -1.6855152497e-01
3.812 -1.6686049791e-01 -2.0874966452e-01
3.812 -1.0408788479e-01 -1.8712754476e-01
3.812 -1.3337158313e-01 -2.6087611431e-01
3.812 -1.1712261507e-01 -2.5795803519e-01
3.812 -4.6931945338e-02 -2.3067692671e-01
3.812 +3.2071574717e-02 -1.9805437264e-01
3.812 -3.9627717805e-02 -3.0355146699e-01
3.812 -3.2285089701e-03 -2.7044138780e-01
3.812 -4.4075530894e-02 -2.9015167969e-01
3.812 -4.3710537262e-02 -2.3277324455e-01
3.812 -2.7635442460e-02 -2.0127101898e-01
3.812 -1.0847763267e-02 -1.6806626649e-01
3.812 -3.0973603140e-02 -1.4663719485e-01
3.812 -6.9062931508e-02 -2.3408680527e-01
3.812 -1.0654182616e-01 -2.1914394904e-01
3.812 -8.5317917171e-02 -1.9680947268e-01
3.812 -1.7930637396e-01 -2.2969683207e-01
3.812 -7.6955757716e-02 -1.8949093885e-01
3.812 -4.5300732958e-02 -1.6834115551e-01
3.812 -6.5980109732e-02 -1.7561121769e-01
3.812 -1.5018586344e-01 -2.4603054191e-01
3.812 -1.0616090057e-01 -2.2600307475e-01
3.812 -9.0247768351e-02 -2.0245962318e-01
3.812 -1.3647834898e-01 -2.0489003675e-01
3.812 -1.5714632042e-01 -2.3351395164e-01
3.812 -1.1557398978e-01 -1.5983266256e-01
3.812 -1.5834623965e-01 -1.4221286574e-01
3.812 -1.4266167330e-01 -1.2861525303e-01
3.812 -1.0106119713e-01 -1.2204778881e-01
3.812 -1.2744153288e-01 -1.7867404462e-01
3.812 -2.0281196544e-01 -2.7277288523e-01
3.812 -1.6811469778e-01 -3.2090715703e-01
3.812 -8.6934277917e-02 -2.6330011203e-01
3.812 -1.4991743662e-01 -3.1041273783e-01
3.812 -1.3880496211e-01 -2.5408619221e-01
3.812 -1.4499102258e-01 -2.8626559654e-01
3.812 -1.4611646113e-01 -2.7660952503e-01
3.812 -1.7152047780e-01 -3.3578070209e-01
3.812 -1.6900603536e-01 -3.1964106296e-01
3.812 -1.9726998716e-01 -3.9308045655e-01
3.812 -2.0128360159e-01 -3.9000541511e-01
3.812 -2.1573669446e-01 -3.8810636895e-01
3.812 -2.5811687671e-01 -3.5843385354e-01
3.812 -2.1215092185e-01 -3.5365031166e-01
3.812 -1.5007522220e-01 -2.9042602999e-01
3.812 -2.5553682164e-01 -3.7652109780e-01
3.812 -1.1291950970e-01 -3.4810328743e-01
3.812 -1.7586033475e-01 -3.6813484369e-01
3.812 -1.6160937243e-01 -3.5191667181e-01
3.812 -1.8640823206e-01 -3.5967045583e-01
3.812 -2.0119561088e-01 -3.8618543293e-01
3.812 -1.6483786077e-01 -4.1741801163e-01
3.812 -1.7110868630e-01 -4.3355613221e-01
3.812 -1.5396567385e-01 -3.9272015918e-01
3.812 -1.8439694594e-01 -3.4443986586e-01
3.812 -2.2628373438e-01 -3.8621063897e-01
3.812 -2.0583393552e-01 -3.5694972446e-01
3.812 -1.8079042373e-01 -3.6472765258e-01
3.812 -1.5474261488e-01 -2.7316587487e-01
3.812 -2.0056672524e-01 -3.5743871220e-01
3.812 -1.8170358155e-01 -2.9167409138e-01
3.812 -1.7980728071e-01 -2.9425339333e-01
3.812 -1.8427438522e-01 -3.4770660366e-01
3.812 -2.1154359644e-01 -3.4794221190e-01
3.812 -1.9939141598e-01 -3.8002829536e-01
3.812 -1.9410744523e-01 -3.5040135188e-01
3.812 -2.0263813325e-01 -2.6184523087e-01
3.812 -2.4243959035e-01 -2.6280754892e-01
3.812 -2.1063060772e-01 -2.5410964647e-01
3.812 -1.7093643771e-01 -2.6952609007e-01
3.812 -1.2176813122e-01 -1.6619112198e-01
3.812 -1.4522704698e-01 -2.1087105365e-01
3.812 -1.8424393134e-01 -1.9836947394e-01
3.812 -1.5842118155e-01 -1.6813075036e-01
3.812 -1.2615973763e-01 -2.5323397509e-01
3.812 -8.6164904324e-02 -1.8851743892e-01
3.812 -7.8046850973e-02 -2.6648064282e-01
3.812 -6.8866691348e-02 -1.8538363188e-01
3.812 -1.0801978959e-01 -1.7866255748e-01
3.812 -6.3910626684e-02 -2.6862604134e-01
3.812 -1.2167059938e-01 -2.3308835597e-01
3.812 -1.7392152854e-01 -2.5813820292e-01
3.812 -1.9133094288e-01 -1.1386352671e-01
3.812 -1.3477538764e-01 -1.2425261384e-01
3.812 -1.6382129068e-01 -2.4702566708e-01
3.812 -1.4093723237e-01 -2.9860123394e-01
3.812 -1.7225122350e-01 -3.9681762946e-01
3.812 -1.5162035645e-01 -3.6545781155e-01
3.812 -1.0548009550e-01 -3.3098517930e-01
3.812 -1.4767353954e-01 -3.3454873361e-01
3.812 -1.2151865058e-01 -2.4950949012e-01
3.812 -1.0168292251e-01 -3.0779751649e-01
3.812 -1.2954887099e-01 -3.1722748906e-01
3.812 -2.0283690457e-01 -2.9105958201e-01
3.812 -1.9322725814e-01 -3.2724697700e-01
3.812 -1.9949428094e-01 -3.0601999429e-01
3.812 -2.0793697786e-01 -2.9989804979e-01
3.812 -2.2431889152e-01 -3.0722297973e-01
3.812 -1.5168010693e-01 -2.4220517033e-01
3.812 -1.4980026427e-01 -2.6956093904e-01
3.812 -1.9298633349e-01 -3.0216826654e-01
3.812 -1.7155337621e-01 -2.2119337485e-01
3.812 -8.9573355760e-02 -2.3501055896e-01
3.812 -7.1999923365e-02 -2.3729141885e-01
3.812 -3.2175985502e-02 -2.5594341368e-01
3.812 -1.3601357294e-01 -2.0944660651e-01
3.812 -1.3272197424e-01 -1.9882687936e-01
3.812 -5.4854950869e-02 -2.1150830298e-01
3.812 -6.3053246710e-02 -1.5442822448e-01
3.812 -6.9196923122e-02 -1.2651178145e-01
3.812 -4.1503749167e-03 -9.1037699388e-02
3.812 +1.5099858893e-02 -6.2765790433e-02
3.812 +5.8398844491e-02 -4.5403205721e-02
3.812 +1.1287869177e-01 -1.0725635470e-01
3.812 -1.0740636129e-02 -1.2527418447e-01
3.812 +3.0648283234e-02 -1.3291293138e-01
3.812 +5.0858533862e-02 -5.4286843849e-02
3.812 +2.9691314867e-02 -5.4003074344e-02
3.812 +3.5917177265e-03 -2.7364476819e-02
3.812 -5.8928212530e-02 -7.6506223301e-02
3.812 -4.2001927955e-03 -9.7447906955e-02
3.812 +2.7522742033e-02 -8.0071587120e-02
3.812 -2.7762268927e-02 -7.1057226876e-02
3.812 +8.0521350387e-03 -6.4448092005e-02
3.812 -4.6922237655e-02 -1.1047606255e-01
3.812 +2.1043937603e-02 -6.8967674647e-02
3.812 -1.4116294842e-03 -1.0622745614e-01
3.812 -2.1945567425e-02 -1.3736399532e-01
3.812 -1.3877836817e-02 -1.6431319350e-01
3.812 -5.0509374660e-02 -2.2525430909e-01
3.812 -1.3727052483e-01 -2.1982572453e-01
3.812 -6.8129487734e-02 -1.6080769258e-01
3.812 -5.3303495909e-02 -2.2646000430e-01
3.812 -1.3146801861e-01 -2.7234145266e-01
3.812 -9.7315103856e-02 -2.0583178438e-01
3.812 -9.0349308403e-02 -3.0567277845e-01
3.812 -1.3875768795e-01 -3.0020802653e-01
3.812 -1.6954271045e-01 -2.9957796342e-01
3.812 -1.2416161723e-01 -3.2840141140e-01
3.812 -1.2197926044e-01 -2.8783822499e-01
3.812 -1.0365904784e-01 -3.1438922919e-01
3.812 -1.7151773674e-01 -3.2302213104e-01
3.812 -1.6773655093e-01 -2.8821265600e-01
3.812 -1.4186534234e-01 -3.0093662863e-01
3.812 -1.3248197535e-01 -3.0778534839e-01
3.812 -1.2374794908e-01 -3.3874012111e-01
3.812 -1.7023328899e-01 -3.5566865927e-01
3.812 -2.2661326902e-01 -3.0837584379e-01
3.812 -2.3274476266e-01 -3.7499726208e-01
3.812 -1.9907445082e-01 -3.4292647733e-01
3.812 -1.6187462367e-01 -2.7982972840e-01
3.812 -1.9940973150e-01 -2.8130249194e-01
3.812 -1.3382087393e-01 -2.9045873846e-01
3.812 -1.5205249807e-01 -2.4260962180e-01
3.812 -2.3905751900e-01 -2.5671783709e-01
3.812 -2.0841837327e-01 -3.0274718391e-01
3.812 -1.9668478647e-01 -2.1326484284e-01
3.812 -1.3335001417e-01 -2.6913197126e-01
3.812 -1.3363940258e-01 -2.5126381035e-01
3.812 -5.4254289839e-02 -2.9959858065e-01
3.812 -4.3130111605e-02 -2.3396389623e-01
3.812 -8.6158439285e-02 -2.5321025462e-01
3.812 -8.8286425065e-02 -2.4857268834e-01
3.812 -9.5491003517e-02 -2.3639906227e-01
3.812 -3.1155086287e-02 -1.4165950821e-01
3.812 -9.1735827803e-02 -2.0059662475e-01
3.812 -1.0495886890e-01 -2.2635072826e-01
3.812 -1.7207451390e-01 -2.6480188783e-01
3.812 -1.5321388534e-01 -2.7518660229e-01
3.812 -1.7409694784e-01 -3.4588798314e-01
3.812 -1.5395532845e-01 -3.5274068510e-01
3.812 -1.8661382111e-01 -3.4276914216e-01
3.812 -1.9808182997e-01 -3.5438296440e-01
3.812 -2.4363678198e-01 -3.5956376111e-01
3.812 -2.2808195493e-01 -3.6359910393e-01
3.812 -2.1753176914e-01 -2.9011207029e-01
3.812 -2.0497744595e-01 -3.4438338849e-01
3.812 -1.9552743066e-01 -3.5723226579e-01
3.812 -2.0600053154e-01 -3.6991672272e-01
3.812 -2.1213095450e-01 -4.3482353469e-01
3.812 -1.8625016965e-01 -3.6825958290e-01
3.812 -1.9546596326e-01 -4.5493881815e-01
3.812 -1.4012081642e-01 -4.1769383245e-01
3.812 -1.3126110966e-01 -3.8351980084e-01
3.812 -1.2041960441e-01 -3.1249700397e-01
3.812 -9.4456466720e-02 -1.9297657779e-01
3.812 -8.8945084980e-02 -2.2900155989e-01
3.812 -8.4062673116e-02 -2.5435389783e-01
3.812 -9.2224577977e-02 -2.8912851961e-01
3.812 -1.4019107219e-01 -2.7193753959e-01
3.812 -1.9490386319e-01 -3.5384408094e-01
3.812 -1.8351329839e-01 -3.1235119118e-01
3.812 -2.1208833366e-01 -3.4076699644e-01
3.812 -1.8331644151e-01 -3.9085338750e-01
3.812 -1.2623337104e-01 -3.1228434600e-01
3.812 -1.4672897585e-01 -2.9769329319e-01
3.812 -2.2259583689e-01 -3.1001228670e-01
3.812 -1.8625551123e-01 -2.9186666949e-01
3.812 -2.4825600879e-01 -3.4374743591e-01
3.812 -2.4029499575e-01 -3.8351364142e-01
3.812 -2.4064689852e-01 -3.5285039271e-01
3.812 -2.3969983734e-01 -4.5428260764e-01
3.812 -2.2876584015e-01 -4.2075519466e-01
3.812 -2.8384483458e-01 -4.8733546858e-01
3.812 -2.3163513852e-01 -4.1300069982e-01
3.812 -2.4015979004e-01 -4.2259526839e-01
3.812 -2.2187029248e-01 -4.0246917094e-01
3.812 -2.1902621173e-01 -3.8204279305e-01
3.812 -2.6997410044e-01 -3.6812447019e-01
3.812 -2.4626786547e-01 -4.1740832933e-01
3.812 -2.0430300141e-01 -3.3344064142e-01
3.812 -1.3802876269e-01 -3.3137490692e-01
3.812 -1.5031112156e-01 -3.1815358915e-01
3.812 -1.8526885263e-01 -3.5102174524e-01
3.812 -1.7282751389e-01 -3.7242450320e-01
3.812 -1.4888256400e-01 -3.9737824811e-01
3.812 -1.9693771168e-01 -3.8217037830e-01
3.812 -1.6517411986e-01 -3.4597734151e-01
3.812 -1.8714259486e-01 -3.1648123594e-01
3.812 -2.4096122878e-01 -2.8275913453e-01
3.812 -2.3684162568e-01 -3.5189069099e-01
3.812 -2.2358709106e-01 -3.6872338765e-01
3.812 -2.3092500207e-01 -3.5893362382e-01
3.812 -2.1535268462e-01 -3.5029466026e-01
3.812 -2.4139967260e-01 -3.5354918466e-01
3.812 -2.2388613033e-01 -3.3822769659e-01
3.812 -2.0890082480e-01 -2.8748337853e-01
3.812 -1.3801653922e-01 -2.2947848213e-01
3.812 -1.4379489377e-01 -2.1010349129e-01
3.812 -1.2354225182e-01 -1.7430970336e-01
3.812 -1.6350243257e-01 -1.8830794004e-01
3.812 -1.3820268340e-01 -2.6190583174e-01
3.812 -1.6334596758e-01 -2.4407493426e-01
3.812 -1.4633338904e-01 -2.7300245456e-01
3.812 -2.0348949912e-01 -2.4044733614e-01
3.812 -1.7961042731e-01 -2.6128297173e-01
3.812 -6.1066326852e-02 -2.3834870946e-01
3.812 -3.0566539280e-02 -2.5899667057e-01
3.812 -6.7837861588e-02 -1.4684251612e-01
3.812 -6.0574433599e-02 -1.4747505423e-01
3.812 -7.0779500852e-02 -1.6123185887e-01
3.812 -1.3640442339e-01 -2.2556611804e-01
3.812 -9.3943599667e-02 -2.2038946352e-01
3.812 -8.8605992421e-02 -1.9529995772e-01
3.812 -1.0800015059e-01 -1.6362375646e-01
3.812 -2.1368241388e-02 -1.5524054148e-01
3.812 -6.1187376516e-02 -2.1617502808e-01
3.812 -6.5537202743e-02 -2.1747203673e-01
3.812 -1.2439296969e-01 -3.0227009003e-01
3.812 -1.1927133239e-01 -2.0282715876e-01
3.812 -1.1751909868e-01 -1.9698008160e-01
3.812 -7.8296394840e-02 -1.3785177525e-01
3.812 -7.1432255140e-02 -1.0631998097e-01
3.812 -7.3449647000e-02 -1.6688824745e-01
3.812 -1.0157118882e-01 -1.7061195781e-01
3.812 -4.0011453670e-02 -1.5943745880e-01
3.812 -3.3062849862e-02 -1.7135433621e-01
3.812 -4.5300021774e-02 -2.0585723362e-01
3.812 -1.0601638645e-02 -1.6060233582e-01
3.812 -5.8638768327e-02 -2.0061581432e-01
3.812 -1.7513653214e-02 -2.6344351319e-01
3.812 -8.7593332028e-02 -2.1310847981e-01
3.812 -7.5084739025e-02 -1.5166523261e-01
3.812 -1.0778438740e-01 -2.0211797598e-01
3.812 -1.2582267915e-01 -1.9964002473e-01
3.812 -1.2524117640e-01 -2.1352785280e-01
3.812 -7.0132880156e-02 -1.8931058179e-01
3.812 -1.0353917341e-01 -1.8977355722e-01
3.812 -9.6922207437e-02 -2.7159189397e-01
3.812 -1.2778620185e-01 -2.7620940013e-01
3.812 -1.1415013935e-02 -2.1100750242e-01
3.812 -4.3891593954e-02 -2.2722743841e-01
3.812 -6.8394436048e-02 -2.8460434927e-01
3.812 -4.8257936669e-02 -2.5203793678e-01
3.812 -3.8260163097e-02 -2.7404302085e-01
3.812 -9.9992471710e-02 -2.5734300838e-01
3.812 -1.4917146395e-01 -3.2486118756e-01
3.812 -1.5648419065e-01 -3.3190479883e-01
3.812 -2.6175840543e-01 -3.0377468384e-01
3.812 -2.5013611063e-01 -3.4104827716e-01
3.812 -2.4507288997e-01 -2.7898477251e-01
3.812 -2.3288770233e-01 -3.3496491831e-01
3.812 -2.0624575312e-01 -3.7193786953e-01
3.812 -2.8277858212e-01 -2.9765351812e-01
3.812 -2.9913905664e-01 -3.5531740915e-01
3.812 -2.7186723528e-01 -3.4325859087e-01
3.812 -1.9404042503e-01 -3.1833669241e-01
3.812 -2.3720351418e-01 -2.9805946424e-01
3.812 -2.2104811080e-01 -3.0621865556e-01
3.812 -1.6697571520e-01 -2.9599092342e-01
3.812 -1.3791872107e-01 -2.3976533629e-01
3.812 -1.8916726336e-01 -3.2575906304e-01
3.812 -1.4004701673e-01 -3.2405470809e-01
3.812 -1.9236515041e-01 -3.6871549667e-01
3.812 -1.8655658771e-01 -3.6707956551e-01
3.812 -2.3475633680e-01 -4.7160207781e-01
3.812 -2.2471057042e-01 -4.5579238279e-01
3.812 -2.5516948743e-01 -4.6915205562e-01
3.812 -2.2688072047e-01 -4.8100451654e-01
3.812 -2.5706930897e-01 -4.9778995559e-01
3.812 -2.6960593491e-01 -4.4689978274e-01
3.812 -2.4614420367e-01 -4.5509948277e-01
3.812 -2.2779402222e-01 -4.5920769201e-01
3.812 -2.1873387269e-01 -4.0569125364e-01
3.812 -1.7155408864e-01 -4.1470814938e-01
3.812 -2.2138933310e-01 -4.3911466109e-01
3.812 -2.7670557344e-01 -4.7238150379e-01
3.812 -3.1787388377e-01 -4.9150205916e-01
3.812 -2.6439016376e-01 -3.8524320592e-01
3.812 -2.2161744770e-01 -4.5322865471e-01
3.812 -2.5636910833e-01 -4.7866387003e-01
3.812 -2.9024484240e-01 -5.0823837233e-01
3.812 -3.1922096081e-01 -4.9406745534e-01
3.812 -2.8074259459e-01 -4.9564379538e-01
3.812 -2.7479090997e-01 -4.4726306287e-01
3.812 -2.3997503680e-01 -4.3945602059e-01
3.812 -2.3648911854e-01 -4.0735224669e-01
3.812 -2.0244739970e-01 -3.5669435678e-01
3.812 -1.8364081919e-01 -2.8782794450e-01
3.812 -1.5991016270e-01 -2.6853739915e-01
3.812 -2.2374602615e-01 -2.9208509722e-01
3.812 -1.7326489782e-01 -3.2584723713e-01
3.812 -1.6188481328e-01 -2.9653506086e-01
3.812 -1.6678915788e-01 -3.1645507071e-01
3.812 -1.9779208061e-01 -3.5872975605e-01
3.812 -1.9003321195e-01 -2.5844730614e-01
3.812 -1.8991931765e-01 -3.2521794193e-01
3.812 -2.1890088436e-01 -2.8097103607e-01
3.812 -2.1648610724e-01 -3.0482739524e-01
3.812 -1.8966639412e-01 -2.8573991671e-01
3.812 -2.0713466049e-01 -2.4118561419e-01
3.812 -2.5276889801e-01 -2.6862655099e-01
3.812 -2.4817820093e-01 -3.4909918051e-01
3.812 -2.0173062508e-01 -2.4904149837e-01
3.812 -1.6696584848e-01 -2.5695672099e-01
3.812 -2.0842267079e-01 -2.8048880699e-01
3.812 -1.6903183922e-01 -3.2555210874e-01
3.812 -1.3284433322e-01 -3.5129147514e-01
3.812 -1.7927988055e-01 -3.1419043519e-01
3.812 -1.2378019788e-01 -2.9806690126e-01
3.812 -1.1413740783e-01 -1.8335936654e-01
3.812 -2.0027938824e-01 -2.1077950083e-01
3.812 -1.5657025109e-01 -2.1352916426e-01
3.812 -1.8652624606e-01 -1.7298348046e-01
3.812 -1.8630644929e-01 -1.9311198992e-01
3.812 -1.9267641498e-01 -1.5960379763e-01
3.812 -1.6469061589e-01 -1.8304420693e-01
3.812 -1.9692386625e-01 -2.2079752983e-01
3.812 -2.0871500675e-01 -1.9912040118e-01
3.812 -1.3269365407e-01 -2.5835644438e-01
3.812 -1.2184734593e-01 -2.7047316736e-01
3.812 -1.3925652426e-01 -1.1566142194e-01
3.812 -1.5303699244e-01 -1.6104785906e-01
3.812 -1.6045821373e-01 -1.9107762288e-01
3.812 -1.2313208596e-01 -2.5842936007e-01
3.812 -1.3951018457e-01 -2.2615882379e-01
3.812 -1.3691236974e-01 -2.4178190016e-01
3.812 -1.3101425807e-01 -2.2590800405e-01
3.812 -1.4554888655e-01 -2.5395029068e-01
3.812 -1.4791280215e-01 -2.6425215320e-01
3.812 -1.2649130312e-01 -2.0979849893e-01
3.812 -1.2322593136e-01 -2.8306267350e-01
3.812 -1.1792825519e-01 -1.9495160865e-01
3.812 -6.9057445856e-02 -2.1926106819e-01
3.812 -5.7611626768e-02 -1.9743420763e-01
3.812 -7.6851025332e-02 -1.2387164849e-01
3.812 -8.0953554580e-02 -6.7852311764e-02
3.812 -9.0337800266e-02 -7.7147265322e-02
3.812 -1.0046099432e-01 -5.3158997057e-03
3.812 -1.2008095265e-01 -1.0943725184e-01
3.812 -1.0778184210e-01 -1.1299659694e-01
3.812 -9.2431823009e-02 -8.7793201409e-02
3.812 -9.2699361056e-02 -1.3076837568e-02
3.812 -9.9784817995e-02 -3.0973266435e-03
3.812 -8.5461001249e-02 +2.1704608260e-02
3.812 -1.2629335132e-01 +5.5328649186e-02
3.812 -4.8274379800e-02 +3.7882100007e-02
3.812 -8.6194532882e-02 -1.0169988470e-01
3.812 -1.0191341750e-01 -1.1346549636e-01
3.812 -1.1452923725e-01 -1.2226369711e-01
3.812 -1.6887634581e-01 -1.0086398447e-01
3.812 -1.3059297468e-01 -1.2351026266e-01
3.812 -6.2589156154e-02 -1.0220167985e-01
3.812 +5.2926772322e-02 -1.0648838411e-01
3.812 -1.8403838852e-02 -8.2364768235e-02
3.812 -8.5033078663e-02 -1.5333059555e-01
3.812 -1.8830590037e-02 -1.2717470550e-01
3.812 -8.6087298461e-02 -1.4843164359e-01
3.812 -3.7218961788e-02 -1.2676317659e-01
3.812 -5.6908362429e-02 -1.6056149129e-01
3.812 -1.8182469772e-02 -1.7991148312e-01
3.812 +6.6323934470e-03 -1.4437038808e-01
3.812 -6.9478886773e-02 -1.7894984723e-01
3.812 -1.3691608807e-01 -1.7423107758e-01
3.812 -7.0899634847e-02 -1.5946862930e-01
3.812 -7.4845369116e-02 -1.3890777138e-01
3.812 -8.1893670918e-02 -1.7325025123e-01
3.812 -9.3909795815e-02 -2.4370138480e-01
3.812 -1.1300743512e-01 -1.8769959254e-01
3.812 -1.4314144889e-01 -2.3242123173e-01
3.812 -1.4212749248e-01 -1.7838018269e-01
3.812 -1.1024796617e-01 -1.5488226022e-01
3.812 -1.9203216886e-01 -1.3799510435e-01
3.812 -1.5464533013e-01 -1.2697846195e-01
3.812 -1.5035052914e-01 -2.1412575891e-01
3.812 -1.3636905258e-01 -1.7063861133e-01
3.812 -1.2326238375e-01 -2.3521793781e-01
3.812 -8.2318738371e-02 -2.1476209303e-01
3.812 -1.3851304394e-01 -2.5837469038e-01
3.812 -7.1598141912e-02 -2.1455344773e-01
3.812 -9.7589898385e-02 -2.1365919127e-01
3.812 -9.0430943339e-02 -2.0507662921e-01
3.812 -1.0174783589e-01 -2.3457469579e-01
3.812 -9.9045848134e-02 -2.8982696171e-01
3.812 -8.3375275611e-02 -2.6132401570e-01
3.812 -9.1353308757e-02 -2.8874979004e-01
3.812 -9.9408921184e-02 -2.8139387121e-01
3.812 -9.0278496512e-02 -2.1755553785e-01
3.812 -1.3574182509e-01 -2.1828576733e-01
3.812 -1.7749548138e-01 -2.7280433338e-01
3.812 -1.2423778275e-01 -3.2247720471e-01
3.812 -6.0897740334e-02 -3.3845450942e-01
3.812 -1.0809238918e-01 -3.0233841004e-01
3.812 -1.1060709453e-01 -2.9977803741e-01
3.812 -1.9071714262e-01 -2.7718246874e-01
3.812 -1.4337872537e-01 -2.7477460347e-01
3.812 -1.7375423827e-01 -1.6602048281e-01
3.812 -2.4547508827e-01 -2.1762541663e-01
3.812 -2.4070823627e-01 -2.9066202012e-01
3.812 -1.5166818156e-01 -2.7667657958e-01
3.812 -1.8510062825e-01 -2.8255478953e-01
3.812 -1.7326778420e-01 -2.6307865651e-01
3.812 -1.8008724905e-01 -2.2425415065e-01
3.812 -1.8638197217e-01 -2.9773818160e-01
3.812 -2.1929655428e-01 -3.1719784062e-01
3.812 -2.2101107103e-01 -2.5824607148e-01
3.812 -2.6097170843e-01 -3.6142152856e-01
3.812 -2.9300890422e-01 -3.9008282158e-01
3.812 -2.1272530519e-01 -3.3711313154e-01
3.812 -2.5667901041e-01 -4.1840966904e-01
3.812 -2.6278365033e-01 -4.9597073699e-01
3.812 -3.0185477095e-01 -4.1664813698e-01
3.812 -2.6646685301e-01 -4.0188616332e-01
3.812 -2.2328718391e-01 -4.7251748673e-01
3.812 -1.4267126529e-01 -3.4220903729e-01
3.812 -1.8674609143e-01 -3.9550155025e-01
3.812 -2.3911484888e-01 -3.9758416686e-01
3.812 -2.0955380485e-01 -4.4249477833e-01
3.812 -2.1122462649e-01 -4.6338803325e-01
3.812 -2.8465746859e-01 -3.9817177741e-01
3.812 -2.8003657853e-01 -4.3559049877e-01
3.812 -2.5354023617e-01 -4.7500999987e-01
3.812 -2.7835794587e-01 -3.9942025123e-01
3.812 -2.5687410632e-01 -4.4198069281e-01
3.812 -2.2188257398e-01 -3.9208350748e-01
3.812 -2.5683589538e-01 -4.5501013405e-01
3.812 -2.3604168508e-01 -3.7561281464e-01
3.812 -2.2169596695e-01 -4.1764683043e-01
3.812 -2.3167201326e-01 -4.4140226162e-01
3.812 -2.3858212394e-01 -3.8645320300e-01
3.812 -1.9258847275e-01 -4.1860780028e-01
3.812 -1.4569742863e-01 -4.7474083981e-01
3.812 -2.5712112017e-01 -4.6289161776e-01
3.812 -2.0328441264e-01 -4.4631673268e-01
3.812 -2.3622434886e-01 -4.8109971956e-01
3.812 -2.1677250436e-01 -3.3399201648e-01
3.812 -2.6432449413e-01 -4.4933602271e-01
3.812 -2.6406197087e-01 -4.6306448023e-01
3.812 -2.2812301636e-01 -4.1211873087e-01
3.812 -2.4416988854e-01 -4.6259933881e-01
3.812 -2.3758456253e-01 -4.1217709605e-01
3.812 -2.4903694018e-01 -4.6827060185e-01
3.812 -2.6418177266e-01 -4.6618139563e-01
3.812 -1.4922248051e-01 -3.8824747387e-01
3.812 -1.8329801295e-01 -4.5103664849e-01
3.812 -1.8256548216e-01 -3.3692823550e-01
3.812 -1.3556145300e-01 -2.8317968204e-01
3.812 -2.3461212103e-01 -3.6371173341e-01
3.812 -2.6518890847e-01 -4.0323017326e-01
3.812 -2.4030228855e-01 -4.1051909896e-01
3.812 -2.5979198318e-01 -3.6966835392e-01
3.812 -1.9212698647e-01 -2.9411253950e-01
3.812 -1.7695058521e-01 -3.1050072970e-01
3.812 -2.6236403243e-01 -3.6855811947e-01
3.812 -2.7230647013e-01 -3.9224852033e-01
3.812 -2.9922397271e-01 -4.0142260484e-01
3.812 -2.8028692320e-01 -3.9629960129e-01
3.812 -2.6162547573e-01 -3.7007547961e-01
3.812 -2.5098773778e-01 -4.1582669892e-01
3.812 -2.2538872960e-01 -4.1235348419e-01
3.812 -2.4581486249e-01 -4.1774563235e-01
3.812 -2.5136538888e-01 -4.1584427472e-01
3.812 -2.7554261703e-01 -4.4724947137e-01
3.812 -2.4166625724e-01 -4.0847370573e-01
3.812 -2.2059643296e-01 -4.0887228977e-01
3.812 -1.6223443652e-01 -2.8318249356e-01
3.812 -1.8691789568e-01 -2.6903828377e-01
3.812 -2.2088710221e-01 -4.0781937112e-01
3.812 -2.3523135785e-01 -4.0201520391e-01
3.812 -2.4546827571e-01 -4.3086648533e-01
3.812 -2.6135593287e-01 -4.4788680463e-01
3.812 -2.3970360147e-01 -4.9070560905e-01
3.812 -2.3322405096e-01 -4.6848815160e-01
3.812 -2.3100186913e-01 -4.2633628727e-01
3.812 -2.4138873587e-01 -4.1182777923e-01
3.812 -2.6541665282e-01 -3.6923603282e-01
3.812 -2.6618270006e-01 -3.8495369670e-01
3.812 -2.3254827703e-01 -4.1166509528e-01
3.812 -2.6578568375e-01 -4.3825608289e-01
3.812 -2.1680266019e-01 -3.7527109124e-01
3.812 -1.6940169621e-01 -3.7612308132e-01
3.812 -2.0628650738e-01 -4.0561213479e-01
3.812 -2.3221092555e-01 -3.7993779446e-01
3.812 -1.4451149775e-01 -3.4480403604e-01
3.812 -1.5354928928e-01 -3.5699301752e-01
3.812 -2.0421531813e-01 -3.4214022262e-01
3.812 -2.2421053556e-01 -3.2001044597e-01
3.812 -2.1574411471e-01 -3.6796142963e-01
3.812 -1.3170996218e-01 -3.8029658412e-01
3.812 -1.2943758377e-01 -2.8265906963e-01
3.812 -2.0898382717e-01 -2.4742455560e-01
3.812 -1.4278097790e-01 -1.8572171242e-01
3.812 -1.7170532930e-01 -1.6337941339e-01
3.812 -1.7126152509e-01 -1.9324833921e-01
3.812 -1.9106100452e-01 -2.0925300555e-01
3.812 -1.3153912360e-01 -1.5911796814e-01
3.812 -1.1708558660e-01 -2.5955578154e-01
3.812 -1.7190402754e-01 -2.8979888304e-01
3.812 -1.6384647737e-01 -2.1972423785e-01
3.812 -1.3157243340e-01 -2.5609195039e-01
3.812 -1.8662788800e-01 -2.6198248100e-01
3.812 -1.6300630138e-01 -2.0113362533e-01
3.812 -1.6134171695e-01 -2.5627157221e-01
3.812 -1.5523180795e-01 -2.4630017062e-01
3.812 -1.3473896702e-01 -2.7728120513e-01
3.812 -1.4555871825e-01 -2.5766821981e-01
3.812 -2.0397216590e-01 -2.9334622415e-01
3.812 -1.4060380408e-01 -2.1336978127e-01
3.812 -1.3394511692e-01 -2.1769167266e-01
3.812 -1.1766873225e-01 -1.7276296424e-01
3.812 -1.4084414264e-01 -1.9792667885e-01
3.812 -1.0556817896e-01 -1.6981950392e-01
3.812 -5.1232040093e-02 -2.0627842065e-01
3.812 -1.2714366986e-01 -2.1531356454e-01
3.812 -7.3303279069e-02 -2.2774674698e-01
3.812 -7.6946825274e-02 -1.9136348631e-01
3.812 -4.2493422430e-02 -1.8232496338e-01
3.812 -1.5987225155e-01 -2.9446323912e-01
3.812 -1.5745127922e-01 -3.1759679776e-01
3.812 -1.4909275632e-01 -2.6535733328e-01
3.812 -1.4033414530e-01 -2.3878285647e-01
3.812 -1.4187469348e-01 -2.2693450756e-01
3.812 -1.0765182353e-01 -3.3715631361e-01
3.812 -1.3104234905e-01 -3.4178595883e-01
3.812 -1.2528200206e-01 -3.6442723761e-01
3.812 -1.1303899508e-01 -3.2257112981e-01
3.812 -1.4964435229e-01 -3.4003171949e-01
3.812 -1.6022760171e-01 -3.1017809299e-01
3.812 -1.4569332797e-01 -3.0684870510e-01
3.812 -1.7432939422e-01 -2.5376197229e-01
3.812 -1.4878352782e-01 -2.9854051295e-01
3.812 -2.2591132524e-01 -3.3518165323e-01
3.812 -2.1182420514e-01 -3.1441629931e-01
3.812 -2.2636394707e-01 -3.0344568050e-01
3.812 -2.2847010226e-01 -3.8981298552e-01
3.812 -2.1467452402e-01 -4.2192757190e-01
3.812 -2.7246544168e-01 -4.3411625921e-01
3.812 -3.0607025072e-01 -4.8435635629e-01
3.812 -2.8524667867e-01 -4.6505285471e-01
3.812 -2.9966320785e-01 -4.4514882845e-01
3.812 -2.9794791060e-01 -4.0484386675e-01
3.812 -2.8527196743e-01 -4.5253584474e-01
3.812 -2.7327615018e-01 -4.5540257127e-01
3.812 -2.9433314340e-01 -4.7292617230e-01
3.812 -2.5247278388e-01 -4.5406675065e-01
3.812 -2.1754135562e-01 -4.3598344649e-01
3.812 -2.3311052548e-01 -4.5792523622e-01
3.812 -2.0518754851e-01 -4.9137415400e-01
3.812 -2.3898334304e-01 -4.8660505000e-01
3.812 -2.7948421097e-01 -5.0732341329e-01
3.812 -2.5068909783e-01 -4.4257497968e-01
3.812 -2.4260691488e-01 -4.8275511577e-01
3.812 -3.0212108137e-01 -4.6263739733e-01
3.812 -3.2473438599e-01 -4.0468596349e-01
3.812 -2.0605579250e-01 -2.9868364292e-01
3.812 -1.9106877589e-01 -2.7389399884e-01
3.812 -1.7980114968e-01 -2.9583381228e-01
3.812 -2.3343220764e-01 -3.4150757236e-01
3.812 -2.3440003361e-01 -4.0344871880e-01
3.812 -2.2923257271e-01 -4.2522474760e-01
3.812 -2.6093488251e-01 -4.2845977633e-01
3.812 -2.6532173274e-01 -4.5562770673e-01
3.812 -2.6303489061e-01 -4.6567214897e-01
3.812 -2.6316558958e-01 -4.6362322277e-01
3.812 -2.2556969407e-01 -3.8372860266e-01
3.812 -1.8409550940e-01 -3.8228691048e-01
3.812 -1.5557069461e-01 -2.3027261252e-01
3.812 -2.1447520063e-01 -3.7305057259e-01
3.812 -2.0041105879e-01 -4.0354325507e-01
3.812 -1.9868416916e-01 -3.2587664612e-01
3.812 -2.2314657787e-01 -3.6665792848e-01
3.812 -1.5955657094e-01 -3.4885798570e-01
3.812 -1.4678928174e-01 -3.6419128421e-01
3.812 -1.5701766500e-01 -3.1884412228e-01
3.812 -9.7226765261e-02 -2.7553013274e-01
3.812 -1.5253116543e-01 -2.5613157871e-01
3.812 -9.2984136507e-02 -2.0041201045e-01
3.812 -1.3621572244e-01 -2.3710599805e-01
3.812 -1.5269117889e-01 -2.7580375625e-01
3.812 -8.4086817254e-02 -2.2825557522e-01
3.812 -5.6067350802e-02 -1.6241156094e-01
3.812 -8.4073387594e-02 -1.4937919771e-01
3.812 -5.1965058588e-02 -2.3785076930e-01
3.812 -8.0947700538e-02 -2.7696441383e-01
3.812 -7.6946095037e-02 -2.2567375183e-01
3.812 -7.4926813621e-02 -2.8885332136e-01
3.812 -1.2683438947e-01 -2.5746369626e-01
3.812 -4.1962878383e-02 -2.3427847720e-01
3.812 -7.7938641371e-02 -2.4398252995e-01
3.812 -1.1486185484e-01 -1.8829037210e-01
3.812 -6.8849511184e-02 -1.1385486104e-01
3.812 -6.6948007868e-02 -8.6084551626e-02
3.812 +3.8649381404e-03 -1.6607073213e-01
3.812 -9.8779942891e-04 -2.1031949079e-01
3.812 -2.9525045197e-03 -9.0149529209e-02
3.812 -6.5363047376e-02 -1.7492969512e-01
3.812 -2.4069528041e-02 -1.2193231703e-01
3.812 -8.4209298840e-02 -2.5397614342e-01
3.812 -1.0481053681e-01 -2.9075678782e-01
3.812 -1.3891019347e-01 -2.7645379892e-01
3.812 -1.2987808300e-01 -2.4363979362e-01
3.812 -1.7063855181e-01 -2.6798995411e-01
3.812 -1.6171552291e-01 -2.4401134584e-01
3.812 -1.2410471444e-01 -2.0223902473e-01
3.812 -1.6345849503e-01 -1.7043169204e-01
3.812 -1.8883471566e-01 -2.1960463820e-01
3.812 -8.0262285278e-02 -1.3274476619e-01
3.812 +4.5094710445e-03 -1.6177859581e-01
3.812 -1.2892791745e-02 -1.4203732399e-01
3.812 +1.6030928567e-02 -1.5166273563e-01
3.812 +2.9192608271e-02 -1.4862296207e-01
3.812 -2.6982095251e-02 -1.6595942177e-01
3.812 +3.2450097128e-02 -1.0821432804e-01
3.812 +7.4058053896e-02 -1.5219500676e-01
3.812 +1.0424385806e-01 -1.5108691518e-01
3.812 +4.7842392290e-02 -6.7074081435e-02
3.812 +4.2763529602e-02 -7.4334128129e-02
3.812 -1.0945426764e-02 -1.0251061161e-01
3.812 +1.1794296207e-02 -5.1891840750e-02
3.812 -3.4850860402e-03 -1.8846997787e-02
3.812 -3.4097953169e-02 +1.1957930709e-02
3.812 -7.7511678735e-02 -8.0191378987e-02
3.812 -6.1097728342e-02 -9.7904043373e-02
3.812 -4.2705467135e-02 -1.7392602933e-02
3.812 -1.4507835032e-02 -4.0644490043e-02
3.812 -4.0372845979e-02 -1.4647357759e-02
3.812 -1.6749580862e-02 -5.4314158533e-02
3.812 +1.3542162188e-02 +2.2921211712e-03
3.812 +1.4359170944e-01 +7.0534434635e-03
3.812 +1.2395648230e-01 +2.4934520121e-02
3.812 +7.0864030622e-02 +2.5406209826e-02
3.812 -1.3761568765e-02 +5.0586877871e-02
3.812 +6.6867833476e-02 +3.0466059707e-03
3.812 +7.2707589825e-02 +2.6597732796e-02
3.812 +4.1543758740e-02 +5.3556274903e-02
3.812 -8.0521951213e-03 +1.0970467762e-02
3.812 -1.1368647174e-01 +6.7555310869e-02
3.812 -8.3253875228e-02 -2.0025504285e-02
3.812 -9.1985655619e-02 +1.2406987573e-01
3.812 -1.1079565113e-01 +1.6647547922e-02
3.812 -1.0495546334e-01 -2.7599554743e-02
3.812 -6.4189114596e-02 -6.0772447265e-02
3.812 -5.4155539522e-02 -4.0245912560e-03
3.812 +2.9757594338e-02 +1.8557738186e-02
3.812 -2.3872277944e-02 -3.9601862163e-03
3.812 -3.6911369501e-02 -1.1281194365e-02
3.812 -5.5271778418e-02 +5.8802199566e-02
3.812 -6.0373299002e-03 -4.9016770070e-02
3.812 +9.2730394763e-03 -4.2809997076e-02
3.812 +5.2798902280e-02 -1.8624394899e-02
3.812 +4.6009714388e-02 +6.9785869923e-03
3.812 +5.5712097880e-02 +6.9038111733e-03
3.812 +1.4039057538e-01 -2.8250303417e-02
3.812 +1.4642481713e-01 -2.0074992723e-02
3.812 +6.3001031389e-02 +2.3714075769e-02
3.812 +1.0544331497e-01 -1.1197289605e-02
3.812 +1.5191547441e-01 +1.0961207924e-01
3.812 +1.3724399108e-01 +8.4574821849e-03
3.812 +1.0519123790e-01 +9.0338534198e-02
3.812 +1.4603366681e-01 +6.9161642446e-02
3.812 +2.0217650915e-01 +7.2294809170e-02
3.812 +1.4920633238e-01 +7.6750039664e-02
3.812 +1.6050491200e-01 +9.3595483172e-02
3.812 +2.8010976322e-01 +9.1135204940e-02
3.812 +2.5497802968e-01 -9.9988525417e-03
3.812 +2.0799341028e-01 -1.5086270396e-02
3.812 +1.3810025063e-01 -5.9256329649e-02
3.812 +1.1240218181e-01 -1.2566901227e-02
3.812 +8.1468494964e-02 -6.6715647403e-02
3.812 +1.2894476938e-01 +7.9550600426e-02
3.812 +1.2707914043e-01 +7.1296689495e-02
3.812 +1.1214576620e-01 +8.7688573203e-03
3.812 +3.6064378057e-02 -1.1314018388e-02
3.812 -1.9144619557e-02 +2.3012275671e-02
3.812 +3.3980491128e-02 -5.7364390974e-02
3.812 +3.7108262992e-02 -5.8261721806e-03
3.812 +7.5844158006e-02 -6.7686876406e-02
3.812 +3.8090342945e-02 +1.7298994156e-02
3.812 +4.4124149736e-02 -1.6852249255e-03
3.812 +1.0185122050e-01 +2.8437657938e-03
3.812 +7.0967333217e-02 +1.9609134053e-02
3.812 +3.7206279265e-02 +1.5413720153e-02
3.812 +2.5577152811e-02 +3.4903847099e-02
3.812 +4.7690669118e-02 +4.9694241360e-02
3.812 +6.9986419870e-02 +6.0779059085e-02
3.812 +1.2160888730e-01 +1.0812922543e-02
3.812 +2.2624939666e-02 -2.2018704325e-02
3.812 +4.5906361696e-02 +1.6582054837e-02
3.812 +2.9290940270e-02 -5.7666020427e-03
3.812 +2.0725548420e-02 +5.2035776950e-02
3.812 +1.9464266142e-02 +1.3797604694e-02
3.812 +6.5128403663e-02 -6.7508371718e-02
3.812 +2.9536149868e-03 -7.3141056894e-02
3.812 +3.1072161210e-02 -4.2778219465e-02
3.812 +2.7793901543e-02 -8.8747874365e-02
3.812 +1.0999786741e-01 -8.1322355722e-02
3.812 +7.9932839501e-02 -1.0281325364e-01
3.812 +1.2781619793e-01 -7.4407246171e-02
3.812 +1.0314693278e-01 -3.9368564184e-02
3.812 +1.7725219802e-01 -1.0415414055e-01
3.812 +5.2706271641e-02 -1.2326822861e-01
3.812 +1.0676756172e-01 -7.2437983819e-02
3.812 +1.8415127065e-01 -1.1078178329e-01
3.812 +1.3654263555e-01 -5.6869148116e-02
3.812 +6.2834343695e-02 -1.1253713611e-01
3.812 +9.0212599594e-02 -9.5149375041e-02
3.812 +2.6067268381e-02 -7.4237419510e-02
3.812 +1.1400215235e-01 -8.3014864138e-02
3.812 +1.2793948697e-01 -7.0295355405e-02
3.812 +9.3721941634e-02 -8.3050008054e-02
3.812 +5.6398653122e-02 -8.1279546027e-02
3.812 +1.4409124043e-01 -5.2411715945e-02
3.812 +1.4168924242e-01 -9.6280876916e-02
3.812 +1.3976115210e-01 +4.2161421302e-03
3.812 +7.9443339024e-02 -2.9703109171e-02
3.837 -3.3058669310e-01 +5.3675623347e-01
3.837 -3.6995970480e-01 +5.5223476262e-01
3.837 -2.9132034596e-01 +5.1783492976e-01
3.837 -3.1810259942e-01 +5.2031768101e-01
3.837 -2.9745782964e-01 +4.7637901994e-01
3.837 -3.1453662269e-01 +5.1107746244e-01
3.837 -3.3005750118e-01 +5.5375554438e-01
3.837 -3.2462017151e-01 +6.1039218578e-01
3.837 -3.4388490468e-01 +5.6099135195e-01
3.837 -2.6909466281e-01 +5.0887378175e-01
3.837 -3.0572231359e-01 +5.2112719402e-01
3.837 -2.7218315145e-01 +5.1984536590e-01
3.837 -3.4828136791e-01 +6.1802594515e-01
3.837 -3.3230102014e-01 +5.2247521141e-01
3.837 -3.3677582718e-01 +5.0842537198e-01
3.837 -2.9248301290e-01 +5.0195236589e-01
3.837 -2.7661086628e-01 +4.9703794919e-01
3.837 -3.2405289139e-01 +4.9860101238e-01
3.837 -3.0572578113e-01 +5.0563053683e-01
3.837 -2.5840737278e-01 +5.4536592722e-01
3.837 -2.3326406132e-01 +4.0764668253e-01
3.837 -2.1818472295e-01 +4.4488168728e-01
3.837 -2.0982971083e-01 +4.1115225215e-01
3.837 -1.7538513229e-01 +3.3729122523e-01
3.837 -1.6214528406e-01 +3.8873426179e-01
3.837 -2.0139797027e-01 +4.3943621860e-01
3.837 -2.2123464679e-01 +3.9343737514e-01
3.837 -2.0683929649e-01 +4.0848448439e-01
3.837 -1.6036158966e-01 +3.7911016054e-01
3.837 -1.9462036155e-01 +3.8133925430e-01
3.837 -1.9621981433e-01 +4.1529328668e-01
3.837 -2.1691634719e-01 +4.3110862363e-01
3.837 -2.2681283811e-01 +4.0792727758e-01
3.837 -1.5614198508e-01 +3.5022454460e-01
3.837 -1.7744639919e-01 +3.8646522226e-01
3.837 -1.4790715319e-01 +3.3478300220e-01
3.837 -1.4501089688e-01 +3.4558051828e-01
3.837 -1.4217685343e-01 +3.1502188674e-01
3.837 -2.0063420306e-01 +2.5300625714e-01
3.837 -1.7465518399e-01 +2.6617928592e-01
3.837 -1.2624056775e-01 +2.6038573853e-01
3.837 -8.6782167898e-02 +2.8541308709e-01
3.837 -1.0062304821e-01 +2.0921338383e-01
3.837 -6.0537284472e-02 +1.9636339348e-01
3.837 -4.4113781002e-02 +1.7851950544e-01
3.837 +2.4186627925e-03 +1.2230107568e-01
3.837 +1.5333232204e-04 +1.3955453829e-01
3.837 +4.9603518728e-03 +1.3947656989e-01
3.837 -1.3936776065e-02 +1.3688662044e-01
3.837 -2.7039423308e-02 +1.4565450866e-01
3.837 -7.1831246533e-02 +1.6091743151e-01
3.837 -5.8041584363e-02 +1.9283565155e-01
3.837 -6.5296962548e-02 +1.9241044347e-01
3.837 -1.0850387096e-01 +2.7636314437e-01
3.837 -1.0149208817e-01 +1.8632661852e-01
3.837 -5.7471142899e-02 +8.9108420841e-02
3.837 -7.8974605458e-02 +1.0641239653e-01
3.837 -7.6006466919e-02 +1.0151328178e-01
3.837 -1.3858747737e-01 +1.2296153424e-01
3.837 -1.8979810028e-01 +1.9542266632e-01
3.837 -1.9544936292e-01 +1.5101784732e-01
3.837 -1.7820181692e-01 +8.5941383750e-02
3.837 -2.9260758049e-01 +1.3660728853e-01
3.837 -2.5738986305e-01 +1.1915652746e-01
3.837 -2.1797810197e-01 +1.7898976773e-01
3.837 -1.8361420464e-01 +1.5183518261e-01
3.837 -1.1078559036e-01 +1.4872844325e-01
3.837 -1.0564007487e-01 +1.4306952181e-01
3.837 -6.2749300600e-02 +1.0834209653e-01
3.837 -3.7975512526e-02 +1.1882428131e-01
3.837 -1.0253938524e-01 +1.0769004827e-01
3.837 -8.2459529825e-02 +1.1737799550e-01
3.837 -6.3577317414e-02 +1.5916263665e-01
3.837 -1.5878028468e-01 +9.1270252372e-02
3.837 -1.2035534942e-01 +4.8076472266e-02
3.837 -9.3299269012e-02 -1.1676801764e-02
3.837 -1.2612087289e-01 +7.4473196519e-02
3.837 -1.2695045566e-01 +7.6384332394e-02
3.837 -5.7041476559e-02 +1.4841125394e-01
3.837 -1.5966120951e-02 +1.7541391869e-01
3.837 +3.2891942408e-02 +7.7957840895e-02
3.837 +6.8870014632e-02 +1.0186346516e-01
3.837 +4.8185651227e-02 +7.7725924921e-02
3.837 +4.8015559791e-02 +1.1225963293e-01
3.837 -4.5084620370e-02 +5.6408230889e-02
3.837 -4.5948968960e-02 +6.4939689417e-02
3.837 +6.8823806795e-02 +3.9947576097e-02
3.837 +4.4585519748e-02 +4.1581975202e-02
3.837 +1.3490191997e-01 +5.5828107072e-02
3.837 +1.9342657046e-01 +1.4440373574e-01
3.837 +1.4564931536e-01 +1.4058719633e-01
3.837 +6.8344191423e-02 +1.6015889436e-01
3.837 +5.1359300604e-02 +1.2233849598e-01
3.837 +6.1797242728e-02 +6.5105375088e-02
3.837 -3.0285469480e-02 +1.0675600455e-01
3.837 +6.7047386547e-02 +1.3616023846e-01
3.837 -3.6257177537e-02 +1.6125469647e-01
3.837 -6.4267602990e-02 +1.2844288699e-01
3.837 -5.7240390584e-02 +2.0550487935e-02
3.837 -1.1441499094e-01 +1.2736450835e-01
3.837 -7.5552668559e-02 +9.9717975004e-02
3.837 -9.2390420463e-02 +7.1802625073e-02
3.837 -1.2654666857e-01 +6.5104104155e-02
3.837 -8.5439603836e-02 +7.4982694620e-02
3.837 -4.7658159773e-02 +9.9673021301e-02
3.837 -5.2586245671e-02 +5.4952402409e-02
3.837 -4.7060335782e-02 +4.9947641414e-02
3.837 -1.0310163727e-01 -5.7382310022e-03
3.837 -1.0835047501e-01 +7.3195896145e-02
3.837 -1.2441460753e-01 +2.5820083505e-02
3.837 -1.3028105188e-01 -9.2510614131e-03
3.837 -1.4647099103e-01 +3.6586220633e-02
3.837 -8.9886375037e-02 +4.7631038667e-02
3.837 -9.6105033208e-02 -6.9218578467e-03
3.837 -6.8968956444e-02 -6.3427202417e-02
3.837 -3.9785797017e-02 -2.5839429642e-02
3.837 -9.3568711816e-02 -1.1180195695e-01
3.837 -5.3690295930e-02 -4.2404621126e-03
3.837 -1.1162536300e-01 -3.7389923681e-02
3.837 -1.4471389795e-01 -1.3441136426e-01
3.837 -2.2390510279e-01 -1.4455975036e-01
3.837 -1.6401406497e-01 -2.3687624710e-02
3.837 -1.6293855133e-01 -6.7939864766e-03
3.837 -1.5032279682e-01 -3.6372477233e-02
3.837 -4.7295053710e-02 -6.2094801032e-02
3.837 -3.6872942541e-02 -1.1841746024e-01
3.837 -2.4312701701e-02 -3.5810285815e-02
3.837 -1.1901415005e-02 -2.9733594904e-02
3.837 -5.8485608361e-02 -4.4398201327e-02
3.837 -4.1184913310e-02 -4.2287635912e-02
3.837 -3.8793328215e-02 -8.3693542319e-03
3.837 -2.6296021008e-02 -3.3333628712e-02
3.837 +3.4175442498e-02 -3.2369586705e-02
3.837 +1.8723466171e-02 -3.7443052063e-02
3.837 -3.1383683256e-02 +4.5577837058e-02
3.837 +3.3375440746e-02 -3.1718400563e-02
3.837 +3.7020616316e-02 -1.1472538600e-02
3.837 +6.7596315167e-02 -7.4296352738e-02
3.837 +1.4516131603e-01 -3.7839911788e-02
3.837 +1.4092174717e-01 -1.1260542100e-01
3.837 +1.2866304957e-01 -7.3483149788e-02
3.837 +9.7135323704e-02 -9.8391566751e-02
3.837 +1.3373998475e-01 -8.0504638673e-02
3.837 +1.0948626133e-01 -3.3036340366e-02
3.837 +1.1986183140e-01 -1.1792034698e-01
3.837 +1.0629505739e-01 -1.4141176059e-02
3.837 +1.5145261894e-01 -8.5336607460e-02
3.837 +1.6318658408e-01 -1.8060323644e-02
3.837 +9.5539130691e-02 -6.1734230522e-02
3.837 +6.7195475853e-02 -4.3353845835e-02
3.837 +6.0501358391e-02 -4.3794982332e-02
3.837 +1.1300587072e-01 -1.6085616371e-02
3.837 +1.3267244092e-01 -2.0007788651e-02
3.837 +5.3331692578e-02 -4.4516348800e-02
3.837 -4.8813928664e-02 -1.5044703808e-01
3.837 +6.4202201241e-02 -1.1522480199e-01
3.837 -4.3850669114e-02 -5.4780282535e-02
3.837 +3.4423789122e-02 -4.6905181519e-02
3.837 -2.7700961309e-02 -9.8427747445e-02
3.837 -3.0998491557e-02 -1.1769097719e-01
3.837 -5.8493879272e-02 -1.9210316451e-01
3.837 -6.4493028849e-03 -1.5570927214e-01
3.837 -1.1679139193e-02 -1.7629580132e-01
3.837 -9.4576840736e-02 -8.1795672832e-02
3.837 -1.1040310855e-01 -4.0293430840e-02
3.837 -1.0029647682e-01 -3.5449437576e-02
3.837 -7.4525870107e-02 -1.7679917713e-02
3.837 -8.7059632876e-02 -6.2235423677e-02
3.837 -7.7738387781e-02 +4.6659324980e-03
3.837 -1.1372238017e-01 -1.0108935682e-02
3.837 -8.9648600279e-02 +7.3951063691e-03
3.837 -2.3242764824e-02 -2.2363631601e-03
3.837 -1.1012311153e-01 -3.4966565251e-02
3.837 -1.4285129360e-01 +1.0390337276e-02
3.837 -4.3333865993e-02 -8.1680906183e-02
3.837 -2.0510329163e-02 -1.1199692517e-03
3.837 +1.3295030748e-02 -6.2771492121e-02
3.837 -8.8018215456e-03 -1.1419089691e-01
3.837 +5.8313106820e-04 -9.1243195017e-02
3.837 +1.7465646300e-02 -8.7236653400e-02
3.837 -3.8344934607e-02 -1.3562181039e-01
3.837 -2.6404426553e-02 -1.2257632001e-01
3.837 -3.8121547464e-02 -1.7055251665e-01
3.837 -6.7394745790e-02 -1.8855319894e-01
3.837 -2.1897735800e-02 -1.5798573441e-01
3.837 -8.9721957378e-02 -2.2625261001e-01
3.837 -1.3499889724e-01 -2.2754916869e-01
3.837 -1.0721732239e-01 -2.2633582689e-01
3.837 -1.3216099185e-01 -2.3397423980e-01
3.837 -1.2098042851e-02 -1.7968332814e-01
3.837 +2.0332885883e-03 -1.9130669240e-01
3.837 +6.1845935670e-04 -1.7462068669e-01
3.837 +2.2585280086e-02 -1.6401592203e-01
3.837 +6.4206136637e-02 -2.4108104678e-01
3.837 +4.1833789184e-02 -2.6977088651e-01
3.837 +2.2745672932e-03 -2.1669154979e-01
3.837 -3.2331298075e-02 -2.9182059954e-01
3.837 -5.7101211988e-02 -2.8089365296e-01
3.837 -5.7883661651e-02 -2.3530263298e-01
3.837 -4.9448570024e-02 -2.7132751395e-01
3.837 -9.8563459937e-02 -2.7841415815e-01
3.837 -1.3152578537e-01 -2.3519557340e-01
3.837 -1.0428850519e-01 -1.5529863104e-01
3.837 -1.0846354039e-01 -2.2189556529e-01
3.837 -1.8016072979e-02 -8.8253813853e-02
3.837 -2.9176078651e-02 -1.2263874726e-01
3.837 +1.4046176861e-02 -5.8651922950e-02
3.837 +1.2181124448e-02 -1.3348099932e-01
3.837 +6.9204665857e-02 -1.4650761014e-01
3.837 -4.0079615094e-02 -7.2735362360e-02
3.837 -4.8148143771e-02 -8.5145735208e-02
3.837 -6.3613476876e-02 -1.4860558919e-01
3.837 -5.7469715043e-02 -1.9691225918e-01
3.837 -1.0372409684e-01 -2.3333085905e-01
3.837 -8.0142205646e-02 -1.8519301173e-01
3.837 -1.9755429005e-02 -1.4413172207e-01
3.837 -6.3142685483e-02 -1.7977134336e-01
3.837 -1.4687219806e-01 -2.3059608453e-01
3.837 -1.0470730273e-01 -1.9170507362e-01
3.837 -1.5207313048e-01 -2.4622201808e-01
3.837 -1.7178494431e-01 -2.4104190744e-01
3.837 -1.1890018127e-01 -2.2056786286e-01
3.837 -1.7237968257e-01 -2.6473339331e-01
3.837 -8.0921745767e-02 -2.6419657577e-01
3.837 -1.8417957167e-01 -2.6261868863e-01
3.837 -1.2655726244e-01 -2.1617973836e-01
3.837 -1.0795369881e-01 -2.8309529269e-01
3.837 -7.1847137675e-02 -2.6686101504e-01
3.837 -1.5282460917e-01 -2.6241591820e-01
3.837 -1.1352656122e-01 -2.0144641391e-01
3.837 -7.6194373158e-02 -1.8945878639e-01
3.837 -8.8273471282e-02 -2.2847778777e-01
3.837 +2.4175859148e-02 -2.4309215611e-01
3.837 -4.1655843607e-02 -2.5438406711e-01
3.837 -7.7281584191e-02 -2.5281887867e-01
3.837 -1.2073254958e-01 -2.6069936125e-01
3.837 -7.2019696119e-02 -2.5574724970e-01
3.837 -6.2405200061e-02 -2.6965539899e-01
3.837 -1.2667110984e-01 -2.6651028459e-01
3.837 -1.1837961737e-01 -3.0151596950e-01
3.837 -1.6713990306e-01 -3.0662400400e-01
3.837 -1.3616381695e-01 -3.1143816153e-01
3.837 -1.4515166461e-01 -2.4121964213e-01
3.837 -5.2838771153e-02 -2.2805805359e-01
3.837 -6.8561164832e-02 -2.1298632108e-01
3.837 -2.3130135960e-02 -2.2985061845e-01
3.837 -5.8599968094e-02 -1.6474787066e-01
3.837 -1.6236413971e-02 -2.0774503099e-01
3.837 -1.8786064677e-02 -1.9671783668e-01
3.837 -4.5752167031e-02 -1.2052926874e-01
3.837 -3.3035546976e-02 -1.3131218219e-01
3.837 -4.4742486763e-02 -1.4848060798e-01
3.837 -2.8511365292e-02 -2.0510097208e-01
3.837 -4.2567748819e-02 -9.8542706037e-02
3.837 -3.5858854614e-02 -9.4069841412e-02
3.837 -4.9727350511e-03 -1.1881060971e-01
3.837 -8.7811875305e-02 -1.6286076466e-01
3.837 -7.7725584625e-02 -2.4797885545e-01
3.837 -6.9661179317e-02 -2.4713422546e-01
3.837 -8.1039799720e-02 -1.1811242066e-01
3.837 -1.0242576709e-01 -1.4351686379e-01
3.837 -7.8369255627e-02 -2.1736811978e-01
3.837 -1.0663852355e-01 -3.3181578311e-01
3.837 -1.1822954805e-01 -3.4995558096e-01
3.837 -1.3151310398e-01 -3.2019574073e-01
3.837 -5.6782599175e-02 -2.7459647796e-01
3.837 -1.9967997302e-01 -2.9395990383e-01
3.837 -2.3136542126e-01 -2.5297192854e-01
3.837 -2.6329295892e-01 -3.3024193521e-01
3.837 -2.0015292709e-01 -3.5738653177e-01
3.837 -2.0853520621e-01 -3.4014072910e-01
3.837 -1.3742128264e-01 -2.6720252485e-01
3.837 -7.7144886523e-02 -2.4658083791e-01
3.837 -9.2767234704e-02 -2.3524575573e-01
3.837 -9.1528137797e-02 -3.2646842739e-01
3.837 -9.7978355826e-02 -2.6111862553e-01
3.837 -1.0184928947e-01 -2.3156279294e-01
3.837 -1.7324493852e-01 -2.6625368752e-01
3.837 -1.1869958316e-01 -2.8352474607e-01
3.837 -1.5173130710e-01 -2.6850194531e-01
3.837 -1.5100857950e-01 -2.7988798834e-01
3.837 -1.8420655891e-01 -2.9087169549e-01
3.837 -1.9002256893e-01 -3.2837444898e-01
3.837 -2.3693875770e-01 -2.9440716024e-01
3.837 -2.0285285114e-01 -2.2855081415e-01
3.837 -1.8178727863e-01 -2.3357129044e-01
3.837 -1.9745066683e-01 -2.8245518002e-01
3.837 -1.6622893641e-01 -3.3050957574e-01
3.837 -1.7866823940e-01 -3.1758981623e-01
3.837 -2.7794724944e-01 -4.5508803562e-01
3.837 -2.5645779872e-01 -4.9929565305e-01
3.837 -2.5120745356e-01 -4.2720066483e-01
3.837 -2.8279605377e-01 -4.6698798861e-01
3.837 -3.0867047844e-01 -4.9590538733e-01
3.837 -2.8772753946e-01 -5.2640231388e-01
3.837 -2.3000097297e-01 -4.6037539562e-01
3.837 -2.3448472703e-01 -4.5999650020e-01
3.837 -2.3866738023e-01 -4.3841674561e-01
3.837 -1.3639815420e-01 -3.1722030533e-01
3.837 -1.3561519808e-01 -3.2704664669e-01
3.837 -1.9527874379e-01 -4.3196477595e-01
3.837 -1.5842615551e-01 -3.8929528066e-01
3.837 -1.7160134253e-01 -3.0280380705e-01
3.837 -1.8047120887e-01 -3.3584752922e-01
3.837 -2.1928480798e-01 -3.1275087469e-01
3.837 -2.7777708777e-01 -3.8032326850e-01
3.837 -2.6378841747e-01 -4.3629573338e-01
3.837 -2.5031765207e-01 -4.0677288991e-01
3.837 -2.7679807780e-01 -4.8086090342e-01
3.837 -2.9597167625e-01 -5.5942030979e-01
3.837 -2.6118049983e-01 -4.2232057948e-01
3.837 -2.5920984482e-01 -4.6908286386e-01
3.837 -2.9814549462e-01 -5.2238176019e-01
3.837 -2.6689960731e-01 -4.9509958604e-01
3.837 -2.3774338202e-01 -5.0703114218e-01
3.837 -2.9083805953e-01 -4.3605924074e-01
3.837 -2.6560248171e-01 -4.6311714056e-01
3.837 -2.9651399399e-01 -5.1680895660e-01
3.837 -2.8432312065e-01 -4.9010432315e-01
3.837 -2.8581764826e-01 -5.2226732803e-01
3.837 -3.0241774320e-01 -4.7470270404e-01
3.837 -2.8778003772e-01 -4.3817735846e-01
3.837 -2.4473824822e-01 -4.3637581952e-01
3.837 -2.8164829579e-01 -4.0925987116e-01
3.837 -2.7173958726e-01 -4.2255707211e-01
3.837 -2.9994443548e-01 -4.2172048922e-01
3.837 -2.7900074443e-01 -5.1834633173e-01
3.837 -2.8798503916e-01 -4.7669656907e-01
3.837 -2.4967302165e-01 -5.2430056041e-01
3.837 -2.4001104680e-01 -4.7527727016e-01
3.837 -1.7840937796e-01 -4.2674454181e-01
3.837 -2.1499821798e-01 -3.7100724446e-01
3.837 -2.4802251598e-01 -4.6032510465e-01
3.837 -1.9747853198e-01 -4.1679584554e-01
3.837 -2.0701376807e-01 -4.0533190285e-01
3.837 -2.3410659427e-01 -3.5797094788e-01
3.837 -2.0399726178e-01 -2.7652455299e-01
3.837 -1.9440646160e-01 -3.6212632819e-01
3.837 -2.0023114268e-01 -3.0612451354e-01
3.837 -2.5737793537e-01 -3.3387403279e-01
3.837 -2.3376578265e-01 -3.0624794233e-01
3.837 -2.5047173618e-01 -4.0510541609e-01
3.837 -2.8351399121e-01 -4.2864964554e-01
3.837 -2.4860056612e-01 -4.3194783755e-01
3.837 -3.1519737861e-01 -4.5665719095e-01
3.837 -2.8371926302e-01 -4.4714199235e-01
3.837 -3.4466114580e-01 -5.4290733434e-01
3.837 -3.2488806289e-01 -5.6218193137e-01
3.837 -2.9981080236e-01 -5.4170940794e-01
3.837 -3.2438003620e-01 -5.3187207831e-01
3.837 -3.2630215645e-01 -5.1254472235e-01
3.837 -3.0405903680e-01 -5.0984411672e-01
3.837 -2.8799044481e-01 -4.7139851805e-01
3.837 -2.5799405314e-01 -5.2642982868e-01
3.837 -2.8102960442e-01 -4.9895227888e-01
3.837 -3.1444469769e-01 -5.4640835872e-01
3.837 -3.1759010155e-01 -5.1659467389e-01
3.837 -3.4024216134e-01 -5.0036148404e-01
3.837 -2.4074728012e-01 -4.0066610652e-01
3.837 -2.4326900891e-01 -4.1708287300e-01
3.837 -2.2447931851e-01 -4.0619596570e-01
3.837 -2.4192919877e-01 -4.3246806711e-01
3.837 -2.9746403864e-01 -4.3295908667e-01
3.837 -2.7182923824e-01 -4.6184895279e-01
3.837 -2.9718326197e-01 -4.6650305735e-01
3.837 -2.3353395620e-01 -4.5825222135e-01
3.837 -2.5801818930e-01 -4.7638495761e-01
3.837 -2.6935134802e-01 -4.3131171534e-01
3.837 -3.1195719208e-01 -4.6618740626e-01
3.837 -2.3742960762e-01 -4.4308326160e-01
3.837 -2.5996993407e-01 -4.6694817961e-01
3.837 -1.9915356743e-01 -4.1717986967e-01
3.837 -2.1987898214e-01 -3.8949374869e-01
3.837 -2.7619412895e-01 -4.8578637651e-01
3.837 -2.3030132341e-01 -4.9459056427e-01
3.837 -2.4740652634e-01 -4.0990280224e-01
3.837 -2.6112108563e-01 -5.3377011858e-01
3.837 -1.9400255252e-01 -3.8859463691e-01
3.837 -2.6503329963e-01 -5.0834730007e-01
3.837 -2.4883654021e-01 -4.0672886580e-01
3.837 -2.4671829799e-01 -3.9822997120e-01
3.837 -2.2649745990e-01 -3.5082989780e-01
3.837 -1.9701947196e-01 -3.3738599852e-01
3.837 -2.7262690303e-01 -3.6511219262e-01
3.837 -2.3880711376e-01 -3.4767930545e-01
3.837 -2.5489833452e-01 -3.8991597929e-01
3.837 -2.5784126710e-01 -3.9546654141e-01
3.837 -2.9560431136e-01 -4.3451150883e-01
3.837 -2.6830412073e-01 -4.9454361580e-01
3.837 -3.0104051708e-01 -4.5493713779e-01
3.837 -2.9644844739e-01 -4.5518235051e-01
3.837 -3.2576628942e-01 -5.4022174052e-01
3.837 -2.9526839574e-01 -4.8566604556e-01
3.837 -2.8206251801e-01 -4.3042043071e-01
3.837 -2.1043995174e-01 -4.7114757113e-01
3.837 -1.5901157110e-01 -3.8875913165e-01
3.837 -1.9156916766e-01 -3.7093949123e-01
3.837 -1.3187919936e-01 -3.6080624343e-01
3.837 -1.2239132767e-01 -3.0699568109e-01
3.837 -1.5803836721e-01 -3.0629507920e-01
3.837 -1.5752426008e-01 -3.6454044377e-01
3.837 -1.8933875103e-01 -3.2329275499e-01
3.837 -2.7828318471e-01 -4.3010111338e-01
3.837 -3.4258223370e-01 -4.8205311151e-01
3.837 -3.4454167344e-01 -5.7689341792e-01
3.837 -3.4121702792e-01 -5.6585949080e-01
3.837 -3.2708787611e-01 -5.3550831492e-01
3.837 -3.4679212772e-01 -5.8224967107e-01
3.837 -3.5870268030e-01 -5.8338738682e-01
3.837 -3.2880626999e-01 -4.7824406676e-01
3.837 -2.7908253114e-01 -4.8820105013e-01
3.837 -3.1649896245e-01 -4.1910037692e-01
3.837 -2.5842817058e-01 -4.1520466055e-01
3.837 -2.6052811176e-01 -4.3038418318e-01
3.837 -2.2375956968e-01 -4.6898138191e-01
3.837 -2.8732092491e-01 -4.7802761366e-01
3.837 -2.1444190312e-01 -4.0318272803e-01
3.837 -2.9828855943e-01 -4.1657988757e-01
3.837 -2.9900069185e-01 -4.1294125709e-01
3.837 -2.3224435707e-01 -4.0786951195e-01
3.837 -2.2786062048e-01 -4.0935670736e-01
3.837 -2.0679737461e-01 -4.1312767114e-01
3.837 -1.4897664607e-01 -3.6000839420e-01
3.837 -1.7881387325e-01 -3.5912182647e-01
3.837 -2.9223910647e-01 -3.2335494902e-01
3.837 -3.1947285056e-01 -4.6606545120e-01
3.837 -2.6884009312e-01 -4.5272093951e-01
3.837 -2.6292970709e-01 -4.6060789878e-01
3.837 -2.3912744479e-01 -3.8372479915e-01
3.837 -2.1394763870e-01 -3.6994507429e-01
3.837 -1.9979468471e-01 -4.2026335063e-01
3.837 -1.9141507003e-01 -4.0731287667e-01
3.837 -2.2459349748e-01 -4.4368687582e-01
3.837 -2.3820593467e-01 -4.5216706715e-01
3.837 -2.2808100202e-01 -4.3414916274e-01
3.837 -2.2276721058e-01 -4.1501822415e-01
3.837 -1.6244043360e-01 -3.6681028956e-01
3.837 -2.1167505176e-01 -4.1867532803e-01
3.837 -1.9579527628e-01 -4.3016072873e-01
3.837 -2.5994944800e-01 -4.7988677441e-01
3.837 -2.4146801010e-01 -4.5413201846e-01
3.837 -2.9422460268e-01 -4.8356599748e-01
3.837 -1.9646387908e-01 -4.3865290475e-01
3.837 -2.8963938442e-01 -4.3053177025e-01
3.837 -2.6647128638e-01 -5.0630015643e-01
3.837 -2.5959061894e-01 -4.4649306107e-01
3.837 -2.4538489556e-01 -3.9279761705e-01
3.837 -2.2691299620e-01 -4.0613896589e-01
3.837 -2.2248863520e-01 -3.6661476161e-01
3.837 -2.9223008803e-01 -3.4578364042e-01
3.837 -2.7204041442e-01 -3.0734435770e-01
3.837 -2.5038725822e-01 -3.7536054364e-01
3.837 -2.4652988535e-01 -4.7280495544e-01
3.837 -3.2367000192e-01 -4.7606001967e-01
3.837 -3.3626545915e-01 -5.0641980299e-01
3.837 -3.5048020294e-01 -5.9446063401e-01
3.837 -3.0860795773e-01 -5.8562840711e-01
3.837 -3.3496076332e-01 -5.0137774225e-01
3.837 -3.4744493964e-01 -5.4922099139e-01
3.837 -3.7683368511e-01 -5.9318642409e-01
3.837 -3.3757471205e-01 -4.8994375974e-01
3.837 -2.7891801137e-01 -5.5031817008e-01
3.837 -3.4019068243e-01 -5.6336502900e-01
3.837 -2.7030526290e-01 -4.7530487697e-01
3.837 -2.8135207574e-01 -5.1252521282e-01
3.837 -2.6118779814e-01 -5.0318873289e-01
3.837 -2.5190976134e-01 -4.3846577483e-01
3.837 -2.1150405689e-01 -4.2701789383e-01
3.837 -1.9761960703e-01 -4.0663168053e-01
3.837 -2.2545250743e-01 -3.2226477380e-01
3.837 -2.2689250152e-01 -2.9743864038e-01
3.837 -1.8752345789e-01 -2.0417025093e-01
3.837 -2.2835947209e-01 -3.9530313693e-01
3.837 -2.6557312230e-01 -3.8029561241e-01
3.837 -2.3922647420e-01 -3.4521342055e-01
3.837 -2.5470829375e-01 -4.0588692029e-01
3.837 -2.1842005273e-01 -4.1817494978e-01
3.837 -2.3760368717e-01 -4.3606685943e-01
3.837 -2.3596833819e-01 -4.1367393299e-01
3.837 -1.7503397760e-01 -3.6024670420e-01
3.837 -1.8312515221e-01 -4.2181266549e-01
3.837 -2.4768689428e-01 -4.6535660567e-01
3.837 -2.2125237378e-01 -4.8702885934e-01
3.837 -2.8392503966e-01 -4.8633249710e-01
3.837 -2.5724634534e-01 -4.6853222707e-01
3.837 -2.8795209440e-01 -5.2681104036e-01
3.837 -2.3231055382e-01 -4.3026774883e-01
3.837 -2.5950359696e-01 -3.5878338762e-01
3.837 -2.5599069098e-01 -3.9867584385e-01
3.837 -2.9417864917e-01 -4.3161282992e-01
3.837 -2.1170607018e-01 -3.1684782044e-01
3.837 -2.2383629812e-01 -3.7496521737e-01
3.837 -2.4948313393e-01 -4.2415210555e-01
3.837 -2.3868145833e-01 -3.5296994800e-01
3.837 -2.0272089953e-01 -4.4061724710e-01
3.837 -1.8703460901e-01 -3.8287814808e-01
3.837 -2.3990169949e-01 -3.9910211321e-01
3.837 -2.7805360075e-01 -3.3662107630e-01
3.837 -2.1159339329e-01 -3.8052471531e-01
3.837 -2.0765808717e-01 -4.2145996467e-01
3.837 -2.4418725612e-01 -4.5502879082e-01
3.837 -2.0536047032e-01 -4.4576687450e-01
3.837 -2.1781322700e-01 -3.7154489683e-01
3.837 -1.8174373621e-01 -4.2304784783e-01
3.837 -2.1731077441e-01 -3.9176905410e-01
3.837 -1.9382220663e-01 -3.9360172462e-01
3.837 -1.8713360668e-01 -3.8041098002e-01
3.837 -2.1101878538e-01 -4.2991526233e-01
3.837 -2.2053536225e-01 -4.2156065105e-01
3.837 -2.1180886424e-01 -5.0961912935e-01
3.837 -2.5388881945e-01 -4.8817461568e-01
3.837 -2.4433982038e-01 -4.6890691701e-01
3.837 -2.9529741091e-01 -4.3474446215e-01
3.837 -3.0866111823e-01 -4.6140570063e-01
3.837 -2.9484793033e-01 -4.8122382348e-01
3.837 -2.4608255188e-01 -4.1583141375e-01
3.837 -2.5942045886e-01 -4.2105302079e-01
3.837 -3.1623752798e-01 -4.8167334880e-01
3.837 -3.1436468260e-01 -4.5167876698e-01
3.837 -2.9236011319e-01 -5.1718827020e-01
3.837 -2.8440029769e-01 -4.4497285650e-01
3.837 -2.8888442433e-01 -4.5812451502e-01
3.837 -2.6453531960e-01 -4.9849928960e-01
3.837 -3.4625476641e-01 -5.0743086166e-01
3.837 -3.0030488102e-01 -4.7376270907e-01
3.837 -3.2829213994e-01 -5.8907639811e-01
3.837 -3.5934129847e-01 -5.4776006981e-01
3.837 -3.2701353388e-01 -5.6303415888e-01
3.837 -3.5346933415e-01 -5.8385733912e-01
3.837 -3.4539463552e-01 -6.0704927563e-01
3.837 -3.7252974409e-01 -6.1921580623e-01
3.837 -3.1719487946e-01 -5.5054063829e-01
3.837 -2.9932558767e-01 -5.4116553077e-01
3.837 -2.9585032799e-01 -4.4388817812e-01
3.837 -2.5838416348e-01 -4.7700361427e-01
3.837 -2.5554450981e-01 -4.4382043503e-01
3.837 -2.5212150007e-01 -4.6333477483e-01
3.837 -2.5977190752e-01 -4.5389718104e-01
3.837 -3.1581857167e-01 -4.8115867512e-01
3.837 -2.6851479763e-01 -4.2111315108e-01
3.837 -3.0593571836e-01 -5.0954343561e-01
3.837 -3.2478573311e-01 -5.7975452701e-01
3.837 -3.6524603784e-01 -5.1178722019e-01
3.837 -3.2250855642e-01 -5.3679216522e-01
3.837 -2.5119626503e-01 -4.8323347191e-01
3.837 -2.9755638113e-01 -4.8876538623e-01
3.837 -3.0943033857e-01 -5.2808693256e-01
3.837 -3.0122555044e-01 -4.8549068232e-01
3.837 -3.0227064213e-01 -4.4639134303e-01
3.837 -2.5349616753e-01 -5.1590046288e-01
3.837 -2.2191420619e-01 -5.1825046891e-01
3.837 -2.7339147417e-01 -5.0277623774e-01
3.837 -2.5857396098e-01 -4.2821975729e-01
3.837 -2.6212427096e-01 -3.7608165477e-01
3.837 -2.8744686600e-01 -3.6813323752e-01
3.837 -2.4591853974e-01 -4.4818632362e-01
3.837 -2.4951626203e-01 -4.5609872263e-01
3.837 -2.9219302496e-01 -4.1087056411e-01
3.837 -2.8140309019e-01 -4.5461590980e-01
3.837 -3.1726699884e-01 -5.3351410053e-01
3.837 -3.1076428438e-01 -5.3131097014e-01
3.837 -3.6929840579e-01 -5.8557592054e-01
3.837 -3.6481195122e-01 -6.2886665686e-01
3.837 -3.2203839697e-01 -6.1195342476e-01
3.837 -3.4173361392e-01 -5.8099341325e-01
3.837 -3.1919550281e-01 -5.4389135384e-01
3.837 -3.4195801744e-01 -5.0876628705e-01
3.837 -2.8628013806e-01 -4.1758220601e-01
3.837 -2.3662956866e-01 -4.1845520606e-01
3.837 -2.4819316866e-01 -4.0828367429e-01
3.837 -2.5097170393e-01 -3.8515600021e-01
3.837 -1.6009948793e-01 -3.5187891394e-01
3.837 -2.4440325192e-01 -4.0060438458e-01
3.837 -2.7919252071e-01 -3.5253638561e-01
3.837 -2.2259410483e-01 -3.8422916374e-01
3.837 -2.4796598879e-01 -4.1650077638e-01
3.837 -2.5947448279e-01 -4.0424707545e-01
3.837 -2.9754263276e-01 -5.0836122637e-01
3.837 -3.3366521339e-01 -5.9991801910e-01
3.837 -2.7920461345e-01 -5.2395990658e-01
3.837 -3.2504318053e-01 -5.2342030547e-01
3.837 -2.4598385019e-01 -5.0026445253e-01
3.837 -2.2864241883e-01 -4.4666841007e-01
3.837 -2.9569567309e-01 -5.6965881484e-01
3.837 -3.3507397173e-01 -6.3671230991e-01
3.837 -3.3770784590e-01 -6.0671321662e-01
3.837 -3.1945994247e-01 -5.4168401769e-01
3.837 -3.1620646793e-01 -6.1880290019e-01
3.837 -3.0424779188e-01 -6.1559144505e-01
3.837 -2.8035040644e-01 -5.0296974448e-01
3.837 -2.7697542409e-01 -4.1254429135e-01
3.837 -2.8639802870e-01 -4.8547661139e-01
3.837 -2.7658110451e-01 -4.8513317549e-01
3.837 -1.7247738828e-01 -4.4556531754e-01
3.837 -2.0729326302e-01 -4.1267260351e-01
3.837 -2.6439998277e-01 -4.1867820147e-01
3.837 -2.4593181973e-01 -4.2981965528e-01
3.837 -2.7496418988e-01 -4.2653057075e-01
3.837 -2.5340359072e-01 -4.3405710177e-01
3.837 -2.2616580460e-01 -4.3687757251e-01
3.837 -2.9908445930e-01 -4.4977502179e-01
3.837 -2.0964278636e-01 -3.4698841290e-01
3.837 -2.0233766007e-01 -3.6787466862e-01
3.837 -2.5392371309e-01 -4.2797826822e-01
3.837 -2.8176711796e-01 -4.5020801763e-01
3.837 -3.0501136528e-01 -4.3199293451e-01
3.837 -2.6393936506e-01 -4.9463601530e-01
3.837 -2.4510903066e-01 -4.3189408967e-01
3.837 -2.1751735271e-01 -4.0541440206e-01
3.837 -1.7753154592e-01 -4.0721696309e-01
3.837 -2.0322331685e-01 -3.8214158867e-01
3.837 -1.8684222932e-01 -3.3553065535e-01
3.837 -2.6284869559e-01 -4.4755403825e-01
3.837 -2.3964972471e-01 -4.3683793787e-01
3.837 -1.8691703281e-01 -4.8720370234e-01
3.837 -2.4321665224e-01 -4.7034750133e-01
3.837 -2.5923389807e-01 -4.8000981592e-01
3.837 -2.9782052897e-01 -4.7199637845e-01
3.837 -2.5243212730e-01 -4.9145002850e-01
3.837 -2.8329708908e-01 -5.8137921029e-01
3.837 -2.8854782766e-01 -5.1153621927e-01
3.837 -3.0449087861e-01 -5.3697284971e-01
3.837 -2.4407967764e-01 -5.0428284126e-01
3.837 -2.8754009899e-01 -5.7064819717e-01
3.837 -2.7643586677e-01 -5.2468938508e-01
3.837 -2.4712786987e-01 -4.7045145320e-01
3.837 -2.9115359646e-01 -4.4800161569e-01
3.837 -3.1063757068e-01 -4.4634301561e-01
3.837 -3.4137741770e-01 -4.5442259330e-01
3.837 -2.6670728057e-01 -4.2813538912e-01
3.837 -2.5626427994e-01 -4.5471783784e-01
3.837 -2.3240414103e-01 -3.9913619555e-01
3.837 -2.3803282715e-01 -3.9327611642e-01
3.837 -2.4835379678e-01 -4.6340715635e-01
3.837 -2.6305628014e-01 -4.0104493113e-01
3.837 -2.5312305311e-01 -4.9598808831e-01
3.837 -3.1451199160e-01 -5.7785039842e-01
3.837 -2.7492471358e-01 -5.2044508635e-01
3.837 -2.6926559704e-01 -4.7989527553e-01
3.837 -3.0727607550e-01 -5.3981962347e-01
3.837 -2.8655785622e-01 -4.7297135204e-01
3.837 -3.0288729307e-01 -5.3679701062e-01
3.837 -2.9078983813e-01 -4.5045168315e-01
3.837 -2.7629234144e-01 -4.1757934153e-01
3.837 -2.7677164330e-01 -4.3132274589e-01
3.837 -2.3002258942e-01 -4.3583143582e-01
3.837 -2.5896564749e-01 -4.1643206303e-01
3.837 -2.3746496949e-01 -4.9021491662e-01
3.837 -3.2367084165e-01 -5.3479365367e-01
3.837 -3.0253982977e-01 -5.5031262156e-01
3.837 -2.9296680130e-01 -5.3542857182e-01
3.837 -3.0843433228e-01 -5.7372548120e-01
3.837 -2.9128900447e-01 -4.7414610479e-01
3.837 -2.7204676086e-01 -4.2307750730e-01
3.837 -2.8578724804e-01 -3.4499091983e-01
3.837 -2.4909643392e-01 -3.1545332137e-01
3.837 -2.8111227991e-01 -3.6711831111e-01
3.837 -2.5282358985e-01 -3.7141051015e-01
3.837 -2.9963391665e-01 -4.8626601102e-01
3.837 -2.9388047515e-01 -5.0287469579e-01
3.837 -2.7491160143e-01 -4.8281500687e-01
3.837 -3.0113979854e-01 -5.0415772340e-01
3.837 -2.1229439987e-01 -4.9460747425e-01
3.837 -2.0641993577e-01 -4.3018711899e-01
3.837 -2.3443754055e-01 -4.0040899552e-01
3.837 -2.7384471531e-01 -3.4696380641e-01
3.837 -2.3965467073e-01 -3.6648402336e-01
3.837 -2.7030206331e-01 -4.3522594035e-01
3.837 -3.1329988556e-01 -4.4318696506e-01
3.837 -3.1288083079e-01 -4.3057777637e-01
3.837 -3.4309543775e-01 -5.0020068158e-01
3.837 -3.6155129638e-01 -4.9334627821e-01
3.837 -2.6972139930e-01 -4.2108784569e-01
3.837 -3.1076457474e-01 -4.8152840656e-01
3.837 -3.3839423611e-01 -5.7483305336e-01
3.837 -3.5447484984e-01 -5.9165238533e-01
3.837 -3.8362666778e-01 -6.0262925940e-01
3.837 -3.7641116842e-01 -6.2684011873e-01
3.837 -3.7189822832e-01 -5.5021318754e-01
3.837 -3.3778215751e-01 -5.5701600997e-01
3.837 -3.1125014595e-01 -5.1463666356e-01
3.837 -3.4086833443e-01 -5.0259369663e-01
3.837 -3.5453989912e-01 -5.3106188133e-01
3.837 -2.7066351964e-01 -5.2201828364e-01
3.837 -2.7736876230e-01 -4.4560086658e-01
3.837 -2.7399677065e-01 -5.1188546770e-01
3.837 -2.8451073245e-01 -4.9250380875e-01
3.837 -2.9050617553e-01 -4.7778735582e-01
3.837 -2.4802658240e-01 -4.6752580452e-01
3.837 -2.5580667476e-01 -3.7426863911e-01
3.837 -2.6674180295e-01 -3.9190526628e-01
3.837 -2.3754606628e-01 -3.1810370853e-01
3.837 -2.4533500966e-01 -2.8683388684e-01
3.837 -2.7849813051e-01 -2.8086709791e-01
3.837 -1.4875083642e-01 -3.1803393531e-01
3.837 -1.6093310913e-01 -2.6333075828e-01
3.837 -2.1073078099e-01 -4.1849771539e-01
3.837 -1.8977079603e-01 -3.9825790058e-01
3.837 -2.1451904855e-01 -3.8421121607e-01
3.837 -2.9633912521e-01 -4.1879595873e-01
3.837 -2.5293432489e-01 -4.3961349917e-01
3.837 -2.4360870003e-01 -4.9375468967e-01
3.837 -2.4687562636e-01 -4.6771029722e-01
3.837 -2.2568725078e-01 -4.1579761407e-01
3.837 -2.1315142634e-01 -3.8919968301e-01
3.837 -2.1564884291e-01 -3.9142026305e-01
3.837 -2.0619661791e-01 -3.9337120432e-01
3.837 -2.3305822778e-01 -3.6116872869e-01
3.837 -1.9373551021e-01 -2.8480354643e-01
3.837 -1.7429903842e-01 -3.2454080560e-01
3.837 -1.7199181388e-01 -3.9002476561e-01
3.837 -2.2652174543e-01 -4.4282750049e-01
3.837 -2.5284382016e-01 -4.9432244426e-01
3.837 -2.1159401937e-01 -4.5674420041e-01
3.837 -2.5984329389e-01 -4.0113856147e-01
3.837 -2.1699371092e-01 -4.0393093930e-01
3.837 -2.6174706096e-01 -4.8434422198e-01
3.837 -2.4444365356e-01 -4.1567869552e-01
3.837 -2.4276010626e-01 -4.4498304082e-01
3.837 -1.9806109563e-01 -4.2612165374e-01
3.837 -2.4145958569e-01 -4.6444565090e-01
3.837 -2.4616391388e-01 -4.8863545499e-01
3.837 -2.8925741438e-01 -4.8401373925e-01
3.837 -3.2429916906e-01 -4.6937494983e-01
3.837 -2.0283527105e-01 -4.2322544681e-01
3.837 -2.0905747036e-01 -4.1433328217e-01
3.837 -2.2137741652e-01 -3.6934527836e-01
3.837 -2.3553344428e-01 -3.3747841347e-01
3.837 -2.2080052537e-01 -2.5453732695e-01
3.837 -2.0859593481e-01 -2.3199756768e-01
3.837 -1.2079160052e-01 -2.2893949388e-01
3.837 -1.7715915270e-01 -3.0171848431e-01
3.837 -2.1594696829e-01 -3.2394536485e-01
3.837 -2.4220489008e-01 -3.3976210928e-01
3.837 -2.2744034598e-01 -2.9127474233e-01
3.837 -1.8859145910e-01 -2.8233198403e-01
3.837 -2.8746261050e-01 -3.3600091335e-01
3.837 -2.6148246830e-01 -3.3354352348e-01
3.837 -2.6208031389e-01 -3.9537169044e-01
3.837 -2.7158094917e-01 -3.1588921068e-01
3.837 -2.5534582488e-01 -3.0369682657e-01
3.837 -2.4990697586e-01 -3.0900075681e-01
3.837 -2.0808950906e-01 -3.1948845163e-01
3.837 -2.1414787884e-01 -3.1658171456e-01
3.837 -2.0960746589e-01 -3.4046677178e-01
3.837 -2.4544730086e-01 -3.5187451230e-01
3.837 -1.9971004902e-01 -3.5732633207e-01
3.837 -1.3369040951e-01 -3.4668002715e-01
3.837 -1.6529582760e-01 -3.6972960266e-01
3.837 -2.2723678397e-01 -3.3300638700e-01
3.837 -2.3918309155e-01 -3.8176879187e-01
3.837 -2.0632196242e-01 -2.7819641993e-01
3.837 -1.5025630673e-01 -2.5932165943e-01
3.837 -1.4117553947e-01 -3.0376899844e-01
3.837 -1.5972108576e-01 -3.6522613382e-01
3.837 -9.0200024542e-02 -2.9503865556e-01
3.837 -1.2165513148e-01 -2.3317154236e-01
3.837 -1.9422149528e-01 -2.2016619408e-01
3.837 -2.2372497166e-01 -2.9927781041e-01
3.837 -1.7990818037e-01 -2.5092709321e-01
3.837 -1.5938527822e-01 -1.6294292071e-01
3.837 -2.2775957353e-01 -2.6532137187e-01
3.837 -2.1693436819e-01 -2.3626233992e-01
3.837 -1.6937272317e-01 -2.6062773061e-01
3.837 -1.7680170773e-01 -2.5546155377e-01
3.837 -1.8198183187e-01 -2.4046053687e-01
3.837 -1.3812754089e-01 -1.5818123569e-01
3.837 -1.4987951621e-01 -1.8416877016e-01
3.837 -1.8790152957e-01 -1.4772529953e-01
3.837 -1.7317663308e-01 -1.3367503490e-01
3.837 -9.4167425344e-02 -1.9022010803e-01
3.837 -1.6456367140e-01 -1.9005418188e-01
3.837 -2.0522856857e-01 -1.6842258017e-01
3.837 -2.1064266874e-01 -1.7158306270e-01
3.837 -2.2252698592e-01 -2.7510161011e-01
3.837 -2.4504814601e-01 -2.7563440292e-01
3.837 -1.7463422224e-01 -2.8218221796e-01
3.837 -2.2743168320e-01 -3.4208923007e-01
3.837 -2.2339077642e-01 -3.4188685996e-01
3.837 -2.2218323733e-01 -3.6585368062e-01
3.837 -2.1543947157e-01 -3.7551818232e-01
3.837 -2.6530362737e-01 -4.2079954547e-01
3.837 -2.1318724187e-01 -3.7205344479e-01
3.837 -2.8090380699e-01 -5.0155023659e-01
3.837 -2.8360739391e-01 -4.9164369315e-01
3.837 -2.0752155391e-01 -5.0625301726e-01
3.837 -2.3766249370e-01 -4.4258960280e-01
3.837 -2.4965874522e-01 -3.9672068904e-01
3.837 -2.5475976050e-01 -3.6755337103e-01
3.837 -3.2155120809e-01 -4.1973279053e-01
3.837 -2.5635403294e-01 -3.8750039096e-01
3.837 -2.9466587220e-01 -4.0963650902e-01
3.837 -2.3794980946e-01 -3.6957477903e-01
3.837 -2.1502350103e-01 -3.7241323057e-01
3.837 -1.8784091846e-01 -3.7344658048e-01
3.837 -1.7141815442e-01 -3.3976759012e-01
3.837 -2.0232841226e-01 -3.6611741576e-01
3.837 -1.7394299161e-01 -3.4428447586e-01
3.837 -2.1884511528e-01 -3.1902728250e-01
3.837 -1.9278918211e-01 -3.0729256756e-01
3.837 -1.9615215893e-01 -3.8653293553e-01
3.837 -2.1689036727e-01 -4.2242119720e-01
3.837 -2.1239903754e-01 -4.0065376383e-01
3.837 -1.0339432191e-01 -2.9194793560e-01
3.837 -1.7485281063e-01 -3.8097260490e-01
3.837 -1.4717574848e-01 -3.0130166516e-01
3.837 -1.5929578442e-01 -3.7819910059e-01
3.837 -1.6276121480e-01 -3.2797817064e-01
3.837 -1.0971659787e-01 -3.2344483265e-01
3.837 -7.6769265310e-02 -2.9721840225e-01
3.837 -1.3449654649e-01 -3.1603039969e-01
3.837 -1.7681835673e-01 -3.6342219351e-01
3.837 -1.8363955993e-01 -3.2660229725e-01
3.837 -1.6512317121e-01 -3.7701612176e-01
3.837 -2.3445960249e-01 -5.0287080214e-01
3.837 -2.2243410375e-01 -4.1621862311e-01
3.837 -2.4609626452e-01 -4.3537659309e-01
3.837 -2.1755703464e-01 -3.9943682548e-01
3.837 -3.1223017000e-01 -4.6448074945e-01
3.837 -2.7703237689e-01 -3.8409203027e-01
3.837 -2.2127709217e-01 -3.8256969519e-01
3.837 -2.4200685202e-01 -4.2771969199e-01
3.837 -2.3187011530e-01 -4.3983323050e-01
3.837 -2.4915094280e-01 -4.9008729077e-01
3.837 -2.4654830714e-01 -4.5412721764e-01
3.837 -2.5326518511e-01 -4.3503205953e-01
3.837 -2.6130458584e-01 -4.1070353795e-01
3.837 -2.5842670913e-01 -4.5803710855e-01
3.837 -2.9937206883e-01 -4.4157347397e-01
3.837 -3.2216696134e-01 -5.3141160585e-01
3.837 -2.6146681478e-01 -5.1052956669e-01
3.837 -2.7451179337e-01 -4.5810958286e-01
3.837 -2.4053517171e-01 -4.4193615148e-01
3.837 -2.0904014710e-01 -4.1970199546e-01
3.837 -1.6590018630e-01 -3.9287085746e-01
3.837 -1.3355181444e-01 -3.0843585763e-01
3.837 -1.1965829574e-01 -3.2892436771e-01
3.837 -2.0517476111e-01 -3.0799247918e-01
3.837 -2.0148628576e-01 -3.0721261618e-01
3.837 -2.3743732777e-01 -2.8466545936e-01
3.837 -2.2756138647e-01 -3.3999886309e-01
3.837 -2.2487501564e-01 -3.6069040563e-01
3.837 -2.7856828517e-01 -4.5421708179e-01
3.837 -2.5432550196e-01 -3.8820723729e-01
3.837 -1.5574303495e-01 -3.1227446680e-01
3.837 -2.2969439446e-01 -3.5945932806e-01
3.837 -2.2471106443e-01 -3.2981298033e-01
3.837 -1.9950841252e-01 -2.8083343599e-01
3.837 -2.6609220953e-01 -3.0355949440e-01
3.837 -1.9811216967e-01 -2.7866196911e-01
3.837 -2.6879616510e-01 -3.6500460240e-01
3.837 -2.7459429387e-01 -4.1422828531e-01
3.837 -2.6702038291e-01 -4.4448043666e-01
3.837 -2.6412719844e-01 -4.7760954450e-01
3.837 -2.9849716705e-01 -4.7644551890e-01
3.837 -2.2218078666e-01 -4.5702007270e-01
3.837 -2.3646343285e-01 -3.9971532140e-01
3.837 -2.3253127093e-01 -3.6193150035e-01
3.837 -2.8485102157e-01 -4.4342887755e-01
3.837 -2.0483118844e-01 -3.7560785221e-01
3.837 -2.3215623499e-01 -3.7694991587e-01
3.837 -1.6339422354e-01 -3.7275891608e-01
3.837 -2.2737299457e-01 -4.3408100033e-01
3.837 -1.3410416775e-01 -3.8095367165e-01
3.837 -1.7661306701e-01 -3.7456705976e-01
3.837 -1.7099022879e-01 -3.8808846934e-01
3.837 -1.6048289682e-01 -4.3600873430e-01
3.837 -1.0376500879e-01 -3.5502584803e-01
3.837 -2.0260759402e-01 -3.5805322959e-01
3.837 -1.9256223665e-01 -3.4006326525e-01
3.837 -1.9107462340e-01 -3.8879665958e-01
3.837 -1.2902025735e-01 -3.3409750569e-01
3.837 -1.2523074111e-01 -2.9169894005e-01
3.837 -1.7695920247e-01 -2.4782209342e-01
3.837 -2.0476801185e-01 -2.6355236434e-01
3.837 -2.2732652417e-01 -2.5051156632e-01
3.837 -2.8131021276e-01 -3.9662144535e-01
3.837 -3.1166172515e-01 -3.3594909058e-01
3.837 -2.3994487905e-01 -2.9069268030e-01
3.837 -2.0369075205e-01 -3.2950025769e-01
3.837 -1.9861773105e-01 -3.3479227410e-01
3.837 -2.5129412217e-01 -3.8377481904e-01
3.837 -2.6069449046e-01 -3.4827036030e-01
3.837 -2.7183212368e-01 -3.9218617686e-01
3.837 -2.5651050131e-01 -3.8101570125e-01
3.837 -2.3898610332e-01 -3.6063535041e-01
3.837 -2.2459565728e-01 -4.1646031622e-01
3.837 -1.6855794465e-01 -3.8883276454e-01
3.837 -2.1355991132e-01 -4.0035936109e-01
3.837 -2.4243213400e-01 -4.6569178518e-01
3.837 -2.5392215548e-01 -4.6014374364e-01
3.837 -2.4275180948e-01 -4.0674890903e-01
3.837 -2.5607068534e-01 -4.6566978377e-01
3.837 -2.1638498504e-01 -4.0335075533e-01
3.837 -1.8873166562e-01 -4.5436395360e-01
3.837 -1.7415968034e-01 -4.0835525945e-01
3.837 -2.2607274135e-01 -3.5540660092e-01
3.837 -2.1300969197e-01 -3.2830799180e-01
3.837 -2.6053793521e-01 -3.3235741694e-01
3.837 -2.2699541613e-01 -4.1279190116e-01
3.837 -2.3287053673e-01 -4.3934456572e-01
3.837 -1.9031864290e-01 -4.0622161252e-01
3.837 -1.9932130622e-01 -3.1992290393e-01
3.837 -1.4125217815e-01 -3.2391921666e-01
3.837 -1.1186544785e-01 -3.0166041562e-01
3.837 -8.1863392998e-02 -3.3676692941e-01
3.837 -1.9184524554e-01 -2.5343892093e-01
3.837 -2.1197348102e-01 -3.2544268415e-01
3.837 -2.3907062960e-01 -3.0055560656e-01
3.837 -2.0180988282e-01 -4.1392917698e-01
3.837 -1.4529637126e-01 -3.7340984186e-01
3.837 -8.1017210860e-02 -2.9311232747e-01
3.837 -9.5036825610e-02 -3.0694812264e-01
3.837 -1.0373449757e-01 -2.4727763524e-01
3.837 -7.5603225587e-02 -1.8921409174e-01
3.837 -1.5820396523e-01 -2.5848054878e-01
3.837 -3.0273624404e-02 -2.4488428581e-01
3.837 +7.1382472379e-03 -2.6077235831e-01
3.837 -7.8908015348e-03 -2.8009221858e-01
3.837 -3.6414772367e-03 -2.4778681265e-01
3.837 -7.2850041881e-02 -2.6507764741e-01
3.837 -4.2555474375e-02 -1.9527602610e-01
3.837 -3.1413137111e-02 -1.8564666229e-01
3.837 -3.1840236152e-02 -2.3078528878e-01
3.837 -1.2190414981e-01 -2.1782175400e-01
3.837 -1.2495239269e-02 -1.6622341809e-01
3.837 -5.8390765057e-02 -1.7939515299e-01
3.837 -9.9342176624e-02 -2.0999648566e-01
3.837 -9.7535419353e-02 -1.5221124110e-01
3.837 -1.2198222937e-01 -1.8659111795e-01
3.837 -2.1468635203e-01 -2.6965047257e-01
3.837 -1.5023850320e-01 -2.4518814185e-01
3.837 -1.6202605936e-01 -2.5482192412e-01
3.837 -1.2234168621e-01 -2.7979924190e-01
3.837 -1.3138820561e-01 -3.1368223970e-01
3.837 -1.4420030601e-01 -3.0330707323e-01
3.837 -1.3570023176e-01 -3.4301426732e-01
3.837 -1.6634896289e-01 -2.8985959543e-01
3.837 -2.2095323962e-01 -3.6133787352e-01
3.837 -2.4942479163e-01 -2.8777634195e-01
3.837 -2.8668768546e-01 -2.6377898045e-01
3.837 -2.7276038753e-01 -3.8878062840e-01
3.837 -2.2251922660e-01 -3.4785456506e-01
3.837 -2.5085364223e-01 -4.2895836321e-01
3.837 -3.1977246760e-01 -3.7405153651e-01
3.837 -2.3576044257e-01 -3.7535283950e-01
3.837 -2.8077572110e-01 -3.0259119155e-01
3.837 -2.1780654846e-01 -3.4587281790e-01
3.837 -2.3541909312e-01 -4.0618164105e-01
3.837 -2.7295316645e-01 -3.0733639718e-01
3.837 -2.1223061545e-01 -4.0815795429e-01
3.837 -1.8610941763e-01 -3.8418585906e-01
3.837 -1.7499606211e-01 -3.3274384341e-01
3.837 -2.5243832772e-01 -3.8805265303e-01
3.837 -2.6637507406e-01 -4.0418887249e-01
3.837 -2.2432285731e-01 -3.2444565030e-01
3.837 -2.4966747562e-01 -3.8811585109e-01
3.837 -3.1509521732e-01 -3.8237412213e-01
3.837 -3.0812302835e-01 -3.7260976115e-01
3.837 -3.2904804582e-01 -3.6330807685e-01
3.837 -3.0719929591e-01 -4.0278238973e-01
3.837 -2.6037259251e-01 -4.0717302069e-01
3.837 -2.6972059799e-01 -3.7509325062e-01
3.837 -2.2172624540e-01 -4.0011273068e-01
3.837 -2.2823312332e-01 -3.9395436793e-01
3.837 -2.9843017230e-01 -3.7256246374e-01
3.837 -2.9689883904e-01 -4.9142652915e-01
3.837 -2.6677459584e-01 -4.3346726712e-01
3.837 -2.7214960708e-01 -4.2550480605e-01
3.837 -2.6809602569e-01 -5.1972154376e-01
3.837 -3.0705085313e-01 -4.7442178262e-01
3.837 -1.9227034405e-01 -3.4870173838e-01
3.837 -2.0043992219e-01 -3.6274910294e-01
3.837 -2.1618083974e-01 -3.7317581955e-01
3.837 -2.7013811616e-01 -4.1910310234e-01
3.837 -1.9669696291e-01 -4.9692381699e-01
3.837 -2.7595901099e-01 -5.2596574200e-01
3.837 -1.8373677576e-01 -3.9388955763e-01
3.837 -1.9277358459e-01 -3.8001668436e-01
3.837 -2.3433914354e-01 -4.2270188234e-01
3.837 -2.3768369313e-01 -4.4007497892e-01
3.837 -2.2299320642e-01 -4.1347195571e-01
3.837 -2.7310690805e-01 -4.3857432569e-01
3.837 -2.7282983363e-01 -4.8901626941e-01
3.837 -2.5944006818e-01 -4.3890676225e-01
3.837 -2.8648367599e-01 -5.1243703979e-01
3.837 -3.0450092170e-01 -5.3119675377e-01
3.837 -2.4364042768e-01 -4.7858533378e-01
3.837 -2.8723153497e-01 -5.5491613013e-01
3.837 -3.0787005529e-01 -5.9055067714e-01
3.837 -2.9064862807e-01 -5.1929168187e-01
3.837 -3.1102818157e-01 -5.8819896358e-01
3.837 -3.7998714184e-01 -6.0295529078e-01
3.837 -3.3666097452e-01 -5.4691661283e-01
3.837 -3.4720200670e-01 -6.3151655747e-01
3.837 -3.5231834569e-01 -6.4346567388e-01
3.837 -2.9708554078e-01 -6.1950450377e-01
3.837 -2.6244739292e-01 -6.1642319950e-01
3.837 -3.1378680407e-01 -6.1998453016e-01
3.837 -3.4573414507e-01 -6.1170951133e-01
3.837 -3.3623976322e-01 -5.9276552577e-01
3.837 -2.8678726926e-01 -5.9758349317e-01
3.837 -3.2307726665e-01 -5.9290596369e-01
3.837 -3.4593827253e-01 -5.9338603373e-01
3.837 -3.0088511758e-01 -5.6316611072e-01
3.837 -3.0050756314e-01 -5.6746077451e-01
3.837 -2.7781144315e-01 -4.1871283950e-01
3.837 -2.9644021443e-01 -4.7140926337e-01
3.837 -2.7211102273e-01 -4.3555904259e-01
3.837 -3.1139497459e-01 -4.4080729836e-01
3.837 -3.0023827941e-01 -5.0468676973e-01
3.837 -3.2820365365e-01 -5.2776514779e-01
3.837 -2.9636872351e-01 -4.5460880636e-01
3.837 -2.7014583076e-01 -4.7349684410e-01
3.837 -2.8647876029e-01 -4.5981982937e-01
3.837 -2.2302532910e-01 -4.4807160664e-01
3.837 -2.2697835852e-01 -4.2559030498e-01
3.837 -2.2679447660e-01 -4.8814736755e-01
3.837 -2.3736335649e-01 -4.0604215377e-01
3.837 -2.4607415045e-01 -4.4918544933e-01
3.837 -2.3302393863e-01 -4.5385312887e-01
3.837 -2.2112433126e-01 -3.9764817433e-01
3.837 -1.7914882743e-01 -3.9411303606e-01
3.837 -2.5305180682e-01 -4.7173343560e-01
3.837 -2.8117684270e-01 -5.3605660532e-01
3.837 -3.2192364669e-01 -5.6231165361e-01
3.837 -2.9212308979e-01 -4.9357464456e-01
3.837 -2.7963588720e-01 -5.0668970542e-01
3.837 -2.1862672298e-01 -3.7312499674e-01
3.837 -2.7427150343e-01 -4.3058961364e-01
3.837 -2.5718555800e-01 -4.0967663988e-01
3.837 -2.9063582292e-01 -4.3097230469e-01
3.837 -2.9244407979e-01 -4.8349730974e-01
3.837 -2.8769231129e-01 -3.7917869646e-01
3.837 -3.3734986676e-01 -5.0956249665e-01
3.837 -2.9290041019e-01 -5.0797655878e-01
3.837 -2.9535448089e-01 -4.7820853362e-01
3.837 -3.0205629621e-01 -5.1015919295e-01
3.837 -2.8591655224e-01 -5.0371889383e-01
3.837 -2.5299260031e-01 -4.4294096624e-01
3.837 -2.6744986098e-01 -4.5560845664e-01
3.837 -2.5458268705e-01 -4.7030275090e-01
3.837 -3.2051002018e-01 -4.6819796120e-01
3.837 -2.7065337305e-01 -4.9704970651e-01
3.837 -2.3016604857e-01 -4.6772956221e-01
3.837 -2.1355306406e-01 -4.3693171525e-01
3.837 -1.8865759515e-01 -4.2532609889e-01
3.837 -2.5289985353e-01 -4.5759816322e-01
3.837 -2.7488051345e-01 -4.6966900909e-01
3.837 -3.4562677390e-01 -5.3806222110e-01
3.837 -2.6063843142e-01 -5.0513031671e-01
3.837 -2.5426857253e-01 -5.3443143562e-01
3.837 -2.4646989929e-01 -5.2279488338e-01
3.837 -2.7323039375e-01 -4.8062642285e-01
3.837 -2.4287739072e-01 -4.5388161475e-01
3.837 -2.4761280899e-01 -3.8072723798e-01
3.837 -2.4363764953e-01 -4.3574978733e-01
3.837 -2.4395454390e-01 -3.9537675052e-01
3.837 -3.1484143162e-01 -4.3476471495e-01
3.837 -2.9979809918e-01 -4.6874118078e-01
3.837 -3.0440441901e-01 -5.2478843793e-01
3.837 -3.1903389570e-01 -5.2927339555e-01
3.837 -2.8684674320e-01 -4.9268354479e-01
3.837 -2.8581620244e-01 -4.1091907321e-01
3.837 -2.2286145008e-01 -3.5235692227e-01
3.837 -1.7057142641e-01 -3.4758742637e-01
3.837 -2.0646401876e-01 -4.2777717490e-01
3.837 -2.0465170918e-01 -4.3002029056e-01
3.837 -2.6416617084e-01 -4.4883399808e-01
3.837 -2.8656194417e-01 -5.1837953521e-01
3.837 -2.5586368133e-01 -5.1057517443e-01
3.837 -2.5144316417e-01 -4.7943189593e-01
3.837 -2.3424843992e-01 -4.3254437322e-01
3.837 -2.7231279942e-01 -4.4662901458e-01
3.837 -2.7343108033e-01 -4.5352724282e-01
3.837 -1.9176413500e-01 -4.2189298668e-01
3.837 -2.6240991398e-01 -4.9495571261e-01
3.837 -2.1441734766e-01 -4.5258250931e-01
3.837 -2.5513939687e-01 -5.2632659198e-01
3.837 -3.1138340558e-01 -5.1316224349e-01
3.837 -2.7691777387e-01 -4.9941972216e-01
3.837 -3.1170519562e-01 -5.5023272028e-01
3.837 -2.5701025074e-01 -5.1071092836e-01
3.837 -2.5027203507e-01 -4.2230544228e-01
3.837 -2.4903131267e-01 -4.3908148880e-01
3.837 -2.9659256047e-01 -4.6952491871e-01
3.837 -3.5353642693e-01 -5.6217521295e-01
3.837 -3.2725422427e-01 -5.3853408191e-01
3.837 -3.2425685719e-01 -5.1073725762e-01
3.837 -2.4981008180e-01 -4.6417176630e-01
3.837 -2.8968137206e-01 -4.3292173941e-01
3.837 -2.5443353503e-01 -4.0119734546e-01
3.837 -2.6241353022e-01 -4.0089364533e-01
3.837 -2.1562139624e-01 -3.5919717926e-01
3.837 -2.2384759836e-01 -4.7111991585e-01
3.837 -2.6614857819e-01 -4.2870286172e-01
3.837 -1.4777888422e-01 -3.5653028429e-01
3.837 -1.2940614523e-01 -2.8638696055e-01
3.837 -1.9694587939e-01 -4.3902403640e-01
3.837 -2.4733446548e-01 -4.3300014544e-01
3.837 -2.7181677750e-01 -4.7049601657e-01
3.837 -1.8698239769e-01 -4.0892386154e-01
3.837 -1.1583930366e-01 -3.8458180174e-01
3.837 -1.9118426905e-01 -3.5838970658e-01
3.837 -1.8846311304e-01 -3.4874854374e-01
3.837 -2.0838393092e-01 -4.1592148428e-01
3.837 -1.7690668051e-01 -3.2150742045e-01
3.837 -2.4407379106e-01 -3.4202217250e-01
3.837 -2.2545918775e-01 -4.3394962219e-01
3.837 -2.6381342269e-01 -4.3560954575e-01
3.837 -2.7656294178e-01 -4.3703749992e-01
3.837 -2.4625623148e-01 -4.4891970403e-01
3.837 -1.9199548231e-01 -3.5325162941e-01
3.837 -2.3602036627e-01 -3.7539209666e-01
3.837 -2.8562179875e-01 -3.3436370403e-01
3.837 -2.1881394702e-01 -4.0607575271e-01
3.837 -2.7580003481e-01 -4.4627415714e-01
3.837 -3.2275966492e-01 -4.3928445692e-01
3.837 -3.6480890115e-01 -5.1923849404e-01
3.837 -3.4488436519e-01 -5.1487912803e-01
3.837 -2.9362607484e-01 -4.8254177439e-01
3.837 -2.7300436050e-01 -4.9465614712e-01
3.837 -2.4861764591e-01 -4.5396666154e-01
3.837 -2.9137412955e-01 -4.7489514922e-01
3.837 -2.5044918750e-01 -4.7452025408e-01
3.837 -3.0429108447e-01 -5.6542084887e-01
3.837 -2.7596456393e-01 -4.4045840931e-01
3.837 -3.0356007297e-01 -4.8677531476e-01
3.837 -3.0643481115e-01 -5.0111223454e-01
3.837 -2.8876995145e-01 -5.6889767766e-01
3.837 -2.9803149544e-01 -4.9538501018e-01
3.837 -2.2848744993e-01 -4.9526151032e-01
3.837 -2.0963814931e-01 -4.3167219858e-01
3.837 -2.4753414690e-01 -4.6487474448e-01
3.837 -3.1238221751e-01 -5.4682134792e-01
3.837 -2.9774433269e-01 -5.2406490817e-01
3.837 -2.5408044119e-01 -4.2368096367e-01
3.837 -2.5009649422e-01 -4.6180274747e-01
3.837 -2.8885346727e-01 -4.3910547242e-01
3.837 -2.7687256423e-01 -4.8922584964e-01
3.837 -2.5904227306e-01 -4.1982525148e-01
3.837 -3.1577664179e-01 -4.9423335312e-01
3.837 -2.3197088578e-01 -4.2391391638e-01
3.837 -2.8522182209e-01 -4.7817254902e-01
3.837 -2.1046945352e-01 -4.1380906739e-01
3.837 -2.2631416780e-01 -4.4913737524e-01
3.837 -2.0206626809e-01 -3.8483012505e-01
3.837 -2.1373938270e-01 -4.2059515019e-01
3.837 -2.7533006816e-01 -3.9240935906e-01
3.837 -1.9232759209e-01 -3.1102413074e-01
3.837 -1.8913045298e-01 -4.3954350214e-01
3.837 -2.0893855319e-01 -3.4233634825e-01
3.837 -1.7084432064e-01 -3.4485502257e-01
3.837 -2.0740061758e-01 -3.1571732126e-01
3.837 -2.5333816034e-01 -3.9127949505e-01
3.837 -2.6641957513e-01 -4.3072008760e-01
3.837 -2.0905331965e-01 -3.8193277513e-01
3.837 -1.3064191225e-01 -3.1941391393e-01
3.837 -1.4831678014e-01 -3.2458086535e-01
3.837 -1.8088359094e-01 -2.9817019537e-01
3.837 -1.5825262198e-01 -3.5128169715e-01
3.837 -1.6955151484e-01 -3.0361940479e-01
3.837 -1.2133010217e-01 -2.6734853404e-01
3.837 -1.2511211786e-01 -2.7462650437e-01
3.837 -1.5163057288e-01 -2.7450179373e-01
3.837 -1.3112608451e-01 -3.4775063483e-01
3.837 -1.3147355584e-01 -3.7112401215e-01
3.837 -1.9930833108e-01 -3.4488558056e-01
3.837 -1.7952482826e-01 -3.6295107460e-01
3.837 -1.9113177307e-01 -3.3244042207e-01
3.837 -2.0790585471e-01 -3.6982829290e-01
3.837 -2.0286510685e-01 -4.6571161086e-01
3.837 -1.9738210056e-01 -4.1855840859e-01
3.837 -1.9336783582e-01 -4.4271857354e-01
3.837 -2.3425702179e-01 -4.7964918038e-01
3.837 -2.6141870058e-01 -4.7179086900e-01
3.837 -2.1998360871e-01 -4.5257724817e-01
3.837 -2.1852719049e-01 -4.4490966779e-01
3.837 -1.8678845572e-01 -4.1061343373e-01
3.837 -2.5241988856e-01 -3.8649390910e-01
3.837 -2.4025062808e-01 -4.4810114351e-01
3.837 -2.0403306176e-01 -3.8293666042e-01
3.837 -2.6602750161e-01 -4.2684490260e-01
3.837 -2.3530239035e-01 -4.0958566263e-01
3.837 -2.4780647556e-01 -3.9730623946e-01
3.837 -2.7780974700e-01 -4.3997909789e-01
3.837 -2.2230008126e-01 -4.5529690996e-01
3.837 -2.7882296738e-01 -4.8597578340e-01
3.837 -2.9053896531e-01 -4.9298228930e-01
3.837 -2.9297879627e-01 -4.6230163671e-01
3.837 -2.8676997237e-01 -4.6979949036e-01
3.837 -2.7385580307e-01 -5.0909718322e-01
3.837 -2.6676091465e-01 -5.1832443807e-01
3.837 -2.8102120502e-01 -4.3581054475e-01
3.837 -3.2197783499e-01 -4.6745234198e-01
3.837 -3.1414585306e-01 -4.8552552819e-01
3.837 -2.6938489238e-01 -4.5153719330e-01
3.837 -2.7497498674e-01 -4.4368525013e-01
3.837 -2.8842773830e-01 -4.2873951809e-01
3.837 -2.8868720717e-01 -4.3031138405e-01
3.837 -2.2993444776e-01 -4.1838640314e-01
3.837 -2.6766982177e-01 -4.4858743207e-01
3.837 -2.6524676201e-01 -4.0987086237e-01
3.837 -2.5994980775e-01 -4.7150181481e-01
3.837 -2.3888078505e-01 -4.6146702081e-01
3.837 -1.9309610922e-01 -4.6498894255e-01
3.837 -1.9582035784e-01 -3.8156679580e-01
3.837 -1.6579032571e-01 -3.2123825516e-01
3.837 -2.4166906331e-01 -4.1176241421e-01
3.837 -2.1255644566e-01 -3.4019574885e-01
3.837 -2.0715088272e-01 -3.9727132165e-01
3.837 -2.1733146686e-01 -4.7289256073e-01
3.837 -2.5304608671e-01 -4.5123318247e-01
3.837 -2.6269461686e-01 -4.7275034163e-01
3.837 -2.6422190328e-01 -5.4328828441e-01
3.837 -2.7155125924e-01 -4.9696646198e-01
3.837 -2.6569776348e-01 -4.6968913580e-01
3.837 -2.4124403454e-01 -4.4440399404e-01
3.837 -2.4278022304e-01 -4.6933874146e-01
3.837 -2.7624306558e-01 -4.7748144493e-01
3.837 -2.9454503190e-01 -4.9117843554e-01
3.837 -3.1416486435e-01 -4.6974051006e-01
3.837 -2.6955859732e-01 -5.6794670697e-01
3.837 -2.5545858347e-01 -5.9244719967e-01
3.837 -2.9963487346e-01 -5.9848313567e-01
3.837 -2.7658010176e-01 -4.9505353307e-01
3.837 -2.9985090958e-01 -5.7832109221e-01
3.837 -2.5302773070e-01 -5.2413365652e-01
3.837 -2.8823273446e-01 -5.3721441949e-01
3.837 -2.8738651147e-01 -4.3263788592e-01
3.837 -3.0264371851e-01 -5.5190907193e-01
3.837 -2.3337629655e-01 -5.0426857468e-01
3.837 -2.8387910422e-01 -5.5110004481e-01
3.837 -3.0805780825e-01 -5.6132342680e-01
3.837 -3.3321279789e-01 -6.0364093339e-01
3.837 -2.6349429025e-01 -5.3135604272e-01
3.837 -2.5245908647e-01 -4.7537002959e-01
3.837 -2.2235665770e-01 -4.2917796422e-01
3.837 -2.3268737304e-01 -4.4591443976e-01
3.837 -2.2683367652e-01 -4.3647557799e-01
3.837 -1.3849964640e-01 -3.0640986864e-01
3.837 -2.0743326519e-01 -3.9643742221e-01
3.837 -1.6736637266e-01 -3.6673583319e-01
3.837 -2.1354643602e-01 -4.0775795265e-01
3.837 -1.6450135942e-01 -3.9807473471e-01
3.837 -2.3538377738e-01 -3.1755088987e-01
3.837 -2.0140599708e-01 -3.9145060248e-01
3.837 -2.2029036155e-01 -3.4776194368e-01
3.837 -2.8552577818e-01 -4.4487894603e-01
3.837 -2.6409076038e-01 -4.6015074323e-01
3.837 -2.4548188953e-01 -4.6828171362e-01
3.837 -2.8810930646e-01 -4.6411667077e-01
3.837 -2.7977901528e-01 -4.8770803002e-01
3.837 -3.2715515390e-01 -5.3283695959e-01
3.837 -2.9385812563e-01 -4.8144030136e-01
3.837 -2.8991685086e-01 -4.9286591173e-01
3.837 -1.8748815210e-01 -4.9412099135e-01
3.837 -2.3980424788e-01 -4.9923604837e-01
3.837 -2.3964304748e-01 -4.9120508462e-01
3.837 -2.2992438659e-01 -4.6725785681e-01
3.837 -2.3669954945e-01 -5.2609876290e-01
3.837 -2.4064722705e-01 -4.8361999088e-01
3.837 -2.7464928344e-01 -4.2433845951e-01
3.837 -2.9083399476e-01 -4.2066542667e-01
3.837 -2.7607151055e-01 -4.2616243323e-01
3.837 -2.7236923767e-01 -4.4488979451e-01
3.837 -2.1994578018e-01 -3.5396792271e-01
3.837 -2.1427169118e-01 -3.4846188572e-01
3.837 -2.0211936667e-01 -3.3251082471e-01
3.837 -2.1697980074e-01 -4.1524174547e-01
3.837 -1.9818561752e-01 -4.2731337122e-01
3.837 -2.0530861600e-01 -4.7891547013e-01
3.837 -2.4693281154e-01 -4.4136808581e-01
3.837 -2.3347261226e-01 -4.2192336633e-01
3.837 -2.1459066283e-01 -3.9394280387e-01
3.837 -2.2668777122e-01 -4.1454187006e-01
3.837 -2.2383687452e-01 -3.9005012458e-01
3.837 -1.8638434968e-01 -3.5713197887e-01
3.837 -1.7213749933e-01 -3.7026948256e-01
3.837 -1.4185333710e-01 -2.8145400542e-01
3.837 -1.3034891887e-01 -3.2844670622e-01
3.837 -1.7337145042e-01 -2.5394344977e-01
3.837 -2.3237577462e-01 -2.7735630781e-01
3.837 -2.2687383120e-01 -3.1800250532e-01
3.837 -2.1002580366e-01 -3.4410225490e-01
3.837 -1.7106641162e-01 -2.2360053625e-01
3.837 -2.0022980328e-01 -2.5888063871e-01
3.837 -1.5963201938e-01 -2.8601095179e-01
3.837 -1.5770576415e-01 -1.7814388865e-01
3.837 -2.3907945669e-01 -2.2542246244e-01
3.837 -2.1376070483e-01 -2.8500053691e-01
3.837 -1.9818100725e-01 -2.8068762907e-01
3.837 -2.2301747744e-01 -3.9912600553e-01
3.837 -2.5065349508e-01 -4.0596057942e-01
3.837 -1.8135696912e-01 -3.5315470101e-01
3.837 -2.4506756749e-01 -4.0157163460e-01
3.837 -2.5077766421e-01 -3.7189294501e-01
3.837 -2.0518621643e-01 -4.1268044670e-01
3.837 -1.9697957653e-01 -3.8303667842e-01
3.837 -2.3422353627e-01 -4.4333113740e-01
3.837 -1.5388482249e-01 -4.3694173781e-01
3.837 -2.9806505525e-01 -5.1259021944e-01
3.837 -2.6082882147e-01 -4.9068972117e-01
3.837 -2.0046667198e-01 -4.5799975022e-01
3.837 -2.6703406928e-01 -4.8795152210e-01
3.837 -3.0220664985e-01 -5.6044742977e-01
3.837 -2.7422576029e-01 -5.0342199771e-01
3.837 -2.4918501449e-01 -4.8987727231e-01
3.837 -3.0914931196e-01 -5.2998957107e-01
3.837 -3.4462173687e-01 -5.5622024345e-01
3.837 -2.9522179891e-01 -4.9064758780e-01
3.837 -2.7570693916e-01 -4.6358519415e-01
3.837 -2.7812288547e-01 -4.2832552995e-01
3.837 -2.4629053206e-01 -4.1000892182e-01
3.837 -2.6318185164e-01 -4.9214166179e-01
3.837 -2.7943818383e-01 -4.2336521619e-01
3.837 -2.0387323085e-01 -3.7750758216e-01
3.837 -2.8662091965e-01 -4.4174133271e-01
3.837 -2.6066708513e-01 -3.3585636101e-01
3.837 -2.7958729360e-01 -4.4814627884e-01
3.837 -2.8189629789e-01 -4.9503474372e-01
3.837 -2.9965472694e-01 -5.2344470716e-01
3.837 -3.1907925819e-01 -5.0323532362e-01
3.837 -3.3012907462e-01 -5.4827808299e-01
3.837 -3.3656728747e-01 -5.9903028513e-01
3.837 -3.9476181037e-01 -6.2502272856e-01
3.837 -3.0091646394e-01 -5.4187619570e-01
3.837 -3.8289087089e-01 -5.7735070304e-01
3.837 -3.2737070254e-01 -4.6341459078e-01
3.837 -2.7454983891e-01 -4.1317539221e-01
3.837 -2.9418479221e-01 -4.3300585335e-01
3.837 -2.7757658697e-01 -4.5597910863e-01
3.837 -2.8706393693e-01 -5.1116570049e-01
3.837 -2.8198961298e-01 -4.6441303172e-01
3.837 -2.7485845991e-01 -4.7248861447e-01
3.837 -2.9684715372e-01 -5.4202244432e-01
3.837 -2.7623839493e-01 -5.4222774290e-01
3.837 -2.9828645162e-01 -5.2523635493e-01
3.837 -2.9998067285e-01 -5.5320087205e-01
3.837 -3.1342094629e-01 -4.7388197794e-01
3.837 -3.0263223474e-01 -4.9694323931e-01
3.837 -3.3585292627e-01 -5.5674930099e-01
3.837 -3.0313713666e-01 -5.4387758030e-01
3.837 -3.8270910143e-01 -5.5942577478e-01
3.837 -3.3600605171e-01 -5.1013439920e-01
3.837 -3.1644197582e-01 -5.4455200842e-01
3.837 -2.9724164340e-01 -5.1181556120e-01
3.837 -2.6497344841e-01 -4.2971568490e-01
3.837 -2.8157605795e-01 -4.6163301642e-01
3.837 -2.9974775193e-01 -5.0792173723e-01
3.837 -3.5034929361e-01 -5.7971396334e-01
3.837 -2.9428455874e-01 -4.7561053008e-01
3.837 -2.7116587301e-01 -4.8435185822e-01
3.837 -3.3437338966e-01 -4.6697134654e-01
3.837 -3.1842458854e-01 -5.3009932521e-01
3.837 -3.3893107433e-01 -5.4795995453e-01
3.837 -3.6729417140e-01 -5.5618389723e-01
3.837 -3.0781703089e-01 -5.3385457319e-01
3.837 -3.6266541354e-01 -5.8979449464e-01
3.837 -3.4306243136e-01 -5.4073556826e-01
3.837 -3.3797375830e-01 -5.5121119586e-01
3.837 -3.5443461700e-01 -5.8479845080e-01
3.837 -2.8326008469e-01 -4.8338673330e-01
3.837 -3.0874713369e-01 -5.1053845547e-01
3.837 -2.6662881952e-01 -5.2403425853e-01
3.837 -2.1162453086e-01 -4.3483797588e-01
3.837 -2.6201237739e-01 -5.0829281583e-01
3.837 -2.4408112547e-01 -4.3651936656e-01
3.837 -2.6096778797e-01 -4.8616404181e-01
3.837 -2.8615140542e-01 -5.0429813100e-01
3.837 -2.1688074156e-01 -4.0180388834e-01
3.837 -2.5881552692e-01 -4.5610500743e-01
3.837 -1.7646558288e-01 -3.7534526349e-01
3.837 -2.0698219438e-01 -3.3023898552e-01
3.837 -2.1203149733e-01 -3.0373122698e-01
3.837 -2.2323334194e-01 -2.7661209946e-01
3.837 -1.9067264672e-01 -2.5129934889e-01
3.837 -2.0528030508e-01 -2.5354471861e-01
3.837 -2.4471226566e-01 -2.8174058234e-01
3.837 -2.5804117528e-01 -4.4757875873e-01
3.837 -1.8075783518e-01 -3.7611243036e-01
3.837 -2.3705652084e-01 -3.7180645277e-01
3.837 -2.5012357955e-01 -3.3078989958e-01
3.837 -1.6640715632e-01 -2.8300547826e-01
3.837 -1.9565384144e-01 -2.7871029713e-01
3.837 -1.6999870836e-01 -3.1500965880e-01
3.837 -1.4921879390e-01 -3.3844912908e-01
3.837 -1.3156076308e-01 -2.5915458869e-01
3.837 -1.1957138081e-01 -2.2751678687e-01
3.837 -1.4471811085e-01 -2.2240333549e-01
3.837 -2.3389355010e-01 -2.2955879839e-01
3.837 -2.2042890744e-01 -2.7361458539e-01
3.837 -2.2111681481e-01 -3.4426830252e-01
3.837 -2.0762684929e-01 -3.2431548536e-01
3.837 -2.4785909314e-01 -3.7033640223e-01
3.837 -2.7972369508e-01 -4.8432452657e-01
3.837 -2.8579471597e-01 -3.9240462807e-01
3.837 -2.0578100507e-01 -3.7170813176e-01
3.837 -2.3247038701e-01 -3.0681642364e-01
3.837 -2.2650808343e-01 -3.3512775838e-01
3.837 -2.4828390766e-01 -3.9827410486e-01
3.837 -2.2598886967e-01 -3.1587866073e-01
3.837 -2.4894376207e-01 -3.8677460586e-01
3.837 -2.5592474981e-01 -4.3884401553e-01
3.837 -2.2267321117e-01 -3.5373595306e-01
3.837 -2.1423619456e-01 -3.5951752537e-01
3.837 -2.5500106931e-01 -4.3029785268e-01
3.837 -2.2912154241e-01 -3.3141950318e-01
3.837 -2.2371689494e-01 -3.1542181464e-01
3.837 -2.7086124719e-01 -3.4932297067e-01
3.837 -2.4834475992e-01 -3.8998345540e-01
3.837 -1.7604431133e-01 -3.2995252217e-01
3.837 -1.8019210312e-01 -3.8567394700e-01
3.837 -1.8701922674e-01 -3.0580144548e-01
3.837 -2.0434580947e-01 -3.1165169844e-01
3.837 -9.8234746290e-02 -3.6939088317e-01
3.837 -1.3568538103e-01 -3.2171000580e-01
3.837 -1.9401749474e-01 -2.6132586933e-01
3.837 -1.0767901104e-01 -2.6934107620e-01
3.837 -8.9560785204e-02 -3.0851459627e-01
3.837 -7.1057997018e-02 -2.0224804441e-01
3.837 -3.9440590364e-02 -2.1093406489e-01
3.837 -5.0337197974e-02 -1.4388242565e-01
3.837 -1.9848078467e-02 -1.5891108929e-01
3.837 +2.9060892204e-02 -1.6019511207e-01
3.837 +9.2391856507e-02 -1.9177225372e-01
3.837 +7.6648125123e-02 -1.6600888775e-01
3.837 +3.0399611804e-02 -1.6424779355e-01
3.837 -2.0252922963e-02 -1.8417854061e-01
3.837 -4.2389208016e-02 -2.0968978399e-01
3.837 -3.4661491361e-02 -2.0235265111e-01
3.837 -6.4706283865e-02 -2.4198071101e-01
3.837 -6.9234788883e-02 -2.4913323076e-01
3.837 -5.4189565880e-02 -1.5405837341e-01
3.837 -2.9494669000e-02 -1.7382768474e-01
3.837 -1.7247884874e-02 -1.9972012904e-01
3.837 -1.2134797803e-01 -2.6329835417e-01
3.837 -6.3555239718e-02 -2.5078300903e-01
3.837 -3.8545256501e-02 -1.3183342948e-01
3.837 -5.5147775015e-02 -7.8245512843e-02
3.837 -4.1617764819e-02 -1.5308628466e-01
3.837 -8.1712614653e-02 -1.5047375322e-01
3.837 -1.0957267134e-01 -1.8403236372e-01
3.837 -1.1433092001e-01 -2.5614831791e-01
3.837 -9.1086686362e-02 -1.6908464694e-01
3.837 -1.1235705302e-01 -2.2927343916e-01
3.837 -1.0399026049e-01 -2.6745524441e-01
3.837 -1.1239132923e-01 -2.1126275479e-01
3.837 +3.3992288143e-02 -1.1773816634e-01
3.837 +5.0562098435e-02 -1.6722804231e-01
3.837 +9.4591556026e-03 -1.8121873892e-01
3.837 -3.4791491317e-02 -1.9269185096e-01
3.837 -5.8229727483e-02 -1.1954824812e-01
3.837 -4.4944945731e-02 -1.6697715399e-01
3.837 -4.2505034053e-03 -1.6161191322e-01
3.837 +5.1876949965e-04 -1.4155674838e-01
3.837 -5.3081091547e-02 -1.6851270273e-01
3.837 -6.0501306929e-02 -2.0409815154e-01
3.837 -1.6077456902e-02 -2.8119088585e-01
3.837 -6.4841445359e-02 -2.1182813448e-01
3.837 -1.0517119296e-01 -1.4425204467e-01
3.837 -8.6620434549e-02 -1.7080983582e-01
3.837 -1.3276791087e-01 -1.6052814929e-01
3.837 -1.1520654560e-01 -1.4028875850e-01
3.837 -1.5161825519e-01 -1.8504032421e-01
3.837 -1.3102792983e-01 -9.9502123914e-02
3.837 -1.0167721573e-01 -1.4959749174e-01
3.837 -1.2022822477e-01 -2.0866056649e-01
3.837 -1.0227681127e-01 -2.1501055290e-01
3.837 -8.5117544612e-02 -9.5718864717e-02
3.837 -9.0322749785e-02 -9.1267748535e-02
3.837 -1.0754398410e-01 -1.7302164882e-01
3.837 -5.5882648069e-02 -1.5852577952e-01
3.837 -1.0624397909e-01 -9.9573509573e-02
3.837 -1.3649958315e-01 -9.9107815115e-02
3.837 -1.0203668753e-01 -1.1032850872e-01
3.837 -9.2394431525e-02 -2.8959247844e-02
3.837 -1.1129147153e-01 -7.9254511540e-02
3.837 -1.3577912011e-01 -6.9159795981e-02
3.837 -1.0082652213e-01 -8.9053885563e-03
3.837 -1.3423151673e-01 +4.1441626850e-03
3.837 -1.2704248275e-01 +1.5585705703e-02
3.837 -1.1585405405e-01 +5.1756673047e-03
3.837 -1.9391261760e-01 +5.7321122376e-03
3.837 -1.4575457881e-01 -4.6617787311e-02
3.837 -1.9862514653e-01 -7.3156714516e-02
3.837 -1.0821903787e-01 -6.4217228425e-02
3.837 -1.7372552338e-01 -1.6830037088e-01
3.837 -1.6932377224e-01 -1.4881094155e-01
3.837 -1.2497600969e-01 -1.5272823427e-01
3.837 -7.3175252735e-02 -1.7890615674e-01
3.837 -1.5306613061e-01 -2.0066804270e-01
3.837 -1.0029620091e-01 -1.7412874389e-01
3.837 -1.2528983852e-01 -1.9895058748e-01
3.837 -1.2107258167e-01 -1.7084242248e-01
3.837 -6.5732037855e-02 -2.0144277344e-01
3.837 -7.2021958590e-02 -1.9236214625e-01
3.837 -2.1319526013e-02 -1.6214243228e-01
3.837 -2.3714994531e-02 -1.2551766244e-01
3.837 -1.8957699418e-02 -1.6214991851e-01
3.837 -7.2737905790e-02 -2.4964649050e-01
3.837 -1.6425194610e-01 -1.5370304369e-01
3.837 -1.9805404947e-01 -1.7779756546e-01
3.837 -2.1108420563e-01 -1.6029720217e-01
3.837 -2.4318904054e-01 -1.1420442295e-01
3.837 -1.4305201084e-01 -3.4757290980e-02
3.837 -1.1651134568e-01 -5.9489977103e-02
3.837 -1.6357354634e-01 -1.3474349720e-01
3.837 -1.5996939006e-01 -9.6987463336e-02
3.837 -1.4246470393e-01 -1.2211025582e-01
3.837 -1.9728544114e-01 -1.0565036070e-01
3.837 -1.9624003837e-01 -1.4764623998e-01
3.837 -2.3105591786e-01 -1.4457606236e-01
3.837 -1.4863079255e-01 -1.7814822203e-01
3.837 -1.6325617173e-01 -1.8239589226e-01
3.837 -1.6447141475e-01 -2.0620297635e-01
3.837 -1.1387147622e-01 -1.8877472619e-01
3.837 -1.2672332129e-01 -2.1278780877e-01
3.837 -1.1010317453e-01 -1.7891382802e-01
3.837 -1.2443089470e-01 -1.9215502260e-01
3.837 -1.0976899047e-01 -1.7424559567e-01
3.837 -6.7526482896e-02 -2.5716669292e-01
3.837 -1.1464611958e-01 -2.1234625056e-01
3.837 -1.0314966015e-01 -2.1091083822e-01
3.837 -1.0332765320e-01 -2.8556961549e-01
3.837 -1.2049311489e-01 -3.1559014695e-01
3.837 -1.5514409004e-01 -3.4671844591e-01
3.837 -1.4913341080e-01 -3.0536436653e-01
3.837 -2.2782112191e-01 -3.7428186503e-01
3.837 -2.3752632903e-01 -4.1695502600e-01
3.837 -1.9655538316e-01 -3.9538793298e-01
3.837 -2.5238727746e-01 -4.7304033390e-01
3.837 -2.5868483706e-01 -4.3315797304e-01
3.837 -1.9188044043e-01 -4.2755873300e-01
3.837 -2.5296828774e-01 -4.8385993056e-01
3.837 -1.6303594590e-01 -3.7689988066e-01
3.837 -1.4131179517e-01 -3.3977662366e-01
3.837 -1.8605771849e-01 -3.6362162101e-01
3.837 -2.0784739547e-01 -3.3833489838e-01
3.837 -2.4471414067e-01 -3.8097167553e-01
3.837 -3.1616025068e-01 -3.8933452176e-01
3.837 -3.2475965234e-01 -3.6123824759e-01
3.837 -3.1001206764e-01 -3.9587032647e-01
3.837 -2.5563727680e-01 -4.3272916079e-01
3.837 -2.5701865602e-01 -3.8330448646e-01
3.837 -2.5312858122e-01 -4.2547303557e-01
3.837 -1.8498067742e-01 -3.3815396558e-01
3.837 -1.8283109319e-01 -3.6011419612e-01
3.837 -2.2044704828e-01 -3.8498373828e-01
3.837 -2.3602109370e-01 -3.6914159005e-01
3.837 -1.9791263557e-01 -4.2721362008e-01
3.837 -2.4538556873e-01 -4.7763551013e-01
3.837 -1.5608006013e-01 -4.3919546461e-01
3.837 -1.7107314339e-01 -3.8218829404e-01
3.837 -1.9159473387e-01 -3.3377181935e-01
3.837 -1.9129274496e-01 -3.4223377212e-01
3.837 -2.2084808259e-01 -4.1719823135e-01
3.837 -1.9599288930e-01 -3.8905069566e-01
3.837 -2.6244176253e-01 -4.5442755934e-01
3.837 -2.9760705455e-01 -4.2594852211e-01
3.837 -2.5655812215e-01 -4.6294586709e-01
3.837 -2.7238823454e-01 -4.1789872443e-01
3.837 -2.6255511424e-01 -3.6751745158e-01
3.837 -2.1610664648e-01 -3.6694226508e-01
3.837 -3.1779423621e-01 -4.8623800276e-01
3.837 -3.3131554751e-01 -5.5215710478e-01
3.837 -2.6121499730e-01 -4.9472457761e-01
3.837 -2.9918530101e-01 -5.5760683659e-01
3.837 -3.2930713398e-01 -5.9054963988e-01
3.837 -2.5539843320e-01 -5.1752870602e-01
3.837 -2.1192346556e-01 -4.6731228452e-01
3.837 -2.2166805877e-01 -5.2000972838e-01
3.837 -2.8911495050e-01 -4.8207291865e-01
3.837 -2.3728460409e-01 -4.1660308132e-01
3.837 -2.3479025370e-01 -4.2790850332e-01
3.837 -2.5724659166e-01 -4.0668698038e-01
3.837 -2.5348084949e-01 -4.4051995551e-01
3.837 -2.5387840853e-01 -4.0497889048e-01
3.837 -2.3403830010e-01 -4.0908704615e-01
3.837 -2.5680904161e-01 -4.1813189287e-01
3.837 -2.9897748050e-01 -3.7735069968e-01
3.837 -2.7105429152e-01 -4.3633568071e-01
3.837 -2.9789554038e-01 -3.5506898114e-01
3.837 -2.9992282454e-01 -3.8397568469e-01
3.837 -2.4295645524e-01 -4.1374857173e-01
3.837 -2.5058965096e-01 -3.8545022036e-01
3.837 -2.6010615991e-01 -4.4843195864e-01
3.837 -2.0140796696e-01 -4.0111770589e-01
3.837 -2.2496797577e-01 -5.0000250653e-01
3.837 -2.5356014177e-01 -4.6102055628e-01
3.837 -2.2921338135e-01 -4.5271975523e-01
3.837 -1.7395494842e-01 -3.4929543465e-01
3.837 -1.9024271803e-01 -3.7568284715e-01
3.837 -1.6243861821e-01 -3.2757922811e-01
3.837 -1.1565273094e-01 -3.0869622718e-01
3.837 -1.8942496984e-01 -3.4998507831e-01
3.837 -1.6750258949e-01 -3.3144006557e-01
3.837 -2.4434845026e-01 -4.4536253636e-01
3.837 -2.5279690142e-01 -4.6273502163e-01
3.837 -1.9277207375e-01 -4.7297815078e-01
3.837 -1.7776078425e-01 -3.8786701660e-01
3.837 -1.9462431811e-01 -3.5382716319e-01
3.837 -2.1700842130e-01 -3.6302029821e-01
3.837 -2.0032426325e-01 -3.8686763456e-01
3.837 -2.1729403337e-01 -4.1238133822e-01
3.837 -2.7481400576e-01 -4.4096328008e-01
3.837 -2.0182656690e-01 -4.0519576548e-01
3.837 -2.3186729716e-01 -4.3972273364e-01
3.837 -2.0218861662e-01 -4.5461813974e-01
3.837 -2.6590569641e-01 -4.7136065982e-01
3.837 -2.4239893488e-01 -3.9658859301e-01
3.837 -2.3148108241e-01 -4.5354750513e-01
3.837 -2.4187704258e-01 -3.9010414594e-01
3.837 -1.4598910301e-01 -3.1251289453e-01
3.837 -2.0666196630e-01 -3.1556577572e-01
3.837 -2.0517905924e-01 -3.6547801057e-01
3.837 -2.3907203857e-01 -3.5053549163e-01
3.837 -1.8334537117e-01 -3.5117276978e-01
3.837 -1.6254914170e-01 -3.2555483380e-01
3.837 -1.2949334253e-01 -3.3769657535e-01
3.837 -1.8365360653e-01 -4.2297533964e-01
3.837 -1.4364741605e-01 -4.1018142268e-01
3.837 -1.7281301788e-01 -3.9460989092e-01
3.837 -2.2100207209e-01 -3.8461600705e-01
3.837 -1.6030438777e-01 -3.8424720893e-01
3.837 -1.7933257990e-01 -3.2023383854e-01
3.837 -2.5860403506e-01 -3.0080220110e-01
3.837 -2.7064468068e-01 -2.8679779672e-01
3.837 -2.5588568280e-01 -2.5857321301e-01
3.837 -1.7562925268e-01 -2.8284349199e-01
3.837 -1.9047272231e-01 -2.3027396919e-01
3.837 -1.9211928361e-01 -2.4977019364e-01
3.837 -2.2023674111e-01 -3.1599963874e-01
3.837 -2.3648504609e-01 -3.2071680445e-01
3.837 -2.9630765786e-01 -3.7863310765e-01
3.837 -2.4073041136e-01 -2.9864929271e-01
3.837 -2.2351457080e-01 -3.2718696622e-01
3.837 -2.1474813296e-01 -3.3620463435e-01
3.837 -2.5532293631e-01 -3.8342240598e-01
3.837 -2.2094568924e-01 -4.0036077808e-01
3.837 -2.0831803337e-01 -4.5825511593e-01
3.837 -1.7728764803e-01 -3.6153767987e-01
3.837 -2.1203985147e-01 -3.8110368029e-01
3.837 -1.7701769369e-01 -3.4113437510e-01
3.837 -2.7452925752e-01 -4.1108643873e-01
3.837 -3.0160343301e-01 -4.8948611654e-01
3.837 -2.4062982793e-01 -3.9641522511e-01
3.837 -2.5524528894e-01 -4.0860695018e-01
3.837 -2.3678882770e-01 -3.8373663710e-01
3.837 -2.5799539733e-01 -3.0620998024e-01
3.837 -2.5544151905e-01 -3.5190673037e-01
3.837 -2.2352360716e-01 -3.9077098298e-01
3.837 -2.7854236391e-01 -4.7263988592e-01
3.837 -3.3748260382e-01 -4.8716609756e-01
3.837 -2.8454935650e-01 -4.6171858603e-01
3.837 -2.3823703985e-01 -3.4879553544e-01
3.837 -2.8999864216e-01 -4.3345734919e-01
3.837 -2.8233442139e-01 -4.2249635117e-01
3.837 -2.5403439341e-01 -5.1316215036e-01
3.837 -3.1649587190e-01 -4.6048240343e-01
3.837 -2.9277094670e-01 -5.0367565445e-01
3.837 -3.2909050677e-01 -4.8591862395e-01
3.837 -3.1671246734e-01 -5.3976996152e-01
3.837 -2.9022093661e-01 -5.3583927891e-01
3.837 -2.5920767308e-01 -5.4519814827e-01
3.837 -3.1872495293e-01 -5.5481467880e-01
3.837 -3.0295077429e-01 -5.5525267618e-01
3.837 -2.9944767545e-01 -5.7950476933e-01
3.837 -3.5969815246e-01 -6.0006959391e-01
3.837 -3.3699656475e-01 -6.3990285041e-01
3.837 -3.1218212575e-01 -5.5245103075e-01
3.837 -3.4063788931e-01 -5.6296445158e-01
3.837 -3.4018760445e-01 -5.4495044645e-01
3.837 -3.7728502081e-01 -6.0123061876e-01
3.837 -3.0539261877e-01 -5.1387966553e-01
3.837 -3.2848382034e-01 -5.4382180738e-01
3.837 -2.7626571718e-01 -4.7529756812e-01
3.837 -2.5374123251e-01 -4.6979798150e-01
3.837 -1.9847923894e-01 -4.7346936593e-01
3.837 -1.9955118212e-01 -4.5092972253e-01
3.837 -2.9925407368e-01 -5.3431987486e-01
3.837 -3.0162943678e-01 -5.3183371562e-01
3.837 -3.0283889575e-01 -5.4324773241e-01
3.837 -2.7732120037e-01 -4.9598048563e-01
3.837 -2.7854492946e-01 -5.4589848081e-01
3.837 -2.8854525788e-01 -5.8398264691e-01
3.837 -2.2643012347e-01 -4.6486178719e-01
3.837 -2.7383935707e-01 -3.7052967578e-01
3.837 -2.5685134873e-01 -3.8950585567e-01
3.837 -2.7608570000e-01 -4.1951906437e-01
3.837 -2.6509060712e-01 -4.3988025465e-01
3.837 -2.3386326238e-01 -4.2080709838e-01
3.837 -2.3422466880e-01 -4.1193208140e-01
3.837 -2.5488091218e-01 -5.0381171299e-01
3.837 -2.7502932827e-01 -5.0542229117e-01
3.837 -2.8423835773e-01 -5.4245540307e-01
3.837 -2.3296268426e-01 -4.7603956586e-01
3.837 -2.6878221211e-01 -4.8836617655e-01
3.837 -2.5369299981e-01 -4.5180223080e-01
3.837 -2.5896909492e-01 -4.6488902793e-01
3.837 -2.5289436377e-01 -5.1214677155e-01
3.837 -2.9281012592e-01 -5.1431695722e-01
3.837 -2.8960324981e-01 -4.9642875595e-01
3.837 -3.2704069360e-01 -5.9809669303e-01
3.837 -3.0267113289e-01 -6.0082244677e-01
3.837 -2.8742970925e-01 -5.3972670710e-01
3.837 -3.3859294050e-01 -5.4204808142e-01
3.837 -3.3140008905e-01 -5.8388412981e-01
3.837 -3.3241221780e-01 -6.1440635156e-01
3.837 -3.0739889427e-01 -5.7508678578e-01
3.837 -3.4778895248e-01 -5.7045301272e-01
3.837 -3.2683483025e-01 -6.0105502611e-01
3.837 -3.8476876034e-01 -6.0260383670e-01
3.837 -3.7035436756e-01 -5.9867050374e-01
3.837 -3.2017843825e-01 -5.5451277379e-01
3.837 -3.2654861943e-01 -5.8209911300e-01
3.837 -3.0341100232e-01 -5.0512826854e-01
3.837 -2.3558916870e-01 -3.6039951345e-01
3.837 -2.4968977085e-01 -3.2929847410e-01
3.837 -2.4231511642e-01 -3.2067171954e-01
3.837 -2.2901336952e-01 -2.7567248815e-01
3.837 -2.2253742368e-01 -4.0171109209e-01
3.837 -2.4837334958e-01 -2.7800707858e-01
3.837 -2.3874520454e-01 -2.0536572615e-01
3.837 -2.6343909115e-01 -3.2742713197e-01
3.837 -2.2928464590e-01 -1.8286350157e-01
3.837 -2.2180197312e-01 -2.7649049617e-01
3.837 -2.1013718222e-01 -2.5193922429e-01
3.837 -2.3436034246e-01 -2.3039238348e-01
3.837 -2.0323148680e-01 -2.0674651221e-01
3.837 -1.5715133765e-01 -2.1236288978e-01
3.837 -1.4931490723e-01 -2.0694459493e-01
3.837 -1.4298692047e-01 -2.1417910015e-01
3.837 -1.6955561053e-01 -2.7140835914e-01
3.837 -2.2052591690e-01 -2.9423459049e-01
3.837 -1.9579731653e-01 -2.4314959807e-01
3.837 -1.9036242494e-01 -2.6666465854e-01
3.837 -2.7427912621e-01 -2.8842219302e-01
3.837 -2.6273695922e-01 -3.3426581495e-01
3.837 -2.7784673221e-01 -2.8439579595e-01
3.837 -2.2826474287e-01 -2.7913399118e-01
3.837 -1.9956846481e-01 -3.3110329507e-01
3.837 -1.8188918115e-01 -2.8080357022e-01
3.837 -2.0438032215e-01 -2.9770980768e-01
3.837 -2.1065583171e-01 -2.2707746581e-01
3.837 -2.3466702555e-01 -2.9729381640e-01
3.837 -2.7093545326e-01 -4.4050768558e-01
3.837 -3.3747110093e-01 -4.8111539203e-01
3.837 -2.7039100841e-01 -4.2281314753e-01
3.837 -2.9112504773e-01 -4.6770783993e-01
3.837 -2.3500624685e-01 -3.9613047019e-01
3.837 -2.0848183203e-01 -3.4335203944e-01
3.837 -1.9735720773e-01 -3.8076417572e-01
3.837 -2.6472619557e-01 -3.6871757489e-01
3.837 -2.3591660366e-01 -3.8357300930e-01
3.837 -1.8092106172e-01 -3.3317233607e-01
3.837 -1.8845732480e-01 -2.6276724603e-01
3.837 -1.4739531361e-01 -2.3201574781e-01
3.837 -1.8498291278e-01 -2.6144891067e-01
3.837 -2.0268505287e-01 -2.4874607754e-01
3.837 -2.3672402663e-01 -3.3338943243e-01
3.837 -2.3815893381e-01 -3.2207031462e-01
3.837 -2.7470713845e-01 -3.2599378935e-01
3.837 -2.6070091721e-01 -3.3102566838e-01
3.837 -2.5323457447e-01 -3.9855345153e-01
3.837 -2.3832198326e-01 -4.2259889503e-01
3.837 -2.1196838278e-01 -4.1090377512e-01
3.837 -1.7826869276e-01 -3.8607028647e-01
3.837 -2.3659591371e-01 -3.1481229319e-01
3.837 -2.1095312546e-01 -3.2509876517e-01
3.837 -2.2676655927e-01 -3.5030426286e-01
3.837 -2.1467811840e-01 -3.7851213637e-01
3.837 -2.1551061882e-01 -4.0571514106e-01
3.837 -2.5391697549e-01 -3.3518822784e-01
3.837 -2.5962328144e-01 -2.7312040340e-01
3.837 -2.3083809506e-01 -2.5633205301e-01
3.837 -2.2679604574e-01 -3.2205440071e-01
3.837 -2.3532384666e-01 -2.7005247093e-01
3.837 -2.3383724281e-01 -3.1484360877e-01
3.837 -2.4765762663e-01 -3.7769923965e-01
3.837 -2.4534994972e-01 -3.6226623183e-01
3.837 -2.3692233981e-01 -3.9675446033e-01
3.837 -2.5882910785e-01 -4.7641982294e-01
3.837 -3.3824280321e-01 -5.3040604021e-01
3.837 -3.0912810746e-01 -4.6943265414e-01
3.837 -2.8280245640e-01 -4.3203694728e-01
3.837 -2.7364437616e-01 -5.1657925854e-01
3.837 -2.1572570405e-01 -4.8900403934e-01
3.837 -2.5887625358e-01 -4.5993279098e-01
3.837 -2.5792539275e-01 -4.6489088865e-01
3.837 -3.3570387163e-01 -4.8287019943e-01
3.837 -2.8058291666e-01 -4.7081766966e-01
3.837 -2.9019436833e-01 -4.6614543439e-01
3.837 -2.7746267764e-01 -5.0540736154e-01
3.837 -2.5614179081e-01 -4.6418786307e-01
3.837 -2.9672356884e-01 -4.9411693372e-01
3.837 -3.1223780675e-01 -4.9071739544e-01
3.837 -2.5571322532e-01 -5.5997375769e-01
3.837 -3.2075578178e-01 -5.2678264057e-01
3.837 -3.1102216262e-01 -4.7134721556e-01
3.837 -2.6824105062e-01 -4.4147204254e-01
3.837 -3.1781077229e-01 -4.9325850668e-01
3.837 -3.6608313276e-01 -5.8763018336e-01
3.837 -2.9258300076e-01 -4.7898441550e-01
3.837 -2.7313317687e-01 -4.5652521535e-01
3.837 -3.1558299635e-01 -4.7417607011e-01
3.837 -3.2492699044e-01 -5.5891772552e-01
3.837 -2.7886422299e-01 -5.5431600242e-01
3.837 -2.8628861792e-01 -5.1214125879e-01
3.837 -2.3161176262e-01 -4.6941210937e-01
3.837 -1.9957488572e-01 -3.8139006657e-01
3.837 -2.6830260240e-01 -4.4076808719e-01
3.837 -2.1935470810e-01 -4.7142367184e-01
3.837 -1.7296387103e-01 -3.7546409890e-01
3.837 -2.2043348322e-01 -3.8541413300e-01
3.837 -2.0315410810e-01 -3.7719463880e-01
3.837 -2.3967102691e-01 -3.8908209616e-01
3.837 -2.0077480517e-01 -3.5996364122e-01
3.837 -2.5911717981e-01 -3.5179283000e-01
3.837 -2.4397334094e-01 -3.9092770698e-01
3.837 -2.1404370296e-01 -3.4306114633e-01
3.837 -2.1317552206e-01 -3.9763633776e-01
3.837 -2.1408555916e-01 -3.5819141916e-01
3.837 -2.3523353537e-01 -3.2356316885e-01
3.837 -2.0371192545e-01 -3.2092082606e-01
3.837 -2.6138989524e-01 -3.4883518144e-01
3.837 -2.2965799106e-01 -3.2673820092e-01
3.837 -2.7985302350e-01 -3.7876961621e-01
3.837 -2.0529689769e-01 -4.0458036976e-01
3.837 -2.0482253511e-01 -2.7745650079e-01
3.837 -2.2273593705e-01 -3.6760329503e-01
3.837 -2.2189854046e-01 -3.2549686609e-01
3.837 -2.3735276482e-01 -3.4910993045e-01
3.837 -2.4437450869e-01 -4.4481080070e-01
3.837 -2.6111092275e-01 -3.9184951069e-01
3.837 -3.4768048839e-01 -4.7864709041e-01
3.837 -3.1106174982e-01 -4.5988436827e-01
3.837 -2.7012576900e-01 -4.4809397103e-01
3.837 -2.7716528055e-01 -4.3044957997e-01
3.837 -2.6518162187e-01 -4.3846185979e-01
3.837 -2.4673377038e-01 -4.3375395029e-01
3.837 -2.9795929620e-01 -4.6018237106e-01
3.837 -3.2280303533e-01 -4.8889798279e-01
3.837 -3.5984818173e-01 -4.7699524315e-01
3.837 -2.9857407273e-01 -4.9238393184e-01
3.837 -2.4884892295e-01 -4.1583412666e-01
3.837 -3.2955316429e-01 -4.3688463981e-01
3.837 -3.0017408146e-01 -4.3024393189e-01
3.837 -3.0995394551e-01 -4.2154012451e-01
3.837 -3.0509788432e-01 -4.9691421026e-01
3.837 -3.1238612152e-01 -4.4217412094e-01
3.837 -2.7205469926e-01 -4.3993307828e-01
3.837 -2.4127992838e-01 -4.0778560652e-01
3.837 -2.0106484825e-01 -4.4600493778e-01
3.837 -2.1509624651e-01 -3.8872863117e-01
3.837 -2.1088755789e-01 -4.0356308484e-01
3.837 -2.5737978080e-01 -4.7710001577e-01
3.837 -3.3190655737e-01 -5.5047518840e-01
3.837 -2.8940652859e-01 -5.6335503024e-01
3.837 -3.2043084722e-01 -5.2856241518e-01
3.837 -3.5764063726e-01 -5.3258383232e-01
3.837 -2.4665412443e-01 -5.0998368927e-01
3.837 -2.4212879840e-01 -4.1760285762e-01
3.837 -2.9487987050e-01 -4.2315017698e-01
3.837 -3.1849042968e-01 -4.7178302074e-01
3.837 -3.0447250061e-01 -4.7236122110e-01
3.837 -2.6822862204e-01 -4.0323886981e-01
3.837 -3.0654564943e-01 -4.3294501647e-01
3.837 -3.0938037504e-01 -4.0572734365e-01
3.837 -3.0956414566e-01 -5.4476171475e-01
3.837 -2.9040600690e-01 -4.3744289783e-01
3.837 -2.9992932565e-01 -5.0575645853e-01
3.837 -2.4443903949e-01 -4.0401002633e-01
3.837 -2.5294270068e-01 -4.4735692955e-01
3.837 -2.4343090122e-01 -4.7858493428e-01
3.837 -2.8238726339e-01 -4.0749738469e-01
3.837 -2.6355748951e-01 -4.7390478758e-01
3.837 -2.3899497582e-01 -4.0712407434e-01
3.837 -1.9947676954e-01 -3.5435730469e-01
3.837 -2.5516924194e-01 -4.6032101016e-01
3.837 -2.3389769685e-01 -4.7127576362e-01
3.837 -2.5211602301e-01 -4.3723520921e-01
3.837 -2.1702351264e-01 -4.1081452670e-01
3.837 -2.3698630888e-01 -4.3609761847e-01
3.837 -2.2184407452e-01 -4.0110013988e-01
3.837 -2.3781859468e-01 -3.8813284070e-01
3.837 -2.2996600214e-01 -3.8618630648e-01
3.837 -2.3300728661e-01 -3.8281008514e-01
3.837 -2.7004807210e-01 -3.8707107839e-01
3.837 -2.3165426407e-01 -3.2210360672e-01
3.837 -1.8555883672e-01 -3.1779912807e-01
3.837 -1.9816666039e-01 -2.9760919858e-01
3.837 -1.9068324466e-01 -3.0884024533e-01
3.837 -2.0443469494e-01 -2.3327569886e-01
3.837 -1.8641278805e-01 -2.8633900651e-01
3.837 -1.1538635653e-01 -2.2770984987e-01
3.837 -9.8239708442e-02 -2.5005318652e-01
3.837 -1.4359775904e-01 -2.4489070478e-01
3.837 -1.4955694535e-01 -2.4039867004e-01
3.837 -1.4848030610e-01 -2.9510776660e-01
3.837 -1.3445414466e-01 -3.4222068465e-01
3.837 -1.0267942892e-01 -2.3978736960e-01
3.837 -1.0862374922e-01 -2.2486984175e-01
3.837 -1.0970686773e-01 -6.7531881829e-02
3.837 -6.4398161727e-02 -3.3209143538e-02
3.837 -9.4115555061e-02 -6.5589236386e-02
3.837 -4.4481288513e-02 -5.7770370067e-02
3.837 -1.0075561480e-01 -3.8134661554e-04
3.837 -1.2806420180e-01 -5.5344641481e-02
3.837 -9.7049736080e-02 -1.7227723438e-03
3.837 -1.1130592803e-01 -9.7338506606e-02
3.837 -5.7145139526e-02 -6.9576680104e-02
3.837 -8.6544512655e-02 -2.0773358087e-01
3.837 -1.1969971682e-01 -1.8338367261e-01
3.837 -1.5502483285e-01 -2.6535089143e-01
3.837 -1.4363333538e-01 -1.8031428395e-01
3.837 -1.1819631240e-01 -1.1775242582e-01
3.837 -1.7945332769e-01 -1.1786872874e-01
3.837 -1.2954478308e-01 -1.4006661951e-01
3.837 -2.3049000035e-01 -8.6127219325e-02
3.837 -1.6945495503e-01 -9.7753373184e-02
3.837 -1.5470861217e-01 -1.2844584153e-01
3.837 -1.8595435614e-01 -1.2594553689e-01
3.837 -1.9057204303e-01 -1.3406177363e-01
3.837 -2.2290871201e-01 -6.3899826114e-02
3.837 -1.0368285867e-01 -4.9693790342e-02
3.837 -1.6420141770e-01 -3.9924285647e-04
3.837 -1.6871076799e-01 -9.9087040041e-02
3.837 -5.5346461652e-02 -5.8127183520e-02
3.837 -1.1135732958e-01 -1.4617521196e-01
3.837 -7.9540914280e-02 -8.7700526809e-02
3.837 -6.1113629490e-02 -7.5018865792e-02
3.837 -1.0454621356e-01 -1.4177821540e-01
3.837 -7.0694860521e-02 -1.0554618088e-02
3.837 -3.6090126945e-02 -3.6026946491e-02
3.837 -9.3953955022e-02 -3.8478341521e-03
3.837 -6.5270372030e-02 +8.2231649565e-02
3.837 -1.0345655147e-01 -1.0570347430e-02
3.837 -5.4606192758e-02 -4.3718148622e-02
3.837 -4.9953906067e-02 -6.0801880194e-02
3.837 -8.5382196524e-02 -9.3217270458e-02
3.837 -7.4454360943e-02 -8.7514803734e-02
3.837 -8.5170037285e-02 -2.8624482917e-02
3.837 -2.4035244353e-02 -1.1861347866e-01
3.837 -4.8999105284e-02 -9.2430220453e-02
3.837 +1.5866753352e-02 -4.9817643300e-02
3.837 -4.5408096894e-03 -1.2801389123e-01
3.837 -2.6985749911e-02 -1.1500429938e-01
3.837 -4.0763401569e-02 -8.4894952342e-02
3.837 -1.4207727188e-02 -6.6030870639e-02
3.837 +3.4074797779e-02 -1.3243399561e-01
3.837 +3.9867225190e-02 -8.0412072142e-02
3.837 +7.7320131580e-02 -9.1559978801e-02
3.837 +6.0199191339e-03 -9.4686541494e-02
3.837 +5.7977866933e-02 -7.4280689565e-02
3.837 +2.2140614729e-02 -8.0729214122e-02
3.837 +1.0542273028e-02 -4.3039863931e-02
3.837 -1.0469876805e-02 -5.6303693249e-02
3.837 +5.5242545437e-02 -1.0645661351e-01
3.837 +5.9427666070e-02 -7.9791506103e-02
3.837 +2.6261618597e-02 -1.0235574302e-02
3.837 +1.9461483909e-02 +1.6518997224e-02
3.837 -2.7164210155e-02 +1.0020490548e-01
3.837 -2.4076758389e-02 +4.7694104705e-02
3.837 -3.3569419417e-02 -2.1510891140e-02
3.837 -2.1081628984e-02 +1.1556370787e-02
3.837 +1.6200521920e-02 +4.5376585857e-02
3.837 +2.6642475718e-02 +5.2471209226e-02
3.837 +1.1745935159e-01 +3.4587413160e-02
3.837 +5.0346192703e-02 +7.1096665587e-02
3.837 +1.8477627323e-01 +4.4601368570e-02
3.837 +1.4643956030e-01 +1.7759410543e-02
3.837 +1.4996078613e-01 -1.3222582774e-02
3.837 +1.5309517779e-01 -3.3704175551e-02
3.837 +2.0792468923e-01 +2.1970212010e-02
3.837 +2.4027011357e-01 -1.2789334309e-02
3.837 +2.9461798457e-01 -1.6309270678e-02
3.837 +2.8666407882e-01 -2.1682682135e-02
3.837 +2.7616143930e-01 +3.4526928111e-02
3.837 +3.4560319755e-01 -1.2058526089e-02
3.837 +2.7459838373e-01 -1.8896079607e-03
3.837 +2.3410924766e-01 -1.1917368209e-02
3.837 +2.0684481729e-01 -1.8456193773e-02
3.837 +2.0402555481e-01 -4.6925514126e-02
3.837 +2.2870446654e-01 +2.3999131531e-02
3.837 +1.5267385479e-01 +2.5187555386e-02
3.837 +1.4359254688e-01 -1.4826608853e-02
3.837 +1.2031576606e-01 +3.0238135080e-02
3.837 +1.1484479740e-01 +3.4655955023e-02
3.837 +9.6484823526e-02 +3.0116306390e-02
3.837 +2.4917623788e-02 -2.8890463446e-02
3.837 +2.5151153712e-02 -1.3129877114e-02
3.837 +4.4402453248e-02 -5.2991993642e-02
3.837 -4.2410171991e-02 -5.0405058787e-02
3.837 -7.8384051717e-02 -1.6485436665e-02
3.837 -5.8247472421e-02 -2.6200395830e-02
3.837 +7.3281625637e-03 +4.7215760871e-03
3.837 +2.7018074918e-02 -6.3442440112e-02
3.837 +4.7422470861e-02 -4.4292911656e-02
3.837 -8.5404046022e-03 -1.3272429997e-01
3.837 +4.6965343977e-02 -7.0424705284e-02
3.837 +3.8732694641e-02 -3.0436655981e-02
3.837 +6.5069570717e-02 -4.7696698308e-02
3.837 -1.3878690115e-02 +4.9550261278e-03
3.837 -6.2187755559e-02 -5.3627226801e-02
3.837 -5.5139089211e-02 +4.1658426807e-02
3.837 -7.6969512225e-02 -6.4139058414e-02
3.837 -6.4390761630e-02 +3.1865239624e-02
3.837 -4.0076620918e-02 +8.4241520717e-03
3.837 +1.1885590366e-02 -6.8485739886e-02
3.837 +3.6001810206e-02 -6.9922208420e-02
3.837 +1.8367753491e-02 -1.0123812740e-01
3.837 -5.2309497120e-02 -3.9758555704e-02
3.837 +6.3636716984e-02 -6.1169614496e-02
3.837 +1.6395834805e-02 -4.7055188651e-02
3.837 +7.0868526829e-02 -4.9732246258e-02
3.837 +3.2513224733e-02 -2.2210313564e-03
3.837 +1.0594409807e-01 +5.1250698230e-03
3.837 +6.4149700705e-02 +1.3037272960e-02
3.837 +9.2018832447e-02 +3.1070676250e-03
3.837 +8.9171304872e-02 -1.5610307850e-02
3.837 +9.0648895897e-02 +6.7127196207e-03
3.837 +1.0737331342e-01 -6.6489382643e-03
3.837 +8.9238050926e-02 -4.5371785195e-02
3.837 +1.0238545162e-01 -5.0445729138e-02
3.837 +8.3737250990e-02 -3.4698224853e-02
3.837 +9.9949669003e-02 +7.9469335760e-03
3.837 +4.8786296005e-02 -3.9007505948e-03
3.837 +2.7482919837e-02 +7.9783240949e-03
3.837 +1.2342810355e-01 -3.7491157972e-02
3.837 +1.4955024395e-01 -2.2731858399e-02
3.837 +1.1914338251e-01 -3.8557014756e-02
3.837 +1.4255815279e-01 +9.0572464957e-02
3.837 +9.3042465372e-02 +9.8576049825e-02
3.837 +7.5483497052e-02 +7.5950984254e-02
3.837 +1.0769493046e-01 +6.3038609611e-02
3.837 +6.1156294159e-03 +1.2411688846e-01
3.837 +4.5359800436e-02 +1.0723336293e-01
3.837 +3.6173138883e-02 +6.8720333373e-02
3.837 +9.5992418054e-02 +6.7446812733e-02
3.837 +3.0477059865e-02 +9.7830908700e-02
3.837 -1.8962406860e-02 +1.4555587269e-02
3.837 -1.9570585435e-02 +5.9964202500e-02
3.837 -3.9903196134e-02 +3.6293518299e-03
3.837 -5.2241448220e-02 -3.1773527407e-02
3.837 -8.3949865269e-02 +6.4956768675e-02
3.837 -4.0878444088e-02 -4.1064286825e-04
3.837 -5.9277229108e-02 -5.5299306359e-03
3.837 -9.9898228679e-02 +8.4418934318e-02
3.837 -1.0360656228e-01 +8.2332093454e-02
3.837 -5.4074556410e-02 +6.4163754244e-02
3.837 -1.0406599164e-01 +3.5353532836e-02
3.837 -5.6615292207e-02 +8.8802742708e-02
3.837 -9.3015540106e-02 +1.8004310192e-01
3.837 +4.3755046718e-03 +1.5649620788e-01
3.837 -4.4993698017e-02 +1.0625911862e-01
3.837 -6.6059456140e-02 +1.4518700361e-01
3.837 -6.8208719572e-02 +1.1655847765e-01
3.837 -1.0287824913e-01 +2.1312628625e-01
3.837 -9.9040369347e-02 +2.0993148649e-01
3.837 -1.1029163396e-01 +2.0191763838e-01
3.837 -6.2176516326e-02 +2.3528549932e-01
3.837 -7.8240569650e-02 +2.2316003421e-01
3.837 -5.8869747007e-02 +1.8858693530e-01
3.837 -1.0848321680e-01 +2.2369558053e-01
3.837 -1.3208611758e-01 +2.5356149517e-01
3.837 -9.1908740307e-02 +2.2640904348e-01
3.837 -7.2136693962e-02 +2.2218407081e-01
3.837 -1.2298819569e-01 +2.4825253944e-01
3.837 -1.4816463348e-01 +2.6514266957e-01
3.837 -1.9028558252e-01 +3.2043680406e-01
3.837 -1.9732441003e-01 +2.6586942852e-01
3.837 -1.8574810507e-01 +2.8428462904e-01
3.837 -2.3267208697e-01 +3.9101698080e-01
3.837 -1.4130842192e-01 +2.7306541594e-01
3.837 -1.6080491525e-01 +3.1886332924e-01
3.837 -1.6369826811e-01 +2.1544278918e-01
3.837 -1.9504532289e-01 +3.0610109868e-01
3.837 -2.3661954621e-01 +2.8225402547e-01
3.837 -1.8550629803e-01 +2.7656035085e-01
3.837 -1.3987623929e-01 +3.6340743540e-01
3.837 -2.0099656573e-01 +3.7546456639e-01
3.837 -2.3085737479e-01 +2.9925745423e-01
3.837 -2.1047839139e-01 +2.9460651772e-01
3.837 -2.6297398116e-01 +3.5767083891e-01
3.837 -2.1881359969e-01 +3.7574965627e-01
3.837 -2.3706714329e-01 +3.3022165921e-01
3.837 -2.6764738052e-01 +3.9096377116e-01
3.837 -3.4963027242e-01 +5.0355001642e-01
3.837 -2.5841273410e-01 +4.9827276277e-01
3.837 -2.8428923140e-01 +5.3656681631e-01
3.837 -3.1189353961e-01 +5.3644222654e-01
3.837 -3.2644315689e-01 +5.0504939971e-01
3.837 -3.4603584168e-01 +5.3116873605e-01
3.837 -2.8698568962e-01 +4.9656335673e-01
3.837 -3.0142307225e-01 +4.7373439708e-01
3.837 -3.2076329342e-01 +5.0588899001e-01
3.837 -3.1585955567e-01 +5.1895646423e-01
3.837 -3.4113845123e-01 +5.5274003481e-01
3.837 -3.4106968956e-01 +5.1655707744e-01
3.837 -2.8744598971e-01 +4.7433159817e-01
3.837 -2.6988432741e-01 +5.2356575010e-01
3.837 -2.5627980534e-01 +5.0283077998e-01
3.837 -2.8225191722e-01 +5.3661659858e-01
3.837 -2.5055366677e-01 +4.2481524819e-01
3.837 -2.6361524432e-01 +5.0852347236e-01
3.837 -2.6823932228e-01 +4.5346613465e-01
3.837 -2.5306691830e-01 +4.3505241138e-01
3.837 -2.6240739372e-01 +5.2053522373e-01
3.837 -2.7633399323e-01 +4.9168297900e-01
3.837 -2.9940180901e-01 +4.5599640166e-01
3.837 -3.3644624124e-01 +4.7603009185e-01
3.837 -2.8695291660e-01 +5.5656246951e-01
3.837 -3.1448864677e-01 +5.0864836884e-01
3.837 -3.1372974374e-01 +5.7309341557e-01
3.837 -2.9440205791e-01 +4.9936948559e-01
3.837 -3.1054488129e-01 +5.3946682713e-01
3.837 -3.5632607056e-01 +5.4870158320e-01
3.837 -3.3651728605e-01 +5.2002182626e-01
3.837 -2.9686530084e-01 +4.6512614544e-01
3.837 -2.7180934266e-01 +4.2190515765e-01
3.837 -3.1177449444e-01 +5.0920938612e-01
3.837 -2.9979651759e-01 +4.3788795572e-01
3.837 -3.4234584860e-01 +5.4564977279e-01
3.837 -3.0986371022e-01 +4.4891370912e-01
3.837 -2.3950196639e-01 +4.2434771494e-01
3.837 -1.7001445843e-01 +4.2000779551e-01
3.837 -2.6781561425e-01 +5.1551337933e-01
3.837 -2.5846489197e-01 +4.9223901423e-01
3.837 -2.7893888914e-01 +5.1251734582e-01
3.837 -3.4301589553e-01 +5.4532400976e-01
3.837 -2.7307873229e-01 +4.8282407801e-01
3.837 -2.5779056117e-01 +4.4442533252e-01
3.837 -2.4097214014e-01 +4.6320944160e-01
3.837 -2.2029751807e-01 +4.5110214150e-01
3.837 -2.7234712396e-01 +4.5476379113e-01
3.837 -2.6527482480e-01 +4.8572760024e-01
3.837 -2.7115092283e-01 +4.0527811673e-01
3.837 -3.1778430309e-01 +5.0388483890e-01
3.837 -3.1171254917e-01 +5.1509459039e-01
3.837 -2.7740484853e-01 +4.8687220099e-01
3.837 -2.8483289987e-01 +4.6444251630e-01
3.837 -2.4835945317e-01 +5.0107807356e-01
3.837 -2.9756077230e-01 +5.1245310131e-01
3.837 -3.0071300552e-01 +5.0024313117e-01
3.837 -3.0220465314e-01 +5.4233369274e-01
3.837 -2.9461967594e-01 +5.1540205622e-01
3.837 -3.0935287141e-01 +5.2908313485e-01
3.837 -3.1474973085e-01 +5.6747769287e-01
3.837 -3.1058828722e-01 +5.7395752969e-01
3.837 -3.3203859234e-01 +5.4728643323e-01
3.837 -3.9203708795e-01 +6.0818430276e-01
3.837 -3.8379830058e-01 +5.9534482221e-01
3.837 -3.5496243210e-01 +5.7309554079e-01
3.837 -3.2528618705e-01 +5.5193233513e-01
3.837 -3.0232190431e-01 +5.2841223569e-01
3.837 -2.4362821567e-01 +4.7378639153e-01
3.837 -2.4108681309e-01 +4.6679099863e-01
3.837 -2.6631203819e-01 +5.0667147270e-01
3.837 -2.5821201645e-01 +4.4425513345e-01
3.837 -2.4101384758e-01 +3.7887383118e-01
3.837 -3.0959678335e-01 +5.1248546329e-01
3.837 -3.2136729667e-01 +5.4889581050e-01
3.837 -3.2438055386e-01 +5.9482271631e-01
3.837 -3.3139194732e-01 +6.2426167725e-01
3.837 -3.3285842338e-01 +6.1305881938e-01
3.837 -3.7188183932e-01 +5.8259838243e-01
3.837 -3.1010804253e-01 +5.4669834822e-01
3.837 -2.9224728160e-01 +5.8058026291e-01
3.837 -3.5277118843e-01 +5.7576158367e-01
3.837 -3.5460811498e-01 +5.7947544097e-01
3.837 -3.3994615271e-01 +4.5622971792e-01
3.837 -3.4530305842e-01 +4.9176004327e-01
3.837 -2.8855917692e-01 +4.8509565298e-01
3.837 -3.1147707472e-01 +4.1069511986e-01
3.837 -2.0079838334e-01 +4.2998930369e-01
3.837 -2.4115691949e-01 +4.9306890024e-01
3.837 -3.1715543493e-01 +5.0251398685e-01
3.837 -2.8154740626e-01 +4.1956970880e-01
3.837 -2.6936267012e-01 +4.9627281098e-01
3.837 -2.6841574732e-01 +4.1943389440e-01
3.837 -2.7314652474e-01 +4.6458609766e-01
3.837 -2.4927807321e-01 +4.2115184370e-01
3.837 -2.8422923617e-01 +5.1718423634e-01
3.837 -2.7358886791e-01 +5.0249630125e-01
3.837 -2.5689028994e-01 +5.0236027568e-01
3.837 -1.6046817584e-01 +4.3173113419e-01
3.837 -2.6638054840e-01 +3.7557072265e-01
3.837 -2.2253115039e-01 +4.6370069291e-01
3.837 -2.4580628802e-01 +3.4977528580e-01
3.837 -2.1951048762e-01 +3.0470843937e-01
3.837 -1.7790836358e-01 +3.5215161709e-01
3.837 -2.1284735485e-01 +3.1050093521e-01
3.837 -1.6082286343e-01 +2.8365267022e-01
3.837 -1.4259308833e-01 +2.7133437909e-01
3.837 -1.5746395903e-01 +2.7680464918e-01
3.837 -1.7376545118e-01 +2.4161412848e-01
3.837 -1.7168630336e-01 +2.9206361242e-01
3.837 -2.3888331832e-01 +3.3659644433e-01
3.837 -1.9327883119e-01 +3.2202566289e-01
3.837 -2.8167082091e-01 +4.2850481439e-01
3.837 -2.2300216238e-01 +3.0900067225e-01
3.837 -1.8218099297e-01 +4.0049007368e-01
3.837 -2.6626424189e-01 +3.7058389557e-01
3.837 -1.8097745717e-01 +3.0779193597e-01
3.837 -1.8091399851e-01 +2.7826166010e-01
3.837 -2.0626368925e-01 +2.5691564379e-01
3.837 -1.5824678232e-01 +3.1782948053e-01
3.837 -5.3979426827e-02 +2.6102024259e-01
3.837 -1.1770782497e-02 +2.6558290353e-01
3.837 -1.6956197385e-01 +3.0399744472e-01
3.837 -1.8186629842e-01 +3.3299378987e-01
3.837 -1.9581331929e-01 +3.4638328837e-01
3.837 -2.4077272739e-01 +3.7046237580e-01
3.837 -1.9464857330e-01 +3.4392171671e-01
3.837 -2.1173454442e-01 +3.4874291800e-01
3.837 -1.9892471750e-01 +3.0946744032e-01
3.837 -1.2429270877e-01 +3.1623153335e-01
3.837 -1.4049020192e-01 +3.4628590762e-01
3.837 -1.7931332418e-01 +3.2547302258e-01
3.837 -1.6150502629e-01 +2.9818724337e-01
3.837 -1.5009255830e-01 +2.6187172734e-01
3.837 -1.6884561145e-01 +2.7966095277e-01
3.837 -1.7632030969e-01 +2.6799457725e-01
3.837 -2.0090943095e-01 +2.5180227199e-01
3.837 -1.6685579576e-01 +3.2874475650e-01
3.837 -1.8487056309e-01 +3.7724837235e-01
3.837 -1.8787316043e-01 +3.4294165217e-01
3.837 -2.0377698593e-01 +3.6677858108e-01
3.837 -2.1464356996e-01 +4.2004181490e-01
3.837 -2.0651993712e-01 +4.0805421104e-01
3.837 -1.5287497568e-01 +3.7890472744e-01
3.837 -1.6334787711e-01 +4.5600578388e-01
3.837 -1.0496161556e-01 +3.8392811776e-01
3.837 -1.2540656963e-01 +3.8126140516e-01
3.837 -2.3445016905e-01 +4.5069033627e-01
3.837 -2.5753105045e-01 +4.8864206925e-01
3.837 -2.1896813195e-01 +3.7333351628e-01
3.837 -1.9719714793e-01 +3.9043964371e-01
3.837 -2.5738653025e-01 +4.7974116123e-01
3.837 -2.6351388317e-01 +4.6824854716e-01
3.837 -2.0992363813e-01 +4.3383330772e-01
3.837 -2.3107010018e-01 +4.1026627846e-01
3.837 -2.4789104306e-01 +4.8018290426e-01
3.837 -2.9791160081e-01 +4.9188530447e-01
3.837 -2.0215959606e-01 +4.3815023414e-01
3.837 -2.5102955329e-01 +4.6718929012e-01
3.837 -2.6482694026e-01 +4.7334420221e-01
3.837 -3.2247956919e-01 +5.4838108799e-01
3.837 -3.2209443679e-01 +5.5815254912e-01
3.837 -3.0345013192e-01 +5.2071417148e-01
3.837 -2.1477468006e-01 +4.8746928557e-01
3.837 -2.3679979761e-01 +4.0664418461e-01
3.837 -2.7268793742e-01 +4.4951474601e-01
3.837 -2.3784614636e-01 +4.7102941303e-01
3.837 -1.7451739181e-01 +4.4448679147e-01
3.837 -2.3488627094e-01 +4.7284204686e-01
3.837 -2.7298545651e-01 +5.2791391815e-01
3.837 -2.2856442542e-01 +4.1491368824e-01
3.837 -2.2551462857e-01 +4.1920309309e-01
3.837 -1.5201591330e-01 +3.6228597971e-01
3.837 -2.1383091734e-01 +3.3947163621e-01
3.837 -1.6883775058e-01 +3.2074732818e-01
3.837 -1.6738240938e-01 +3.5306270986e-01
3.837 -2.1407578769e-01 +3.9485767585e-01
3.837 -2.2205637194e-01 +3.8990894333e-01
3.837 -2.1826660831e-01 +3.7006792088e-01
3.837 -2.6205866180e-01 +3.5787845213e-01
3.837 -1.9934719981e-01 +3.8888912376e-01
3.837 -2.0331187150e-01 +4.0167870459e-01
3.837 -2.0515975759e-01 +3.5353908477e-01
3.837 -2.0205771458e-01 +3.4919735668e-01
3.837 -2.0598068502e-01 +2.8115375960e-01
3.837 -1.9950745062e-01 +3.6354821820e-01
3.837 -1.9986212022e-01 +4.2167092372e-01
3.837 -1.9119499108e-01 +4.1015702108e-01
3.837 -2.1338193760e-01 +3.8104131967e-01
3.837 -2.1390084630e-01 +4.3136539173e-01
3.837 -1.7375465269e-01 +4.6773450871e-01
3.837 -1.6689146557e-01 +3.3377405897e-01
3.837 -2.0906178802e-01 +3.0555943131e-01
3.837 -2.3898232723e-01 +3.9835204543e-01
3.837 -2.5118778219e-01 +4.6600774508e-01
3.837 -2.0561164399e-01 +4.3905517442e-01
3.837 -2.4002229752e-01 +4.7048816868e-01
3.837 -2.7280284044e-01 +4.9814137917e-01
3.837 -2.7056523355e-01 +4.8336485800e-01
3.837 -2.7008216272e-01 +4.5461769974e-01
3.837 -2.7113672968e-01 +5.6185609707e-01
3.837 -2.9371323165e-01 +5.3716925945e-01
3.837 -2.7313360600e-01 +5.1857687438e-01
3.837 -3.2251315905e-01 +5.6648435378e-01
3.837 -2.3237044268e-01 +4.0871852944e-01
3.837 -3.0581945193e-01 +4.2616427666e-01
3.837 -2.1433812226e-01 +4.4977249829e-01
3.837 -2.3379876590e-01 +4.4657386550e-01
3.837 -2.4068225116e-01 +4.1702902327e-01
3.837 -2.7469764774e-01 +4.1091574457e-01
3.837 -2.7388616386e-01 +4.6081457953e-01
3.837 -2.8789838025e-01 +4.3951078578e-01
3.837 -3.1002421640e-01 +4.4119702098e-01
3.837 -2.6059497138e-01 +4.9676569458e-01
3.837 -3.0891105229e-01 +5.8162438201e-01
3.837 -3.3594519297e-01 +6.2632730949e-01
3.837 -3.0732283558e-01 +5.7459649426e-01
3.837 -3.4943933055e-01 +5.2129119968e-01
3.837 -3.4975351304e-01 +5.4963933610e-01
3.837 -3.5167245614e-01 +5.1306736067e-01
3.837 -2.9198693645e-01 +5.7352249037e-01
3.837 -2.8496838662e-01 +5.5471622053e-01
3.837 -3.3651477442e-01 +5.5706040394e-01
3.837 -3.0177374714e-01 +5.6884044485e-01
3.837 -2.8029707350e-01 +5.1547502400e-01
3.837 -3.2235282602e-01 +5.2487190593e-01
3.837 -3.0511072626e-01 +4.9614533895e-01
3.837 -3.3782500951e-01 +5.5061219993e-01
3.837 -3.2048097740e-01 +5.4509854209e-01
3.837 -3.2149267569e-01 +5.9865380614e-01
3.837 -3.0885658825e-01 +5.1747932187e-01
3.837 -3.2288228918e-01 +5.7157269054e-01
3.837 -3.0659409890e-01 +5.5876746617e-01
3.837 -3.2398030273e-01 +5.6545217133e-01
3.837 -2.7610317520e-01 +5.2315981228e-01
3.837 -2.8892270647e-01 +4.7781725557e-01
3.837 -3.1061930363e-01 +4.9932581444e-01
3.837 -2.9399075879e-01 +5.0389921250e-01
3.837 -2.9991084430e-01 +4.7994236291e-01
3.837 -3.0049009197e-01 +5.0089531751e-01
3.837 -3.2119555288e-01 +4.5865970390e-01
3.837 -2.8462418790e-01 +3.8584269724e-01
3.837 -2.7499741122e-01 +4.1969297296e-01
3.837 -2.2415103891e-01 +3.7463220040e-01
3.837 -1.9785602176e-01 +3.5160559531e-01
3.837 -2.2225310382e-01 +4.1151037302e-01
3.837 -2.8848686161e-01 +5.2171584866e-01
3.837 -2.7465862627e-01 +5.2023384745e-01
3.837 -2.0491864600e-01 +4.2210398970e-01
3.837 -2.0199607471e-01 +3.8950283793e-01
3.837 -2.0126400993e-01 +3.7831470886e-01
3.837 -2.6139593936e-01 +4.6950767789e-01
3.837 -2.4925244527e-01 +4.2857000973e-01
3.837 -2.5320857574e-01 +4.8573245030e-01
3.837 -2.9319315634e-01 +4.8763948314e-01
3.837 -2.5335351230e-01 +5.0787316454e-01
3.837 -3.5308803221e-01 +5.6968118461e-01
3.837 -3.2676796797e-01 +5.8306457800e-01
3.837 -3.6827625237e-01 +6.0598716587e-01
3.837 -2.8862274659e-01 +5.3873821411e-01
3.837 -2.4863904456e-01 +4.2384322757e-01
3.837 -2.0270013425e-01 +4.3406781088e-01
3.837 -2.3218311084e-01 +4.6772230028e-01
3.837 -2.4854639596e-01 +4.0292279920e-01
3.837 -2.3542484676e-01 +4.1312907393e-01
3.837 -2.4361932826e-01 +4.2817509861e-01
3.837 -2.5180969301e-01 +4.0578319640e-01
3.837 -2.2175924395e-01 +4.2225993875e-01
3.837 -1.5971829528e-01 +3.3676844931e-01
3.837 -1.1574782812e-01 +3.5772092223e-01
3.837 -9.4972112099e-02 +3.3282125742e-01
3.837 -1.1280929552e-01 +2.8657053282e-01
3.837 -1.2573042565e-01 +2.8124129489e-01
3.837 -9.9434937917e-02 +2.1311955819e-01
3.837 -6.8287758400e-02 +2.2648911065e-01
3.837 -1.1391144071e-01 +1.8668713071e-01
3.837 -1.1314974276e-01 +2.4690580806e-01
3.837 -9.5599763564e-02 +2.0958223291e-01
3.837 -8.9620964643e-02 +9.1205203785e-02
3.837 -1.4925886917e-01 +1.3639412554e-01
3.837 -1.3634123042e-01 +1.6426126339e-01
3.837 -1.3584389638e-01 +2.0820370375e-01
3.837 -1.3662452536e-01 +1.4736888735e-01
3.837 -1.0354488997e-01 +2.1656204471e-01
3.837 -2.7523487805e-02 +7.6235974191e-02
3.837 -1.3310876625e-01 +8.4157608292e-02
3.837 -1.2038820250e-01 +1.4626417199e-01
3.837 -1.2554452186e-01 +1.8677106522e-01
3.837 -1.0943274726e-01 +2.4745557343e-01
3.837 -1.3496002753e-01 +2.0867760274e-01
3.837 -1.6810580374e-01 +2.3946349682e-01
3.837 -1.4603435818e-01 +1.6546221822e-01
3.837 -1.2739128053e-01 +1.6501328700e-01
3.837 -1.7322743421e-01 +3.1319441742e-01
3.837 -1.9085459912e-01 +3.5001688421e-01
3.837 -1.4714115514e-01 +3.0215273160e-01
3.837 -1.5179790562e-01 +2.6028265063e-01
3.837 -1.6731932322e-01 +2.2819260738e-01
3.837 -1.6313200214e-01 +2.5288390109e-01
3.837 -1.8713035782e-01 +2.7122448899e-01
3.837 -2.0833801728e-01 +3.5213160194e-01
3.837 -2.1490940178e-01 +4.0683525859e-01
3.837 -1.9877575670e-01 +3.9144823862e-01
3.837 -2.0832143782e-01 +4.1611545554e-01
3.837 -1.9869401927e-01 +4.4361891611e-01
3.837 -1.2686441123e-01 +3.8979248706e-01
3.837 -1.3963442790e-01 +3.6108453152e-01
3.837 -1.6906892540e-01 +4.0312139472e-01
3.837 -1.8320566115e-01 +4.3486099456e-01
3.837 -2.0942094540e-01 +3.4894756842e-01
3.837 -1.7298057686e-01 +3.0443485341e-01
3.837 -1.8598733731e-01 +2.9053312374e-01
3.837 -2.1576923849e-01 +2.7493617705e-01
3.837 -1.8049347103e-01 +3.5267692850e-01
3.837 -1.6428119796e-01 +3.0959884130e-01
3.837 -1.4827981293e-01 +3.0510844161e-01
3.837 -1.4063047909e-01 +3.8233444253e-01
3.837 -1.8487429346e-01 +3.0869596776e-01
3.837 -2.0925377080e-01 +3.8578716982e-01
3.837 -2.4262873377e-01 +4.3005003529e-01
3.837 -2.4515386461e-01 +4.4295130930e-01
3.837 -2.7068911374e-01 +4.3292022226e-01
3.837 -2.5142467344e-01 +4.1060211159e-01
3.837 -2.4622250006e-01 +3.9077317597e-01
3.837 -2.3798317809e-01 +4.0893042969e-01
3.837 -2.1022049356e-01 +4.0986972245e-01
3.837 -2.9231271584e-01 +4.8863696854e-01
3.837 -2.7816439626e-01 +4.7639682177e-01
3.837 -2.3238431991e-01 +4.0976564823e-01
3.837 -2.6080019599e-01 +4.5859196891e-01
3.837 -2.7581073126e-01 +5.0621514976e-01
3.837 -2.7519121398e-01 +4.2383736690e-01
3.837 -2.7776402595e-01 +4.3417071792e-01
3.837 -2.1663169435e-01 +4.4115377939e-01
3.837 -1.8498191852e-01 +4.1865167101e-01
3.837 -2.2716442687e-01 +4.5980521633e-01
3.837 -2.3754077537e-01 +4.9074968557e-01
3.837 -2.5171111538e-01 +3.9086286513e-01
3.837 -2.1673340479e-01 +3.9285374693e-01
3.837 -2.6159073446e-01 +4.4543421982e-01
3.837 -2.7984981955e-01 +4.9545128987e-01
3.837 -2.4303311197e-01 +5.4347365081e-01
3.837 -2.3780277954e-01 +5.1357719341e-01
3.837 -2.6139167098e-01 +4.9376526640e-01
3.837 -2.9036439148e-01 +5.3485532179e-01
3.837 -2.0636453190e-01 +4.1446517132e-01
3.837 -2.2191854574e-01 +3.8466659331e-01
3.837 -1.7571439900e-01 +3.4101583507e-01
3.837 -1.5627745856e-01 +3.5159274499e-01
3.837 -1.0916236008e-01 +2.3391113975e-01
3.837 -1.3247169179e-01 +2.7542956050e-01
3.837 -1.6473508290e-01 +3.3474092713e-01
3.837 -2.1728740410e-01 +3.0196301905e-01
3.837 -2.0885881617e-01 +2.7902214023e-01
3.837 -1.4726829060e-01 +2.5916901573e-01
3.837 -1.1724146129e-01 +2.4568730664e-01
3.837 -1.4276769862e-01 +2.9633634372e-01
3.837 -1.4002988190e-01 +2.9983170137e-01
3.837 -1.4363577079e-01 +3.3492712991e-01
3.837 -1.6667676801e-01 +3.4224346620e-01
3.837 -1.9477635122e-01 +3.7758602398e-01
3.837 -2.4696629780e-01 +4.0944995980e-01
3.837 -2.5385350161e-01 +3.5096810858e-01
3.837 -2.0360705759e-01 +4.0673647432e-01
3.837 -2.9474333901e-01 +4.1027425753e-01
3.837 -2.4322769843e-01 +3.9141190634e-01
3.837 -1.8138499206e-01 +4.0092507525e-01
3.837 -1.5585270293e-01 +4.2743976613e-01
3.837 -1.6953631758e-01 +3.6154807519e-01
3.837 -1.7541661825e-01 +4.0533516162e-01
3.837 -2.2667756332e-01 +4.0961550619e-01
3.837 -1.9849814551e-01 +4.0254797720e-01
3.837 -2.5044161485e-01 +5.0746755860e-01
3.837 -2.3822626819e-01 +3.6873487299e-01
3.837 -2.0798891993e-01 +3.3755627737e-01
3.837 -2.0387169781e-01 +3.9386460701e-01
3.837 -2.3909445266e-01 +4.8990821442e-01
3.837 -2.5443739090e-01 +4.3486962142e-01
3.837 -2.3950260523e-01 +4.4779008119e-01
3.837 -1.8451890493e-01 +4.4594158427e-01
3.837 -2.2960873705e-01 +4.1047139139e-01
3.837 -2.6804712783e-01 +4.3826855204e-01
3.837 -2.5775540144e-01 +4.4537839778e-01
3.837 -2.4226048661e-01 +4.4407351550e-01
3.837 -2.4247121241e-01 +3.9089882677e-01
3.837 -1.9974447644e-01 +4.1956547134e-01
3.837 -1.9184422932e-01 +4.1738099242e-01
3.837 -2.2638840835e-01 +4.3112376001e-01
3.837 -2.3359100308e-01 +4.0389562283e-01
3.837 -2.8242235845e-01 +4.0570956921e-01
3.837 -2.3151663714e-01 +3.7769303906e-01
3.837 -2.2621483618e-01 +3.5672195564e-01
3.837 -2.3108625500e-01 +4.6019523722e-01
3.837 -3.0474694336e-01 +4.6477319737e-01
3.837 -2.5613727239e-01 +4.2066993076e-01
3.837 -2.7253839989e-01 +4.9976718450e-01
3.837 -2.3295024342e-01 +4.2068150534e-01
3.837 -2.7599585308e-01 +3.7565699498e-01
3.837 -2.2509667744e-01 +3.7658589348e-01
3.837 -2.3556264255e-01 +4.0508307094e-01
3.837 -2.6443527141e-01 +3.8804327204e-01
3.837 -1.9996296153e-01 +4.6253008776e-01
3.837 -2.2524541304e-01 +3.8503150175e-01
3.837 -2.1062715794e-01 +3.8092670237e-01
3.837 -2.2524960946e-01 +3.4068045402e-01
3.837 -2.6930007544e-01 +4.2022881264e-01
3.837 -2.4529904717e-01 +4.8903195833e-01
3.837 -2.5833178588e-01 +4.6690937409e-01
3.837 -3.0404413371e-01 +5.1058842908e-01
3.837 -2.3704612730e-01 +3.7503224311e-01
3.837 -2.4475133952e-01 +4.2554177875e-01
3.837 -2.6315344839e-01 +4.1057940697e-01
3.837 -2.7815936400e-01 +4.2627932237e-01
3.837 -2.7435080324e-01 +3.2054755935e-01
3.837 -3.1142893684e-01 +3.3676739982e-01
3.837 -2.2238088876e-01 +3.4986254737e-01
3.837 -1.3585111114e-01 +2.5095000528e-01
3.837 -1.9043724637e-01 +2.9972982427e-01
3.837 -1.0500338711e-01 +2.0367006344e-01
3.837 -1.4167958521e-01 +2.0712020062e-01
3.837 -1.5714916483e-01 +2.7705731299e-01
3.837 -1.0838441627e-01 +2.3965845394e-01
3.837 -1.5127122296e-01 +2.7834699283e-01
3.837 -1.3200605252e-01 +3.1997748124e-01
3.837 -1.9580875912e-01 +3.4351774092e-01
3.837 -1.5335970309e-01 +1.9487101551e-01
3.837 -2.3805061654e-01 +2.3930771768e-01
3.837 -1.5745011783e-01 +2.2561757569e-01
3.837 -1.0507940999e-01 +1.8941787129e-01
3.837 -3.5903696285e-02 +1.8777183120e-01
3.837 -8.9187050552e-02 +2.0539016030e-01
3.837 -8.2121142249e-02 +1.8539178087e-01
3.837 -5.8686845599e-02 +2.1411526399e-01
3.837 -7.5424473805e-02 +2.7837916194e-01
3.837 -6.6861762523e-02 +2.2426843642e-01
3.837 -6.2988174394e-02 +2.4346699903e-01
3.837 -5.8837049130e-02 +1.1220715939e-01
3.837 -7.3276512974e-02 +8.0917323573e-02
3.837 -9.3913243758e-02 +1.0464799247e-01
3.837 -1.2465462900e-01 +1.0575758308e-01
3.837 -9.5093003737e-02 +1.7143000596e-01
3.837 -5.8067004291e-02 +1.4400155325e-01
3.837 -3.8473575246e-03 +1.4662865978e-01
3.837 +1.2753392700e-02 +1.8063383255e-01
3.837 +4.9096830389e-03 +1.8899253121e-01
3.837 -4.7130387074e-02 +2.4569100538e-01
3.837 -3.8193885514e-02 +1.8356760062e-01
3.837 -9.1826782405e-02 +2.1400609108e-01
3.837 -7.8044142067e-02 +2.4298736446e-01
3.837 -8.2888155925e-02 +3.3115743810e-01
3.837 -1.5623734295e-01 +3.8471397139e-01
3.837 -1.0762188208e-01 +3.8399644128e-01
3.837 -2.0829102575e-01 +4.4744862783e-01
3.837 -2.2221646825e-01 +4.6518636737e-01
3.837 -1.3293561390e-01 +4.3842347100e-01
3.837 -1.2934607478e-01 +3.2413826562e-01
3.837 -1.3631947257e-01 +3.4900708255e-01
3.837 -2.1205718090e-01 +3.1471282318e-01
3.837 -2.3395727552e-01 +3.5248210583e-01
3.837 -2.1509484996e-01 +3.4920917919e-01
3.837 -2.1954789428e-01 +3.3293209202e-01
3.837 -2.4990438589e-01 +3.0605228825e-01
3.837 -2.5798599833e-01 +3.2901759022e-01
3.837 -2.5989067081e-01 +4.3907728781e-01
3.837 -2.5469653504e-01 +3.8971806104e-01
3.837 -2.4457122375e-01 +4.0057629089e-01
3.837 -2.0761329362e-01 +3.8111387236e-01
3.837 -1.9435019851e-01 +3.6807163110e-01
3.837 -2.0271598382e-01 +3.4997056661e-01
3.837 -2.1976927505e-01 +3.7785696538e-01
3.837 -2.0565404546e-01 +3.9038294613e-01
3.837 -2.2512963151e-01 +4.0266922706e-01
3.837 -2.4289848455e-01 +4.1312946603e-01
3.837 -1.8588043851e-01 +3.3335687291e-01
3.837 -1.6355087724e-01 +3.3114620270e-01
3.837 -2.1095221672e-01 +3.3015178655e-01
3.837 -1.8562636445e-01 +3.6724761151e-01
3.837 -2.4667498526e-01 +4.1665471091e-01
3.837 -2.8588015950e-01 +4.4889035710e-01
3.837 -2.7181199570e-01 +3.8651958985e-01
3.837 -2.3600109373e-01 +4.0936366832e-01
3.837 -2.2501454226e-01 +4.2872435630e-01
3.837 -2.0323983619e-01 +4.3006078251e-01
3.837 -2.7591756233e-01 +5.2539013495e-01
3.837 -3.1038816273e-01 +5.3244127851e-01
3.837 -3.0670847422e-01 +5.1626460752e-01
3.837 -2.7944548926e-01 +5.2519266522e-01
3.837 -2.8855540242e-01 +5.1339508570e-01
3.837 -2.7466259355e-01 +5.7914206079e-01
3.837 -3.1505862290e-01 +5.5926076273e-01
3.837 -3.3163779618e-01 +6.1334608608e-01
3.837 -2.2626309850e-01 +5.2394137401e-01
3.837 -1.9592025037e-01 +4.6350903813e-01
3.837 -2.4679809497e-01 +5.0663010808e-01
3.837 -3.0347094532e-01 +5.5524125818e-01
3.837 -3.0437377415e-01 +5.3596553797e-01
3.837 -2.9993189459e-01 +5.4933740117e-01
3.837 -2.8451181844e-01 +5.0407389351e-01
3.837 -3.4227251983e-01 +5.6507964772e-01
3.837 -3.5181405935e-01 +6.0402873484e-01
3.837 -2.7946559905e-01 +5.7106370688e-01
3.837 -2.8622793033e-01 +5.7964427545e-01
3.837 -3.2595150091e-01 +5.3485896958e-01
3.837 -2.4630724643e-01 +4.6548824763e-01
3.837 -2.4016260411e-01 +4.4773546353e-01
3.837 -2.4118958733e-01 +4.4765239579e-01
3.837 -2.2564747614e-01 +4.3766283920e-01
3.837 -2.8060058275e-01 +4.1991930781e-01
3.837 -2.5410763975e-01 +4.5310558566e-01
3.837 -2.0282972198e-01 +4.2640548075e-01
3.837 -2.4006626624e-01 +4.1982118487e-01
3.837 -2.1298078896e-01 +3.7857220771e-01
3.837 -2.4473115133e-01 +3.5759717426e-01
3.837 -2.4221404846e-01 +3.4895929251e-01
3.837 -2.4660372737e-01 +3.1139070318e-01
3.837 -2.3956455762e-01 +3.5184031602e-01
3.837 -2.1302325878e-01 +3.5399514881e-01
3.837 -2.1191658244e-01 +3.8594482820e-01
3.837 -1.4839018584e-01 +3.3793842022e-01
3.837 -1.7709929240e-01 +2.9937892637e-01
3.837 -1.6075112278e-01 +3.3094978315e-01
3.837 -1.6681700359e-01 +3.3947316236e-01
3.837 -1.1970712215e-01 +2.9737003495e-01
3.837 -1.0409338861e-01 +2.5422888344e-01
3.837 -1.1819759947e-01 +2.8805051428e-01
3.837 -7.0895463564e-02 +2.7998191857e-01
3.837 -3.2380435092e-02 +1.6252553173e-01
3.837 -3.2823687575e-02 +1.7770048334e-01
3.837 -7.1257973883e-02 +2.2899364137e-01
3.837 -4.6713730967e-02 +1.8623638749e-01
3.837 -7.7046573982e-02 +1.6942376612e-01
3.837 -1.1546641141e-01 +1.0671569257e-01
3.837 -3.1554437818e-02 +1.2206602159e-01
3.837 +2.7224519140e-02 +1.1769181694e-01
3.837 -4.2085041432e-03 +1.5719025849e-01
3.837 +5.7623879696e-02 +1.5738424721e-01
3.837 -1.0800343999e-02 +1.0960828537e-01
3.837 -1.9477313369e-02 +1.4093999533e-01
3.837 -9.3572010956e-02 +1.8199840607e-01
3.837 -8.9890395469e-02 +1.8580629697e-01
3.837 -1.4040472893e-02 +1.6519537095e-01
3.837 -6.1796838088e-02 +1.5236365669e-01
3.837 -5.3047442183e-02 +1.4928515179e-01
3.837 -5.2909601354e-02 +9.1248321194e-02
3.837 -1.4148466643e-01 +1.5647035959e-01
3.837 -6.2345414581e-02 +9.3308962329e-02
3.837 -9.0929721780e-02 +1.6850700960e-01
3.837 -2.4743513612e-02 +1.0763490240e-01
3.837 -5.5417028687e-02 +9.0204889570e-02
3.837 -4.0576015572e-02 +8.2142041259e-02
3.837 -7.9480941156e-02 +8.2640175347e-02
3.837 -5.6133563919e-02 +1.6152159961e-01
3.837 +1.3622930974e-02 +1.6329256028e-01
3.837 +1.0177808245e-01 +1.3693515430e-01
3.837 +3.7727980837e-02 +6.7639879137e-02
3.837 +6.2979779817e-02 +8.8727960146e-02
3.837 +2.7330805397e-02 +8.3452508602e-02
3.837 -8.7155563078e-02 +9.0577665806e-02
3.837 -4.2709476553e-02 +3.4866210549e-02
3.837 -3.0781268197e-02 +1.4943200475e-02
3.837 -3.8545250368e-02 -2.3393706988e-03
3.837 -3.8253619384e-02 -2.8271470239e-02
3.837 -1.7823851387e-02 -2.2874033162e-02
3.837 -1.8156068138e-02 +1.3560157277e-04
3.837 -3.7289723228e-02 -1.7238726800e-03
3.837 -5.4446932658e-02 -5.2352970620e-02
3.837 -1.1131985391e-01 -8.9073151611e-02
3.837 -1.5284664588e-01 -2.7061032722e-02
3.837 -1.0034644406e-01 -7.3183840606e-02
3.837 -1.1125414761e-01 -1.8562390931e-02
3.837 -1.3392688358e-01 -9.3230891511e-02
3.837 -2.9779831854e-02 -1.4591273399e-01
3.837 -3.3526986585e-02 -1.6324906694e-01
3.837 -3.2321922488e-02 -1.0620724124e-01
3.837 -3.0263246872e-03 -1.4890818436e-01
3.837 -2.4755894820e-02 -2.1103989508e-01
3.837 +1.1858338911e-02 -1.1231214277e-01
3.837 -2.6282408694e-02 -1.4232017482e-01
3.837 +8.5464732638e-04 -1.4804231033e-01
3.837 +1.8552569416e-02 -9.1301794525e-02
3.837 +7.5539913869e-03 -7.0068250811e-02
3.837 +6.7446475193e-02 -1.8438684192e-01
3.837 +1.9520893889e-02 -1.2849328486e-01
3.837 +1.2483086013e-02 -1.0180427660e-01
3.837 +5.3039392247e-02 -9.2666902976e-02
3.837 +2.4530528660e-02 -7.5029115059e-02
3.837 +3.8275656797e-02 -1.0588173137e-02
3.837 -2.8464222728e-02 -2.0128269998e-03
3.837 -5.8247429498e-02 +9.9727004235e-03
3.837 -1.9934538228e-02 -2.5952497772e-02
3.837 -6.5191779033e-02 -5.2395382647e-02
3.837 -1.3023548869e-01 +3.0766048258e-02
3.837 -1.2867503576e-01 +1.0307494258e-01
3.837 -1.9233494319e-01 +7.4973546610e-02
3.837 -1.7137637338e-01 +5.1609150975e-02
3.837 -1.5367148560e-01 +7.2185150955e-02
3.837 -1.8915132658e-01 +3.2340489230e-02
3.837 -1.6655230066e-01 +4.3188768665e-02
3.837 -1.7578867659e-01 -2.0914179074e-02
3.837 -1.8069983122e-01 -5.6467263411e-02
3.837 -1.7364255734e-01 -7.8240531969e-02
3.837 -1.8331940855e-01 -5.7725004889e-02
3.837 -1.3638277339e-01 -9.1883371797e-03
3.837 -1.1450331952e-01 -1.7368461009e-02
3.837 -1.3380196941e-01 -2.3871248082e-02
3.837 -1.7506948814e-01 +4.9537219033e-02
3.837 -1.3566864935e-01 -3.1469015337e-02
3.837 -1.4532119456e-01 -3.3693740364e-02
3.837 -1.6508211103e-01 -4.2139228636e-02
3.837 -1.5186963033e-01 +7.4794940770e-03
3.837 -9.2163790604e-02 +4.6795941992e-02
3.837 -1.4963053886e-01 +4.4157968050e-02
3.837 -1.3610276866e-01 +3.1028030340e-02
3.837 -1.9867818811e-01 -3.4359298709e-02
3.837 -1.5857491760e-01 -1.7017991508e-02
3.837 -1.7183194448e-01 +4.8132609708e-02
3.837 -1.9879596088e-01 +2.3855055683e-02
3.837 -1.7364957205e-01 +2.2747367853e-02
3.837 -1.5778729185e-01 +8.7992760052e-02
3.837 -9.6698987310e-02 +8.3081521191e-02
3.837 -1.2014061490e-01 +1.7272389162e-01
3.837 -5.8068659170e-02 +9.9172795654e-02
3.837 -3.4289767529e-02 +9.1201916355e-02
3.837 -2.9732788696e-02 +2.1429353239e-02
3.837 -9.8809653461e-02 +7.6284212470e-02
3.837 -1.3086287811e-01 +1.8711719255e-01
3.837 -1.4970815762e-01 +1.4257229516e-01
3.837 -1.6169780436e-01 +1.7504916811e-01
3.837 -1.5201370698e-01 +2.0175913475e-01
3.837 -1.7633117152e-01 +2.1495284572e-01
3.837 -1.0049181111e-01 +2.2569146537e-01
3.837 -1.8580092120e-01 +2.8694281053e-01
3.837 -1.6443045661e-01 +2.9235468602e-01
3.837 -1.9186092496e-01 +3.1596775931e-01
3.837 -1.1335314120e-01 +3.9849114330e-01
3.837 -1.9645541697e-01 +3.8312231848e-01
3.837 -2.2819017991e-01 +3.3063238750e-01
3.837 -2.1936234158e-01 +3.0792685147e-01
3.837 -1.9348889799e-01 +3.3256053540e-01
3.837 -1.4797983678e-01 +4.0231431453e-01
3.837 -2.0467689477e-01 +4.3862371530e-01
3.837 -2.6967726000e-01 +4.5406084433e-01
3.837 -2.3423495473e-01 +4.8020506797e-01
3.837 -2.2054322616e-01 +4.8555576083e-01
3.837 -2.1210369266e-01 +5.1429213291e-01
3.837 -1.7494296327e-01 +4.8278184910e-01
3.837 -2.5752214475e-01 +5.1127462791e-01
3.837 -2.7377411098e-01 +5.2375563907e-01
3.837 -2.8952148477e-01 +4.7725810905e-01
3.837 -2.6667285324e-01 +5.2344019476e-01
3.837 -2.1772708823e-01 +4.4568725609e-01
3.837 -2.0866786987e-01 +4.4594788217e-01
3.837 -1.8367263520e-01 +3.9632621518e-01
3.837 -2.3520898618e-01 +4.4232259663e-01
3.837 -1.9908863489e-01 +4.5554784574e-01
3.837 -2.3856866109e-01 +4.6647756071e-01
3.837 -2.9122376938e-01 +4.6241446866e-01
3.837 -2.7557606414e-01 +4.8747712029e-01
3.837 -2.1921356163e-01 +4.2400329251e-01
3.837 -1.8776062531e-01 +3.6759714123e-01
3.837 -2.7283718203e-01 +4.3447639315e-01
3.837 -2.4654615127e-01 +3.9681828457e-01
3.837 -2.9268110623e-01 +4.1463348316e-01
3.837 -1.9003508139e-01 +3.8835453587e-01
3.837 -1.6471893998e-01 +3.6050607991e-01
3.837 -1.5672276777e-01 +3.3510825998e-01
3.837 -1.5736795400e-01 +3.4293972131e-01
3.837 -1.2866332086e-01 +4.1020328487e-01
3.837 -1.1989108348e-01 +3.4198873454e-01
3.837 -1.0859988166e-01 +3.3079564787e-01
3.837 -2.0525146780e-01 +3.9090279293e-01
3.837 -1.7103250646e-01 +4.4140894392e-01
3.837 -1.6952138157e-01 +3.4531941741e-01
3.837 -1.8826639086e-01 +3.5767125150e-01
3.837 -2.2191632800e-01 +3.5920091347e-01
3.837 -2.6432712282e-01 +3.9790279285e-01
3.837 -2.6279168931e-01 +3.6562941868e-01
3.837 -2.3942403203e-01 +3.6572416695e-01
3.837 -2.4191005950e-01 +3.6923715273e-01
3.837 -2.0293382608e-01 +3.0881098952e-01
3.837 -1.9419470561e-01 +3.3900760616e-01
3.837 -1.7386760559e-01 +2.6701660879e-01
3.837 -1.3720886661e-01 +3.1965935354e-01
3.837 -1.7349249250e-01 +2.9248134021e-01
3.837 -1.9240557030e-01 +3.5647825323e-01
3.837 -2.0884765874e-01 +3.4453554774e-01
3.837 -2.5993747270e-01 +4.3259893940e-01
3.837 -2.4524987475e-01 +4.3141053553e-01
3.837 -1.9445945113e-01 +4.5599327209e-01
3.837 -2.8409864630e-01 +5.2157528793e-01
3.837 -3.0468564085e-01 +5.5061124886e-01
3.837 -3.2628574533e-01 +5.8847305938e-01
3.837 -3.2268895104e-01 +5.2765852303e-01
3.837 -2.5884762208e-01 +4.5773931661e-01
3.837 -3.1437599778e-01 +4.9211379800e-01
3.837 -3.3593609560e-01 +5.6081252163e-01
3.837 -2.9914952072e-01 +5.3612688636e-01
3.837 -3.2849127316e-01 +5.0211799122e-01
3.837 -3.2143430333e-01 +4.7206997242e-01
3.837 -2.4801307089e-01 +3.7488950975e-01
3.837 -1.9587170483e-01 +4.1543829856e-01
3.837 -1.4102099876e-01 +3.5219287525e-01
3.837 -1.8982036277e-01 +2.8008120525e-01
3.837 -2.0448942966e-01 +3.8139486318e-01
3.837 -2.5284309223e-01 +3.9808424393e-01
3.837 -2.3538820628e-01 +4.6275656292e-01
3.837 -2.4713896126e-01 +4.7729527680e-01
3.837 -2.2401748436e-01 +4.4074878566e-01
3.837 -2.1963295984e-01 +4.3352537125e-01
3.837 -2.1127730320e-01 +4.8639828248e-01
3.837 -1.8981713284e-01 +4.1643095741e-01
3.837 -1.8175521103e-01 +4.1449147839e-01
3.837 -2.5515257374e-01 +5.2656709012e-01
3.837 -2.5975931578e-01 +5.1364934367e-01
3.837 -2.7344248012e-01 +4.5987620931e-01
3.837 -2.5599683290e-01 +5.1488706349e-01
3.837 -2.6380213758e-01 +4.7613764728e-01
3.837 -2.2393151762e-01 +4.4109440087e-01
3.837 -2.3419749526e-01 +5.1022547789e-01
3.837 -2.8692139077e-01 +5.2668230074e-01
3.837 -2.9613087671e-01 +5.1103391576e-01
3.837 -3.2828013568e-01 +5.0893009689e-01
3.837 -3.1721149549e-01 +5.3647745097e-01
3.837 -3.4832853198e-01 +5.4230373720e-01
3.837 -3.5227752044e-01 +5.6607707418e-01
3.837 -3.5114724374e-01 +5.5403173799e-01
3.837 -3.4308530250e-01 +5.8427078614e-01
3.837 -2.8118577093e-01 +4.6991748309e-01
3.837 -2.6731773613e-01 +4.7942344732e-01
3.837 -3.0779691209e-01 +4.4611905729e-01
3.837 -2.8799955855e-01 +4.3921659936e-01
3.837 -2.6352172198e-01 +4.1672945222e-01
3.837 -2.4817330961e-01 +4.0390496949e-01
3.837 -2.6363785645e-01 +4.3829073739e-01
3.837 -3.0205178547e-01 +4.3414949767e-01
3.837 -3.3266768639e-01 +5.2581648842e-01
3.837 -2.9849107641e-01 +4.7472052426e-01
3.837 -2.9333523099e-01 +4.3164893058e-01
3.837 -2.8660809398e-01 +5.0063920695e-01
3.837 -3.2890021379e-01 +5.4349876062e-01
3.837 -3.0412704318e-01 +5.1934544175e-01
3.837 -3.2980022135e-01 +5.4415686868e-01
3.837 -3.1161368446e-01 +4.9715780238e-01
3.837 -3.1060941328e-01 +5.6065799958e-01
3.837 -3.1233346149e-01 +5.0477514073e-01
3.837 -3.5141636289e-01 +5.7814648029e-01
3.837 -2.9352719347e-01 +5.9650946513e-01
3.837 -3.0013668764e-01 +5.6643402713e-01
3.837 -2.9810277687e-01 +6.0130067565e-01
3.837 -3.2429925596e-01 +5.8531670645e-01
3.837 -3.2286804963e-01 +5.9608087984e-01
3.837 -3.2470704627e-01 +5.9087747290e-01
3.837 -3.3261591771e-01 +5.8937997719e-01
3.837 -3.3439609601e-01 +5.4162697544e-01
3.837 -2.7573304038e-01 +5.5615731949e-01
3.837 -3.3138737299e-01 +5.4155018101e-01
3.837 -2.8303359934e-01 +5.3299021566e-01
3.837 -3.1608320921e-01 +5.2956262022e-01
3.837 -2.9222299642e-01 +4.9180996125e-01
3.837 -3.2144029979e-01 +5.6182160751e-01
3.837 -2.6517488858e-01 +4.9236198852e-01
3.837 -2.2668684491e-01 +3.9252238269e-01
3.837 -2.4783457759e-01 +4.3572287052e-01
3.837 -2.6600592711e-01 +4.2520305167e-01
3.837 -2.4470744370e-01 +4.5207315278e-01
3.837 -3.4143420359e-01 +5.1823098815e-01
3.837 -2.6735631403e-01 +4.7459757794e-01
3.837 -3.1055230218e-01 +4.5652677409e-01
3.837 -2.9315961077e-01 +4.7247100971e-01
3.837 -3.0715578925e-01 +4.6794804890e-01
3.837 -2.5982639125e-01 +3.8056610974e-01
3.837 -2.6602912055e-01 +3.9785639181e-01
3.837 -2.7933139776e-01 +4.5980112970e-01
3.837 -2.9991206737e-01 +5.4910213424e-01
3.837 -2.3183004386e-01 +4.9297038473e-01
3.837 -2.7774747119e-01 +4.4561994597e-01
3.837 -2.5135183605e-01 +4.4720380893e-01
3.837 -2.8902831693e-01 +4.5099283505e-01
3.837 -2.9450241784e-01 +5.0640059229e-01
3.837 -2.6417086877e-01 +4.8267759805e-01
3.837 -2.8535510091e-01 +4.8649587325e-01
3.837 -3.4220779418e-01 +5.8848525312e-01
3.837 -2.9026171295e-01 +5.4518163963e-01
3.837 -2.9621399244e-01 +5.1641135958e-01
3.837 -2.5144402913e-01 +4.4594541885e-01
3.837 -2.3692561843e-01 +4.2541766089e-01
3.837 -2.2315324088e-01 +4.4461548682e-01
3.837 -2.7247499880e-01 +4.4018901829e-01
3.837 -1.7541688621e-01 +3.7188899783e-01
3.837 -1.9467043706e-01 +4.1913199787e-01
3.837 -2.3497346714e-01 +4.0840333549e-01
3.837 -2.0463847945e-01 +3.6633821551e-01
3.837 -2.3373992096e-01 +3.8597743384e-01
3.837 -2.7573857992e-01 +3.9679915274e-01
3.837 -1.9701835727e-01 +3.9753583928e-01
3.837 -2.1203019065e-01 +3.9247111301e-01
3.837 -2.4629623494e-01 +3.5724293959e-01
3.837 -2.7152392563e-01 +4.0409361089e-01
3.837 -2.7891052880e-01 +4.4348419955e-01
3.837 -2.1411342145e-01 +3.9201908023e-01
3.837 -2.7396952060e-01 +4.1314738533e-01
3.837 -2.7599865869e-01 +4.6104815181e-01
3.837 -2.3010766581e-01 +4.3562976683e-01
3.837 -1.7166943070e-01 +4.0990686139e-01
3.837 -2.2674579980e-01 +3.8339289958e-01
3.837 -1.6603852931e-01 +2.9387330653e-01
3.837 -1.7643106218e-01 +3.8581365304e-01
3.837 -2.1634720880e-01 +4.4024793171e-01
3.837 -1.4867225105e-01 +4.0343663892e-01
3.837 -8.1589844016e-02 +3.3750509798e-01
3.837 -6.1291782191e-02 +3.1009087215e-01
3.837 -5.6313957850e-02 +3.3845395814e-01
3.837 -4.6316704229e-03 +3.2610364423e-01
3.837 -3.3516933016e-02 +3.0262775870e-01
3.837 +6.8154116263e-02 +2.0552194407e-01
3.837 +5.8351433031e-02 +1.7070692069e-01
3.837 -6.9466902248e-02 +1.9565246738e-01
3.837 -4.6439438809e-02 +2.4113701934e-01
3.837 -1.0642742603e-01 +1.9002569070e-01
3.837 -9.7736216175e-02 +2.2361360795e-01
3.837 -7.7730420116e-02 +2.7680513807e-01
3.837 -4.3723061470e-02 +2.2498600793e-01
3.837 -1.0671853524e-01 +2.4751223055e-01
3.837 -1.9111295130e-01 +4.0077661560e-01
3.837 -1.8634347231e-01 +3.3607910740e-01
3.837 -2.1808228308e-01 +3.6964428431e-01
3.837 -1.1027107501e-01 +3.4017685850e-01
3.837 -1.3430930580e-01 +2.9409681038e-01
3.837 -9.5765639369e-02 +2.5799415325e-01
3.837 -1.2177373531e-01 +2.0738249607e-01
3.837 -1.3273978017e-01 +2.6703200452e-01
3.837 -6.2451566368e-02 +1.5779685250e-01
3.837 -1.2122160043e-01 +1.8699182467e-01
3.837 -9.6523776069e-02 +2.6478805941e-01
3.837 -6.2551521785e-02 +1.2542639219e-01
3.837 +2.4157754429e-02 +1.1789304872e-01
3.837 +5.3787180930e-02 +1.1621207997e-01
3.837 +7.0050321599e-02 +1.3738215922e-01
3.837 +3.5073613670e-02 +1.6922444740e-01
3.837 +3.1303489400e-02 +6.6378673919e-02
3.837 +1.5931148701e-01 +1.0176654244e-01
3.837 +1.3627404288e-01 +1.3819833764e-01
3.837 +7.6429215713e-02 +1.8307623118e-01
3.837 +5.2498884017e-02 +1.7017966976e-01
3.837 +2.0956257833e-02 +2.0361602596e-01
3.837 +1.0948421813e-02 +1.0562939930e-01
3.837 +4.0828330335e-02 +1.6423837820e-01
3.837 +4.7391512007e-03 +6.5259096345e-02
3.837 -1.0561989571e-02 +8.8822356181e-02
3.837 -1.1623891205e-02 +1.4322430391e-01
3.837 -1.2809893743e-02 +1.2696118171e-01
3.837 -3.1190275866e-02 +1.6785878291e-01
3.837 +6.9101359476e-02 +3.8595175613e-02
3.837 +5.4825220648e-02 +5.1360392819e-02
3.837 +1.0214141889e-01 +9.4295157814e-02
3.837 +1.0809926046e-01 +6.0858297722e-02
3.837 +3.5459034772e-02 +5.3190665619e-02
3.837 +3.1751084236e-02 +4.8900689768e-02
3.837 +7.4872681356e-02 -2.2731106643e-02
3.837 +2.3260611000e-02 -4.4009464226e-02
3.837 -3.7580482677e-02 +1.1431204369e-02
3.837 -1.2420133758e-01 -3.4417977303e-02
3.837 -9.8211598394e-02 -1.6864236506e-02
3.837 -7.3369450575e-02 +3.8529819398e-02
3.837 -1.5967520661e-01 +3.8682750124e-02
3.837 -5.6307801281e-02 +3.8650174661e-02
3.837 -5.2915276971e-02 +9.7241862682e-02
3.837 -1.4300986141e-01 +1.0931300408e-01
3.837 -1.5477506869e-01 +2.7923510312e-02
3.837 -7.9485087640e-02 +4.9413867065e-02
3.837 -4.6539196015e-02 +9.3962237372e-02
3.837 -2.6311217965e-02 +8.6030916659e-02
3.837 -4.6378059092e-02 +1.0281671489e-01
3.837 -6.7959310977e-03 +6.7326563043e-02
3.837 -4.6998636644e-02 +5.5112889304e-02
3.837 +3.4874236049e-02 +2.8705600476e-02
3.837 +8.9003890989e-03 -3.7821245999e-02
3.837 +4.0224654080e-02 +1.4278393460e-02
3.837 -3.3503702225e-03 +2.9546501615e-02
3.837 +8.9588020578e-02 +8.5628050620e-03
3.837 +6.3639676928e-02 +1.2008903800e-01
3.837 +7.1313960009e-02 +1.0024285743e-01
3.837 +1.2332655282e-01 +7.5201866525e-02
3.837 +1.8987788465e-01 +6.0454043387e-02
3.837 +1.3197468864e-01 +1.2963464302e-01
3.837 +2.3278369638e-01 +2.2464925760e-03
3.837 +2.3696532795e-01 +9.8712809904e-04
3.837 +2.6156562340e-01 +2.1659579781e-02
3.837 +2.5314774204e-01 +2.3233833639e-02
3.837 +1.7686965392e-01 +5.9763009505e-02
3.837 +2.5294145923e-01 +9.9064401931e-02
3.837 +1.4889513172e-01 +6.3216102723e-02
3.837 +2.2442745620e-01 +1.8394686319e-02
3.837 +2.2308010481e-01 +4.9711905683e-02
3.837 +2.7841718966e-01 +9.4248601323e-02
3.837 +2.8072170251e-01 +3.1649952247e-02
3.837 +3.9976600170e-01 +2.7069541448e-02
3.837 +3.4119396461e-01 +6.5905142646e-03
3.837 +3.9523750372e-01 -2.9978309443e-02
3.837 +2.9777425002e-01 +1.3591641935e-02
3.837 +3.2906559720e-01 +5.2510179079e-02
3.837 +4.3502949169e-01 +5.6276310565e-03
3.837 +4.6510355533e-01 +1.1728812642e-02
3.837 +5.0792436865e-01 -1.9648531857e-03
3.837 +4.6454430462e-01 +4.8821697660e-03
3.837 +3.9562083923e-01 -1.8614162407e-02
3.837 +3.1684846101e-01 +5.0615937286e-02
3.837 +4.4573864913e-01 +2.0405998114e-02
3.837 +4.1347650305e-01 +4.3298278376e-02
3.837 +4.0740874733e-01 -1.0701180313e-03
3.837 +4.0125211469e-01 +5.4284913901e-03
3.837 +3.8461290728e-01 -3.2572620142e-02
3.837 +4.4762868525e-01 +1.1197785299e-02
3.837 +5.6099806904e-01 -3.0954001286e-02
3.837 +5.1797845151e-01 -2.7038930702e-02
3.837 +5.5311270040e-01 -7.5797114196e-03
3.837 +6.2580963685e-01 +2.4870018190e-02
3.837 +6.6824417485e-01 +2.1756454462e-02
3.837 +6.5895120937e-01 -7.1774084568e-03
3.837 +6.5228482472e-01 +2.6474479115e-02
3.837 +5.9639164291e-01 +1.6284663978e-02
3.837 +5.2473566594e-01 +2.1873296202e-02
3.837 +5.8392359874e-01 +2.0042806254e-03
3.837 +5.9017759531e-01 -2.3614427368e-02
3.837 +5.3503946222e-01 -5.9853696439e-03
3.837 +5.9873681568e-01 +8.1568579330e-03
3.837 +5.6390358033e-01 +4.2054771770e-03
3.837 +6.5738937741e-01 +1.4850332602e-02
3.837 +6.3771942712e-01 -2.0865181515e-02
3.837 +5.4969493370e-01 +1.9253415585e-03
3.837 +6.4266273328e-01 +1.4670664244e-02
3.837 +5.4928008011e-01 +2.0392275082e-03
3.837 +5.2112435080e-01 +1.5579082468e-02
3.837 +5.2110340704e-01 -2.8826363366e-02
3.837 +5.5138028614e-01 -1.9454394826e-02
3.837 +6.4424593180e-01 -2.6853485488e-02
3.837 +5.8880954292e-01 +4.2819144349e-02
3.837 +5.3547676806e-01 +3.1882813871e-02
3.837 +5.1968364180e-01 +4.9068318099e-02
3.837 +5.3195193760e-01 +8.6723534484e-03
3.837 +5.3397686635e-01 +1.9766424697e-02
3.837 +5.4172673883e-01 -3.3596352032e-02
3.837 +5.4037352263e-01 -5.7115417003e-03
3.837 +4.9380335526e-01 -2.6091481574e-02
3.837 +4.5851943348e-01 -5.3923878958e-02
3.837 +4.4478475140e-01 -1.5820617232e-03
3.837 +5.0941221815e-01 -1.8296088549e-02
3.837 +5.3287271118e-01 -1.8538907192e-02
3.837 +5.1057590671e-01 +1.4327872793e-02
3.837 +5.3368168707e-01 +3.2006492543e-02
3.837 +5.0845410278e-01 +3.2411057332e-02
3.837 +5.0819947769e-01 -2.2374177552e-02
3.837 +5.0310423054e-01 +1.3286231075e-02
3.837 +5.1077491169e-01 +1.5725379035e-03
3.837 +5.7954176188e-01 +6.3518025045e-03
3.837 +5.7831441300e-01 -1.9629615610e-02
3.837 +5.9523246844e-01 -3.1756613105e-02
3.837 +6.3750168189e-01 -2.8424291630e-02
3.837 +5.8703441827e-01 -1.1410434592e-02
3.837 +5.9342973196e-01 +1.2641126556e-02
3.837 +5.4506329874e-01 -7.2939122442e-03
3.837 +5.6641111168e-01 +2.1396407265e-03
3.837 +5.2579815801e-01 -4.7163668319e-03
3.837 +5.3400317810e-01 +2.9960380662e-02
3.837 +6.2148669167e-01 +6.8342673785e-05
3.837 +6.5693056013e-01 -7.3373772175e-03
3.837 +6.9586141205e-01 -2.1754685484e-02
3.837 +6.6004584930e-01 +2.3625493513e-02
3.837 +6.6451458491e-01 +2.1515524852e-02
3.837 +7.0082866342e-01 +3.0528875402e-02
3.837 +5.5206314816e-01 -2.6837379884e-02
3.837 +5.0811565212e-01 +1.4037988831e-02
3.837 +5.9052833475e-01 -2.1583784071e-02
3.837 +5.6264594556e-01 -1.0107300054e-02
3.837 +5.2114728089e-01 +1.5438001349e-02
3.837 +6.2856527480e-01 -1.8260143697e-03
3.837 +6.0689497406e-01 +5.2330836438e-03
3.837 +5.5068447525e-01 -4.7401441833e-02
3.837 +5.4308847956e-01 -4.9252251179e-02
3.837 +5.2870742504e-01 -1.2162687835e-03
3.837 +5.1791349859e-01 +1.5231280245e-02
3.837 +5.6249622025e-01 -1.3044800167e-02
3.837 +5.4626478265e-01 -3.0271429474e-02
3.837 +4.9939424120e-01 +9.4975567281e-03
3.837 +5.0641135902e-01 -1.0807432130e-02
3.837 +4.9628529726e-01 +7.1414453678e-03
3.837 +5.4278691415e-01 -3.3625135086e-02
3.837 +6.1325594078e-01 -1.5965062285e-02
3.837 +5.2538913266e-01 -4.4017472314e-03
3.837 +6.1510380635e-01 -1.3745778654e-02
3.837 +5.8074499838e-01 -1.0975956125e-02
3.837 +6.0937174300e-01 +6.8239185143e-03
3.837 +5.9405326017e-01 -3.0039801542e-02
3.837 +5.2129862289e-01 -1.9429864104e-02
3.837 +5.0222856703e-01 -8.0130042079e-04
3.837 +4.9674516269e-01 +6.4594355595e-02
3.837 +6.2668995610e-01 +6.1810108448e-02
3.837 +5.5673389562e-01 -9.7438160501e-03
3.837 +5.0974173014e-01 -6.1482314959e-03
3.837 +5.4342785200e-01 +2.3657151681e-02
3.837 +5.2153391013e-01 +5.4994868083e-03
3.837 +5.2869269820e-01 -2.2116604200e-03
3.837 +4.8568466693e-01 +1.0437131886e-02
3.837 +4.0716016451e-01 +8.9243721623e-03
3.837 +4.2928436532e-01 -1.0228134591e-02
3.837 +4.5200342913e-01 -6.2033641933e-02
3.837 +3.8682373885e-01 -2.4324450354e-02
3.837 +2.8967608135e-01 -7.7795077106e-02
3.837 +3.3149742936e-01 -7.8363862613e-02
3.837 +2.6803819564e-01 -6.0256998801e-02
3.837 +2.3717541031e-01 -7.0167665428e-02
3.837 +2.1473617058e-01 -3.5003543582e-02
3.837 +1.8876027857e-01 +8.0446859838e-03
3.837 +1.2068925179e-01 -1.9878992631e-02
3.837 +1.0133827676e-01 +3.0823568685e-02
3.837 +1.2521793536e-01 +2.1803125626e-02
3.837 +9.6302964318e-02 +2.6295340085e-02
3.837 +1.6225084971e-01 +1.1346049314e-01
3.837 +1.7706391861e-01 +8.8525415307e-02
3.837 +1.5093134691e-01 +5.7038528999e-02
3.837 +1.8888354565e-01 +3.8921535663e-02
3.837 +1.8627905724e-01 +5.3015198922e-02
3.837 +2.6088078106e-01 +2.1628434559e-02
3.837 +2.0641904856e-01 +5.9058976057e-02
3.837 +2.8136988049e-01 +3.4376638409e-02
3.837 +3.6490294261e-01 -1.1911649334e-02
3.837 +3.4344125087e-01 -2.3766371763e-02
3.837 +3.6411478917e-01 +2.6392990450e-02
3.837 +4.6901361507e-01 -1.3290011953e-02
3.837 +4.7474395536e-01 +2.6118515460e-02
3.837 +4.7010391511e-01 +1.8798739311e-02
3.837 +5.6354030087e-01 +1.5454235854e-02
3.837 +6.2468290986e-01 -1.5580251625e-02
3.837 +5.6077212577e-01 -2.1252670194e-02
3.837 +6.0054347930e-01 +6.8476121874e-03
3.837 +5.1905258802e-01 -2.7370067453e-02
3.837 +4.5100796090e-01 +1.3939862988e-03
3.837 +4.6763541398e-01 +1.4295820974e-02
3.837 +4.3511137475e-01 +2.9624360620e-02
3.837 +5.7353066125e-01 +1.7835701549e-02
3.837 +5.1550784517e-01 +5.0714970923e-02
3.837 +4.8995520558e-01 +2.3965510746e-02
3.837 +4.3439862770e-01 +3.4289755381e-02
3.837 +4.1666598779e-01 +2.3165439899e-02
3.837 +3.7688001732e-01 +4.6096294004e-02
3.837 +3.6201521230e-01 +3.5232814791e-02
3.837 +4.3850471553e-01 +6.0220659538e-02
3.837 +4.0103953220e-01 +9.9395194370e-03
3.837 +3.9000397856e-01 -1.0987147984e-02
3.837 +3.4088868387e-01 -8.5462084271e-03
3.837 +4.1315712085e-01 -1.4001537966e-02
3.837 +4.1612270246e-01 -2.6464622003e-02
3.837 +5.1185102002e-01 +4.8829566314e-02
3.837 +5.2928206314e-01 -2.8092177790e-03
3.837 +5.6052332035e-01 -2.8280533992e-02
3.837 +5.7862803749e-01 -7.6342427219e-03
3.837 +5.9198531228e-01 +1.1495886109e-02
3.837 +5.6777520207e-01 -5.7649935907e-03
3.837 +6.0616125219e-01 +2.6937987791e-03
3.837 +5.4956074975e-01 +6.5437004486e-02
3.837 +5.7910707615e-01 +6.1018323840e-03
3.837 +6.5116260146e-01 -1.8473677183e-02
3.837 +6.3220262544e-01 +5.6831831989e-03
3.837 +5.7655061243e-01 -9.5300347102e-03
3.837 +5.9712575640e-01 +3.3597742674e-02
3.837 +6.8036344894e-01 -2.0245735531e-02
3.837 +6.0872369837e-01 +1.7564126863e-02
3.837 +6.2458381272e-01 +2.4213810511e-03
3.837 +5.6784351545e-01 -3.4734804969e-02
3.837 +5.3814407599e-01 -6.7756015706e-03
3.837 +4.0903601882e-01 -1.1154265094e-03
3.837 +4.9066137399e-01 +3.3427732120e-02
3.837 +4.1275153362e-01 +4.6225645129e-02
3.837 +3.5648982632e-01 -5.8044444932e-03
3.837 +4.0127308466e-01 -1.5686558714e-02
3.837 +4.3080906267e-01 +1.0070791328e-02
3.837 +4.7324899341e-01 -2.4373180938e-02
3.837 +4.7434356214e-01 -1.8318308897e-02
3.837 +4.5701323287e-01 +3.0266935879e-02
3.837 +4.9483492263e-01 +1.8111827927e-02
3.837 +5.1391874538e-01 -1.1051108383e-01
3.837 +5.3355761298e-01 -4.3048463567e-02
3.837 +5.2464006083e-01 -4.7293538752e-02
3.837 +3.8282711058e-01 -1.1756097279e-01
3.837 +3.2608075608e-01 -6.5889833993e-02
3.837 +3.3532219103e-01 -9.8539761875e-02
3.837 +3.5282682707e-01 -2.9333756274e-03
3.837 +3.3337031837e-01 +3.5725650514e-03
3.837 +3.8917528431e-01 -3.1250047341e-02
3.837 +4.8658410595e-01 -1.0004379853e-02
3.837 +5.4062409654e-01 -4.5670374600e-02
3.837 +4.3107036399e-01 -4.6715698773e-02
3.837 +4.2904498357e-01 -3.9072362821e-02
3.837 +4.2830403705e-01 +3.9766927895e-02
3.837 +4.9975946207e-01 -2.0762120991e-02
3.837 +4.5809280963e-01 +1.1940579856e-02
3.837 +5.0908704629e-01 -6.9314440293e-02
3.837 +4.4939193591e-01 -4.3977275163e-02
3.837 +4.9484333514e-01 -2.3813074795e-03
3.837 +5.0747253582e-01 -6.6200808413e-02
3.837 +5.2795648066e-01 -1.3444573092e-02
3.837 +5.5055801951e-01 -1.5077499948e-02
3.837 +5.2515121131e-01 -3.4609994455e-03
3.837 +5.4617938923e-01 +1.7856184804e-02
3.837 +6.3093403296e-01 +5.5437097035e-03
3.837 +6.0107068695e-01 +2.1202885066e-02
3.837 +5.0407362801e-01 +1.5633884621e-02
3.837 +5.1106627616e-01 +2.6270214767e-03
3.837 +4.8379390805e-01 -3.2576619991e-02
3.837 +3.5851976436e-01 +1.4353282163e-03
3.837 +4.5734626111e-01 +1.1443105443e-02
3.837 +4.1581445761e-01 +8.7416940496e-03
3.837 +4.4879854247e-01 +2.2164407464e-02
3.837 +4.9490517506e-01 +8.3624601559e-02
3.837 +4.5054324768e-01 +8.9073450026e-03
3.837 +5.0510229766e-01 -2.9555843971e-03
3.837 +5.3204754956e-01 -1.7264659589e-02
3.837 +5.6802146363e-01 -5.6788725451e-02
3.837 +5.0321048235e-01 -2.5408430727e-02
3.837 +5.2807430085e-01 -7.0195096794e-02
3.837 +5.2271097317e-01 +6.4167179485e-03
3.837 +4.4427273098e-01 -2.5677773506e-02
3.837 +4.1342146141e-01 +3.0921991916e-02
3.837 +4.9491493302e-01 -2.0739544282e-03
3.837 +4.6688376324e-01 -9.4335376075e-03
3.837 +5.4722056920e-01 +5.2259455329e-03
3.837 +5.7737123425e-01 -2.8682852695e-02
3.837 +6.1084710071e-01 +1.9301662956e-03
3.837 +7.0743029053e-01 +2.5547286659e-02
3.837 +5.6440948209e-01 +2.5043288830e-02
3.837 +5.3279317092e-01 +1.2581123755e-02
3.837 +5.5559226856e-01 +4.7583522423e-03
3.837 +5.4101282592e-01 -5.2764130019e-03
3.837 +5.0628865042e-01 -5.0053901656e-02
3.837 +6.0405716204e-01 +4.1371054222e-02
3.837 +5.9743863591e-01 +8.4875224466e-03
3.837 +5.3084435199e-01 +3.7476616796e-02
3.837 +5.5627108580e-01 +4.1256645642e-02
3.837 +5.7438435584e-01 +5.7010827618e-03
3.837 +5.9889969072e-01 -1.2394974035e-02
3.837 +6.0222665916e-01 -1.3975298043e-02
3.837 +6.1440489739e-01 +9.5137362403e-03
3.837 +6.3559791443e-01 +3.0379855668e-02
3.837 +6.5492710472e-01 +2.4459277531e-02
3.837 +6.5537680566e-01 -1.6106477514e-02
3.837 +6.0025533739e-01 +2.3305412367e-02
3.837 +6.2477879291e-01 -4.1526816824e-02
3.837 +6.3208148669e-01 -9.0848523814e-04
3.837 +6.2446247886e-01 +1.8108484473e-03
3.837 +5.8503504615e-01 +2.0113669545e-02
3.837 +5.1420124958e-01 -2.6534556568e-02
3.837 +5.9931531869e-01 -1.3161138983e-02
3.837 +5.5595709117e-01 -6.4455775595e-02
3.837 +4.9810336246e-01 -4.7190855435e-02
3.837 +4.5258090197e-01 -8.9252378683e-02
3.837 +5.6212671993e-01 -5.5654046087e-02
3.837 +6.0196200991e-01 +1.4967886773e-02
3.837 +5.6398922437e-01 -3.9518674452e-02
3.837 +6.0257391427e-01 -3.0454338023e-02
3.837 +5.7699254647e-01 -4.4221490942e-02
3.837 +5.9321871870e-01 -3.5637457766e-02
3.837 +6.0534973157e-01 -3.1254297919e-02
3.837 +5.7665203267e-01 -1.3545362045e-02
3.837 +5.8299743078e-01 +2.2094195363e-02
3.837 +5.7813576178e-01 +1.6082106704e-02
3.837 +6.3977831566e-01 +7.6967325733e-03
3.837 +6.4458343519e-01 -2.2863695151e-02
3.837 +5.2480435780e-01 +3.6365538898e-02
3.837 +4.8977915530e-01 +1.4428683497e-02
3.837 +5.4102410948e-01 -5.7556613469e-03
3.837 +5.6542988994e-01 -6.4386951225e-02
3.837 +5.4567209028e-01 -7.8291698728e-02
3.837 +5.5507130778e-01 -4.3826007478e-02
3.837 +5.1249488025e-01 -1.0617202381e-02
3.837 +5.0206484037e-01 -3.4836607334e-02
3.837 +4.7512116316e-01 -6.2003653511e-03
3.837 +5.4759661288e-01 -1.7101053567e-02
3.837 +5.2563751222e-01 -3.4722777215e-02
3.837 +5.2772701079e-01 -4.1996841307e-02
3.837 +5.5876455555e-01 -4.0029566312e-03
3.837 +5.2699226638e-01 -4.7082118166e-02
3.837 +6.3894770236e-01 +1.6269039088e-02
3.837 +5.8924032207e-01 +4.0400229990e-02
3.837 +5.9283607517e-01 +5.8922928533e-03
3.837 +5.3970905559e-01 +1.3551675736e-03
3.837 +6.2237791963e-01 -2.4248792170e-03
3.837 +6.3621703068e-01 -3.3678874444e-02
3.837 +5.8359739942e-01 -3.2836171397e-02
3.837 +6.2239435211e-01 +5.5672959411e-03
3.837 +5.4802285340e-01 -1.4383995844e-02
3.837 +6.6360115076e-01 -6.1861132431e-03
3.837 +6.3228881799e-01 -9.0275557563e-03
3.837 +6.3190156495e-01 +1.9478795992e-02
3.837 +4.6633216221e-01 -1.5220315238e-02
3.837 +4.3895137872e-01 +3.9051430067e-03
3.837 +5.3250822103e-01 -2.2404935519e-02
3.837 +4.4773366987e-01 -3.5184445319e-03
3.837 +5.2063491862e-01 -1.2118427066e-02
3.837 +5.6145677866e-01 +2.0726120594e-02
3.837 +6.1758401084e-01 +4.2789257441e-04
3.837 +5.4536288585e-01 +6.8320541444e-02
3.837 +4.8325227588e-01 +2.2061950165e-02
3.837 +6.0063864585e-01 +2.3794377826e-03
3.837 +6.7434178899e-01 -2.0567430291e-02
3.837 +6.8705203329e-01 -6.9554070897e-03
3.837 +6.1714706448e-01 -1.4395036970e-02
3.837 +6.0169276655e-01 -1.2781935228e-02
3.837 +6.3077160849e-01 -3.0715722030e-02
3.837 +5.3220759812e-01 +2.5305357843e-02
3.837 +5.1790472163e-01 +1.0442427466e-02
3.837 +6.1442522404e-01 -1.3624907447e-02
3.837 +6.0714169282e-01 -2.3336222074e-02
3.837 +4.7088763976e-01 +7.2138841429e-03
3.837 +5.1873684194e-01 +1.7254833489e-02
3.837 +5.4919684952e-01 +1.2067459428e-02
3.837 +5.5933190955e-01 +5.4170591648e-04
3.837 +4.2431895606e-01 -5.0461078942e-02
3.837 +3.6107668545e-01 +4.6961430802e-02
3.837 +3.3106898140e-01 +2.8077112945e-02
3.837 +3.5946141522e-01 -3.0802959586e-02
3.837 +3.8083635562e-01 +1.1095498156e-02
3.837 +4.4837123374e-01 -1.9085897930e-02
3.837 +4.0185923879e-01 -1.3922136733e-02
3.837 +4.3517250400e-01 -3.2817542726e-02
3.837 +3.7052304966e-01 +4.4486130670e-02
3.837 +4.6577278441e-01 +2.1708633890e-03
3.837 +4.5943603039e-01 -6.8521991279e-03
3.837 +5.2080577502e-01 -9.0358963439e-03
3.837 +4.1345813406e-01 -1.8341205372e-02
3.837 +4.4850560872e-01 +5.3303334166e-02
3.837 +4.5947039343e-01 -1.8141717885e-02
3.837 +4.8182139170e-01 +1.6621151716e-02
3.837 +4.4288680236e-01 -4.2003799615e-02
3.837 +3.7570912172e-01 -5.2150166794e-02
3.837 +3.9683488386e-01 -2.9028264533e-02
3.837 +4.2452484026e-01 +4.9971758786e-02
3.837 +4.4312685099e-01 +5.0406009415e-02
3.837 +5.0088930147e-01 +4.1551625487e-02
3.837 +5.0139703636e-01 -1.6009778453e-02
3.837 +3.4394425230e-01 +7.5076133776e-02
3.837 +3.4286609041e-01 +5.1023796410e-02
3.837 +4.3002921713e-01 -6.4974829750e-03
3.837 +4.2997000307e-01 -1.4023690142e-02
3.837 +5.0980424880e-01 -9.3021687335e-03
3.837 +4.7286740229e-01 -2.3686974908e-02
3.837 +5.7137858804e-01 -1.6496702588e-02
3.837 +6.3325774870e-01 +1.5320605370e-02
3.837 +5.2355087451e-01 -3.6060759357e-02
3.837 +5.0444786078e-01 -4.8128228452e-02
3.837 +5.2495574681e-01 +9.1530771788e-03
3.837 +5.1443918834e-01 -5.4459439757e-02
3.837 +4.0856926171e-01 -2.8103644496e-02
3.837 +4.8421577081e-01 -3.6119052720e-02
3.837 +4.1396296775e-01 +1.6408215752e-03
3.837 +5.1935521536e-01 +3.4961939904e-02
3.837 +4.3924785864e-01 -6.5027098535e-03
3.837 +4.9330571315e-01 +4.0246715264e-02
3.837 +5.1295864107e-01 +5.5883361007e-02
3.837 +3.6564339031e-01 +6.6474629791e-02
3.837 +5.5114376405e-01 -1.4057223398e-02
3.837 +5.6932607856e-01 +4.1840430002e-02
3.837 +5.3199775584e-01 +6.9466747829e-02
3.837 +4.9744705741e-01 +3.1760597014e-02
3.837 +4.9051721919e-01 -2.6019364724e-02
3.837 +5.1049302681e-01 -4.3096003415e-02
3.837 +4.9799763541e-01 -4.7210555542e-02
3.837 +4.4959736103e-01 +3.5878762481e-02
3.837 +3.8184611401e-01 +1.2628532471e-02
3.837 +4.0227166459e-01 +4.9970046050e-02
3.837 +3.0538132468e-01 +3.8102282918e-02
3.837 +3.3265446294e-01 +1.5045022407e-02
3.837 +3.2733899009e-01 +5.7421917831e-02
3.837 +3.9398213705e-01 +2.9672844426e-02
3.837 +3.9509388035e-01 +3.9199236726e-03
3.837 +4.4038361888e-01 -4.3383784955e-02
3.837 +4.4663733414e-01 -4.8831047669e-02
3.837 +4.4860165032e-01 -9.2872241235e-03
3.837 +5.1678824256e-01 +1.6944236170e-02
3.837 +4.6006058221e-01 -5.4291299017e-02
3.837 +4.3202640699e-01 -4.4343452366e-02
3.837 +3.9306554317e-01 -3.3013090024e-03
3.837 +4.2795887922e-01 -1.4017688047e-02
3.837 +4.7161776244e-01 +1.8091492885e-02
3.837 +5.0382051012e-01 +1.5014729168e-02
3.837 +5.0946595239e-01 +2.1557658703e-02
3.837 +4.8973969854e-01 +5.4429322481e-02
3.837 +4.9984885331e-01 +1.8312221164e-03
3.837 +3.4938466782e-01 -3.7077213179e-02
3.837 +3.8964857936e-01 -2.6352937137e-02
3.837 +3.2378753719e-01 -1.9977718114e-02
3.837 +2.4682526742e-01 +1.5474355355e-03
3.837 +4.1308730381e-01 -2.0253573196e-02
3.837 +3.3960640918e-01 +8.3775406511e-03
3.837 +3.8394951720e-01 +5.5838022490e-04
3.837 +4.2698910249e-01 +1.1054880325e-02
3.837 +4.0514573183e-01 -6.9873146490e-03
3.837 +4.0700601288e-01 +9.2261307950e-03
3.837 +4.1176394062e-01 +1.0457540445e-02
3.837 +4.9187991486e-01 +8.3065246468e-02
3.837 +5.0159905098e-01 +3.3825683851e-02
3.837 +4.2244741372e-01 +2.6610035114e-02
3.837 +4.5137207777e-01 +3.1222279782e-02
3.837 +4.8477684945e-01 -2.5042155230e-03
3.837 +4.8060928898e-01 +2.9994724880e-02
3.837 +5.1194186065e-01 +2.8466246606e-02
3.837 +5.5736654045e-01 -8.2023613709e-03
3.837 +5.1073420521e-01 -4.2524044247e-03
3.837 +4.8267988127e-01 -7.9154008281e-03
3.837 +5.0895812397e-01 +3.9029115023e-02
3.837 +4.5082693065e-01 +1.6688475042e-02
3.837 +5.0167848696e-01 -4.2441441722e-02
3.837 +5.7454714333e-01 -1.0365764401e-03
3.837 +5.2487696663e-01 -2.6403657876e-02
3.837 +4.3702098940e-01 +5.7303858741e-02
3.837 +4.5113033014e-01 -5.7098981129e-03
3.837 +4.9603707551e-01 -6.6232626514e-03
3.837 +4.8086968123e-01 -7.7550528003e-03
3.837 +4.7879679783e-01 +2.1866938696e-02
3.837 +4.7829087623e-01 +2.7414672075e-02
3.837 +5.5672901831e-01 -2.3935396174e-02
3.837 +5.8239395204e-01 +1.7743185633e-02
3.837 +6.2630928079e-01 +1.6649460042e-02
3.837 +5.3041529714e-01 -9.4157737585e-03
3.837 +5.4345807714e-01 -3.9372015304e-02
3.837 +5.0797487364e-01 +1.8129138645e-02
3.837 +5.2211358825e-01 +8.6884107820e-03
3.837 +4.9174169131e-01 -1.9786634364e-02
3.837 +5.8211615982e-01 -1.2364242929e-02
3.837 +6.0525225521e-01 +2.9388914871e-02
3.837 +5.2984213067e-01 -1.5408107959e-02
3.837 +5.9857561216e-01 +3.1036754282e-02
3.837 +6.0755296775e-01 +2.0542313969e-02
3.837 +5.6250909652e-01 +1.4330575487e-02
3.837 +6.0230008752e-01 +4.9728422513e-02
3.837 +5.7002761330e-01 +1.8177224989e-02
3.837 +5.4936005072e-01 +3.1358953333e-02
3.837 +5.2624135058e-01 -1.0398472053e-02
3.837 +5.7140109214e-01 -2.3943967494e-03
3.837 +5.3794796445e-01 +4.5038699636e-02
3.837 +4.8399683018e-01 +2.2460204645e-02
3.837 +4.3387387806e-01 -5.4864403102e-02
3.837 +4.6450561430e-01 +5.4537608762e-03
3.837 +4.7565142431e-01 +1.8967001040e-02
3.837 +5.2454608929e-01 +6.2801723306e-02
3.837 +4.6174676524e-01 +2.2477276299e-02
3.837 +4.9923654289e-01 +2.3398127104e-02
3.837 +4.0004820622e-01 -1.3635338783e-02
3.837 +4.1779180693e-01 -1.3234086352e-02
3.837 +3.7843391559e-01 -3.7797408960e-02
3.837 +3.4987379053e-01 +4.3760276908e-03
3.837 +3.2013138850e-01 -5.5607891982e-03
3.837 +3.9096030651e-01 -1.0092987618e-02
3.837 +4.4231331864e-01 +1.4189987955e-03
3.837 +4.8893756855e-01 +1.5817305210e-02
3.837 +3.6942171283e-01 +3.8178201537e-02
3.837 +4.0484939945e-01 +1.0746725970e-02
3.837 +3.7416830509e-01 +7.9640849481e-03
3.837 +3.7738796070e-01 -2.1709847128e-02
3.837 +3.7933256358e-01 +5.7122801586e-03
3.837 +3.5028232499e-01 +3.0312495280e-02
3.837 +3.6642526542e-01 -2.4024094580e-02
3.837 +3.2757650759e-01 -7.5180546410e-03
3.837 +3.8080818784e-01 -1.5377964441e-02
3.837 +3.1534631398e-01 -4.6242521303e-03
3.837 +3.3448479189e-01 +1.9566649062e-02
3.837 +3.8675666855e-01 +1.1524341019e-02
3.837 +3.6645590512e-01 +1.4199177085e-02
3.837 +4.1996581216e-01 -6.1518483244e-04
3.837 +4.3331848291e-01 +2.3107417487e-02
3.837 +4.2823453756e-01 -2.2479312918e-02
3.837 +4.2229236493e-01 -7.4107940026e-02
3.837 +3.8216599987e-01 -1.3111473737e-02
3.837 +4.7207721680e-01 +4.5933555873e-02
3.837 +5.4641917600e-01 +6.1058069382e-02
3.837 +5.1181296580e-01 +3.5990791546e-02
3.837 +4.5508738904e-01 -1.4409006034e-02
3.837 +4.0131049729e-01 +1.8670196697e-02
3.837 +4.5644301003e-01 +2.9802655582e-02
3.837 +4.0375607480e-01 -1.4886956776e-02
3.837 +4.2843353221e-01 +1.2066308489e-02
3.837 +5.6280133249e-01 -1.1430039595e-02
3.837 +5.5083251820e-01 -8.3321420020e-03
3.837 +6.0979514862e-01 -1.7866344572e-02
3.837 +5.2024769545e-01 +2.6950236340e-02
3.837 +5.2540914248e-01 -2.5862907922e-02
3.837 +5.0341327659e-01 -2.4218723347e-02
3.837 +5.9849336979e-01 -4.1650643615e-02
3.837 +5.2566516859e-01 -1.3103741400e-02
3.837 +5.1207862975e-01 -2.4955883860e-02
3.837 +4.4327453473e-01 -3.5851678927e-02
3.837 +4.6691056858e-01 -2.6171430497e-02
3.837 +4.4157473071e-01 -3.5640310660e-02
3.837 +3.8356852208e-01 -9.3814071160e-02
3.837 +3.6405027167e-01 -1.7739065102e-02
3.837 +3.9514139266e-01 -4.0174036345e-02
3.837 +4.3860133313e-01 -2.9113910265e-02
3.837 +3.8610401189e-01 -1.1378923375e-01
3.837 +4.6744176598e-01 -7.9050435191e-02
3.837 +3.9591734334e-01 -3.4080342751e-02
3.837 +3.3939370840e-01 -1.0966563721e-02
3.837 +4.6509802033e-01 +3.0706430625e-03
3.837 +4.4265833867e-01 +7.4215618774e-03
3.837 +3.9170381966e-01 -5.3753142802e-03
3.837 +5.1319680455e-01 +3.3792947079e-02
3.837 +3.7546238481e-01 +5.5294378762e-02
3.837 +4.4138978336e-01 +2.3056997844e-02
3.837 +4.7255268729e-01 +2.5792434779e-02
3.837 +4.5173456285e-01 +2.0381445076e-02
3.837 +4.1331266915e-01 +1.7386935278e-02
3.837 +3.5968423074e-01 +5.5859501389e-02
3.837 +4.7923633341e-01 +6.4249651734e-02
3.837 +4.7292114498e-01 -8.9983547959e-03
3.837 +4.9088303539e-01 +3.4023158052e-02
3.837 +4.9333005085e-01 +4.9038520964e-02
3.837 +4.9491767312e-01 +7.0586822958e-02
3.837 +5.1670219067e-01 +8.2112763254e-02
3.837 +5.2339905330e-01 -2.2461258910e-02
3.837 +6.3114482774e-01 +2.0505773204e-02
3.837 +5.6967258053e-01 -1.0961758735e-03
3.837 +5.4381271699e-01 +5.0558582689e-02
3.837 +5.4441382784e-01 +1.1881541835e-02
3.837 +5.0060143096e-01 +4.1581266988e-02
3.837 +4.4915649203e-01 +2.5209278536e-02
3.837 +5.1242961004e-01 +1.8548945831e-02
3.837 +5.0927609191e-01 +3.5405418634e-02
3.837 +5.4113210169e-01 +3.5411544215e-02
3.837 +5.3496395187e-01 -1.0975901127e-03
3.837 +4.7994295625e-01 -1.5656761889e-03
3.837 +4.9954035623e-01 +4.5741911708e-04
3.837 +4.9798797704e-01 -3.0640324840e-03
3.837 +4.8723819350e-01 +3.0466669153e-03
3.837 +4.9294814739e-01 +1.3102266680e-02
3.837 +5.3809954265e-01 -5.0007220973e-02
3.837 +5.7756066728e-01 +3.6559016809e-02
3.837 +7.3734344937e-01 +1.1627006934e-03
3.837 +5.5895491892e-01 -4.8611530683e-03
3.837 +5.8110334140e-01 -1.8134220107e-02
3.837 +5.0778498403e-01 -2.4756832475e-02
3.837 +6.0179765770e-01 -2.0207388394e-02
3.837 +6.1815868604e-01 +2.6047643370e-02
3.837 +6.0028437175e-01 +5.2530979522e-03
3.837 +5.4069253496e-01 +2.4589670995e-02
3.837 +5.2148989398e-01 -5.7541816101e-02
3.837 +4.9292469700e-01 +2.5652213932e-02
3.837 +5.9436025075e-01 -4.7177351225e-03
3.837 +6.1800417593e-01 -6.2220965050e-02
3.837 +6.2753691212e-01 -4.0370577205e-02
3.837 +6.3378743975e-01 -2.9968327580e-02
3.837 +5.8429895089e-01 -2.2491290223e-02
3.837 +5.7112355677e-01 -1.6362590704e-03
3.837 +5.1952357263e-01 -1.2754152209e-02
3.837 +5.8323402869e-01 -5.0133499224e-02
3.837 +6.2458516867e-01 -3.1495277603e-03
3.837 +6.1324710621e-01 -1.9071000882e-02
3.837 +5.3128164034e-01 -5.5199509075e-03
3.837 +6.0631868719e-01 +2.4955036024e-02
3.837 +4.9384299882e-01 +2.6733298909e-02
3.837 +6.5339217395e-01 +1.9412904286e-02
3.837 +6.6493003498e-01 +3.8360789104e-03
3.837 +6.9712720052e-01 +1.6600313481e-02
3.837 +6.5922751586e-01 +2.2789307025e-02
3.837 +7.0237429847e-01 +2.4111797642e-02
3.837 +6.3385264355e-01 +3.7227128732e-02
3.837 +6.4649886237e-01 -2.5536602679e-02
3.837 +5.5518431675e-01 -2.8486032358e-02
3.837 +6.5434398521e-01 -1.6157760911e-04
3.837 +7.4003669776e-01 -2.3866511865e-03
3.837 +6.0566097574e-01 -5.5706022612e-02
3.837 +5.7894584582e-01 -2.1137015283e-03
3.837 +6.5696459566e-01 +3.5344411328e-03
3.837 +6.2732506936e-01 +3.8818049781e-02
3.837 +5.9605178732e-01 -4.5027892238e-03
3.837 +5.4883052292e-01 +4.0197261042e-02
3.837 +6.1259017434e-01 +4.4707217907e-02
3.837 +6.0482368003e-01 +1.9114853498e-02
3.837 +6.0719256677e-01 +4.8578989681e-03
3.837 +5.9672255358e-01 +3.9545168333e-02
3.837 +6.3948535542e-01 -1.3976367411e-02
3.837 +6.2711776434e-01 -6.8327063902e-02
3.837 +5.7746762638e-01 -4.5788107728e-02
3.837 +5.5834454828e-01 -2.2745740825e-02
3.837 +4.5135482743e-01 -1.2363608859e-02
3.837 +5.1518482061e-01 +6.0347071715e-02
3.837 +5.7894060953e-01 +1.7795783367e-02
3.837 +5.6244022249e-01 +4.6306494593e-02
3.837 +5.4604986340e-01 +3.7230486984e-02
3.837 +4.9932865040e-01 +1.3735413044e-02
3.837 +5.8987729943e-01 +2.1027033111e-02
3.837 +4.4375937295e-01 -1.7869439857e-02
3.837 +3.9302319885e-01 -6.7886797992e-03
3.837 +4.7304580977e-01 +1.5847973823e-03
3.837 +4.4598165932e-01 +5.6730650278e-02
3.837 +3.7513881669e-01 +1.9784129722e-03
3.837 +3.9080099583e-01 -3.2876760600e-02
3.837 +3.3273552976e-01 -1.1675188864e-02
3.837 +3.0682777704e-01 +5.2709656543e-03
3.837 +3.4206781399e-01 +2.6795346036e-02
3.837 +3.2222609734e-01 +3.1595603507e-02
3.837 +3.8396225757e-01 +2.2896226768e-02
3.837 +3.6231740772e-01 +3.5420829232e-02
3.837 +2.6742073681e-01 +4.9156900041e-02
3.837 +2.8897759984e-01 +4.2725248401e-02
3.837 +4.5417711235e-01 +9.4634627358e-03
3.837 +3.9172092104e-01 +2.2446573887e-02
3.837 +4.9686471508e-01 +3.4003804847e-02
3.837 +4.6064249470e-01 +6.2653629619e-02
3.837 +3.7492970226e-01 +1.0015730716e-02
3.837 +3.5539207211e-01 +2.0086992679e-02
3.837 +3.9276934327e-01 +4.6461287610e-02
3.837 +3.2891009812e-01 +2.3345915633e-02
3.837 +2.9557043488e-01 +7.7084648283e-02
3.837 +2.4228181051e-01 +5.4668287815e-02
3.837 +1.9547148296e-01 +9.0745692989e-02
3.837 +2.2011097624e-01 +7.6236054479e-02
3.837 +2.2299763935e-01 +1.7520525574e-02
3.837 +3.0299235740e-01 +4.2864690161e-02
3.837 +3.2659472527e-01 +4.0577101207e-02
3.837 +3.2782791511e-01 +3.1091258502e-02
3.837 +2.7884984925e-01 +4.9402195013e-03
3.837 +2.7180447536e-01 +2.5214936601e-02
3.837 +3.0844746587e-01 +2.8002368146e-02
3.837 +3.1756914919e-01 +7.6845646681e-03
3.837 +3.4086235878e-01 +7.0171537058e-02
3.837 +3.0020814634e-01 +3.1113468966e-02
3.837 +2.8874053246e-01 +4.2491952032e-02
3.837 +2.7330771009e-01 +4.6187872148e-02
3.837 +2.2206113904e-01 +1.3908156776e-02
3.837 +2.6446585158e-01 +4.3586756192e-04
3.837 +1.4743936560e-01 -4.3924056118e-02
3.837 +2.1752048470e-01 -4.2435944662e-02
3.837 +1.6372538573e-01 -1.9074996322e-02
3.837 +1.8937479833e-01 -1.1102808341e-02
3.837 +1.9865518261e-01 -1.7760426379e-02
3.837 +2.2517480954e-01 -6.6798811847e-02
3.837 +2.6856675321e-01 -9.3477675121e-02
3.837 +3.2566580009e-01 -6.3615879313e-02
3.837 +3.7312027746e-01 -5.7694232938e-02
3.837 +4.2256598424e-01 -6.6151018483e-02
3.837 +3.7535442177e-01 -5.7829908181e-02
3.837 +3.0918120699e-01 -4.2605013918e-02
3.837 +2.6429665996e-01 +1.5157102613e-02
3.837 +1.7442110078e-01 +1.7593178615e-02
3.837 +1.6066612562e-01 -1.7747440384e-03
3.837 +1.4307026490e-01 -5.2774120883e-02
3.837 +1.9825846181e-01 -8.5521301230e-02
3.837 +2.8102684484e-01 -5.6295188761e-02
3.837 +2.5409152581e-01 -6.2218708267e-02
3.837 +3.0304851606e-01 -3.7664811739e-02
3.837 +2.1380623607e-01 -5.7629762762e-02
3.837 +2.0477555100e-01 +1.7247601315e-02
3.837 +2.1133911761e-01 -5.3610716463e-02
3.837 +2.5477773568e-01 -6.8599373817e-02
3.837 +2.4345439525e-01 -4.5748276098e-03
3.837 +3.9243087494e-01 -2.1600886669e-02
3.837 +3.6152230168e-01 -1.9798753302e-02
3.837 +4.0075311576e-01 -1.8941548586e-02
3.837 +3.6712763085e-01 +1.4637697658e-02
3.837 +3.1519022464e-01 +1.8922549112e-02
3.837 +3.8300161514e-01 +3.3822064838e-03
3.837 +3.1045092451e-01 +3.0318309940e-02
3.837 +3.3088543797e-01 +4.4720701243e-02
3.837 +4.4973396574e-01 +1.8896769632e-02
3.837 +4.5996914624e-01 +4.6098880340e-02
3.837 +5.1773859314e-01 +4.2738022382e-02
3.837 +4.5823044283e-01 +5.0816868791e-02
3.837 +4.8790927219e-01 +2.6967117170e-02
3.837 +5.6125715525e-01 +1.1323227992e-02
3.837 +5.0724156868e-01 -5.8893954912e-02
3.837 +5.2463474999e-01 +1.5880846390e-02
3.837 +4.9252402768e-01 -2.3126940743e-02
3.837 +5.0836061166e-01 -9.6694370304e-03
3.837 +5.8444273440e-01 -9.7927187471e-03
3.837 +5.4128901283e-01 +2.9104981533e-02
3.837 +4.6826436138e-01 +1.8455165327e-03
3.837 +4.8841324491e-01 -2.5165435973e-03
3.837 +5.0669260044e-01 +7.5276467728e-03
3.837 +4.6370125379e-01 +2.8191939793e-02
3.837 +4.7300016255e-01 -4.4344425036e-03
3.837 +5.1258891953e-01 +2.5071172664e-02
3.837 +5.1914424970e-01 -2.4187223346e-02
3.837 +5.3723868707e-01 -5.3995301905e-03
3.837 +5.0965030569e-01 +5.1059627513e-03
3.837 +5.2299846750e-01 +4.2446883701e-02
3.837 +5.1611814937e-01 -2.5409231453e-03
3.837 +6.5540831696e-01 +1.5073449134e-02
3.837 +5.2698854823e-01 +4.8827773167e-02
3.837 +5.6272003206e-01 +3.7331177682e-02
3.837 +5.9863260942e-01 +4.3995477831e-02
3.837 +5.4775066343e-01 -3.2451117978e-02
3.837 +5.6527788053e-01 -1.1774453961e-02
3.837 +5.1591128353e-01 -3.6864230519e-02
3.837 +5.0180309157e-01 +5.5594638397e-03
3.837 +4.9608625916e-01 +4.3515944108e-03
3.837 +4.5438574146e-01 -1.2797989947e-02
3.837 +5.4953521114e-01 -2.1886846356e-02
3.837 +4.7126537736e-01 -1.9969130240e-02
3.837 +5.4963790660e-01 -2.3315989958e-02
3.837 +4.7597057786e-01 +4.5121240910e-03
3.837 +4.6279991251e-01 -1.2695761282e-02
3.837 +4.9660438943e-01 +9.8657429608e-03
3.837 +5.6248870543e-01 +2.7233862973e-02
3.837 +6.3812652665e-01 -1.2080192816e-02
3.837 +6.2441184614e-01 +1.3416727639e-02
3.837 +5.3988401020e-01 -6.6697056000e-03
3.837 +6.1265215437e-01 -7.0291736333e-03
3.837 +6.1301780493e-01 -3.8402208884e-02
3.837 +6.1382205069e-01 +2.5975804176e-02
3.837 +6.6671841508e-01 -1.9045172896e-02
3.837 +6.5308144182e-01 +1.4968189332e-02
3.837 +6.3749485084e-01 +2.2201168136e-02
3.837 +6.2010833403e-01 -3.5329427959e-02
3.837 +5.7035625770e-01 +8.2284768700e-03
3.837 +5.9285880123e-01 -4.3983580254e-02
3.837 +5.3319698070e-01 -3.1901030913e-02
3.837 +4.5298144937e-01 -1.1290807912e-02
3.837 +4.6756107551e-01 -1.2878938562e-02
3.837 +4.3822847760e-01 -5.5662299875e-02
3.837 +3.8433611036e-01 -5.5917490886e-02
3.837 +3.0030605656e-01 -8.0898310961e-02
3.837 +3.1575532593e-01 -6.4146314027e-02
3.837 +2.6264434015e-01 -3.4264751320e-02
3.837 +2.9253097985e-01 -2.1195089952e-02
3.837 +3.2286913206e-01 -2.7702288625e-02
3.837 +3.2887062205e-01 -2.9944057454e-02
3.837 +4.5428454447e-01 -8.9046073199e-03
3.837 +4.3451380384e-01 +4.9291572181e-02
3.837 +3.3964883062e-01 +7.8916082880e-03
3.837 +3.2586266973e-01 +2.1707718648e-02
3.837 +4.1102036369e-01 +4.8558576576e-02
3.837 +3.4219935187e-01 +3.0740613853e-02
3.837 +3.9138011320e-01 +5.9127362262e-02
3.837 +3.1327098195e-01 +3.6549712005e-02
3.837 +4.1359225033e-01 +6.9260530731e-03
3.837 +3.6588174700e-01 +1.7264075685e-02
3.837 +3.3914712560e-01 -1.5582026070e-02
3.837 +4.1421468482e-01 -7.1750536572e-03
3.837 +4.4705385903e-01 +2.8226061308e-03
3.837 +4.5354653590e-01 +3.3656983132e-02
3.837 +4.6136095291e-01 -5.5736699715e-03
3.837 +5.2891602700e-01 +1.3914050411e-02
3.837 +5.2161090345e-01 +5.9708987510e-04
3.837 +4.9821144880e-01 -1.9570445544e-02
3.837 +5.6804453150e-01 +1.1330138373e-02
3.837 +5.3595503842e-01 -1.8256826826e-02
3.837 +5.8200690680e-01 -1.3366105141e-02
3.837 +6.3183084644e-01 -2.3041089677e-02
3.837 +5.8889925972e-01 +3.0765772995e-02
3.837 +5.7738444458e-01 +3.4393854786e-02
3.837 +5.1317212208e-01 +3.8763640056e-02
3.837 +5.5474855846e-01 +2.3678412570e-02
3.837 +6.1951939097e-01 +2.1026717150e-04
3.837 +6.4038147219e-01 +2.2290865667e-02
3.837 +5.6707612186e-01 -2.7872119180e-02
3.837 +5.2866227434e-01 -2.1132061221e-02
3.837 +4.4535586545e-01 +2.2841867888e-02
3.837 +4.8473646348e-01 +8.2818167889e-03
3.837 +3.8338465301e-01 +2.8045952598e-02
3.837 +4.0214474710e-01 -1.0065929243e-02
3.837 +4.9206345657e-01 -1.3453294804e-02
3.837 +3.9302564162e-01 -7.6475191735e-02
3.837 +4.7628093504e-01 +1.5394729711e-02
3.837 +4.5370577572e-01 +5.5251599351e-03
3.837 +5.3560272702e-01 +7.4626350421e-02
3.837 +5.2616861041e-01 +1.9816177890e-02
3.837 +4.8395948070e-01 +2.7634892594e-02
3.837 +4.6237376424e-01 +4.8760335802e-02
3.837 +4.4032596370e-01 +6.1340596550e-02
3.837 +5.8111409763e-01 -9.3621785172e-03
3.837 +4.4833311352e-01 -1.0655298429e-03
3.837 +4.6541737744e-01 -1.6253124292e-02
3.837 +4.1319549347e-01 +4.6309357754e-02
3.837 +4.1017853974e-01 +1.2552373575e-02
3.837 +4.6403475910e-01 -3.9982002690e-02
3.837 +4.4033711265e-01 -7.4441536603e-02
3.837 +5.0839153766e-01 +3.9396483667e-03
3.837 +5.2376759051e-01 -1.5555295746e-02
3.837 +5.0685375716e-01 +8.0495366915e-03
3.837 +4.8158453826e-01 -2.1533205108e-02
3.837 +4.9177624132e-01 -4.2167340232e-02
3.837 +4.7745828991e-01 -4.4324610650e-02
3.837 +4.6998417151e-01 -9.3946133170e-03
3.837 +5.3800531465e-01 +3.0296818057e-02
3.837 +5.3750436524e-01 +9.6122531695e-03
3.837 +5.4962646049e-01 +1.4159948440e-02
3.837 +6.2455809027e-01 -1.9370637380e-02
3.837 +6.7795260023e-01 +9.7665648814e-03
3.837 +6.1623715828e-01 +4.1777059860e-03
3.837 +5.3669311048e-01 +2.7364584344e-02
3.837 +6.1711154204e-01 +1.3529230290e-02
3.837 +6.0174649595e-01 +4.5878228250e-02
3.837 +5.9307665178e-01 +5.1597176740e-02
3.837 +5.6191984902e-01 +6.8625412218e-02
3.837 +6.0843380023e-01 +3.5711914004e-02
3.837 +5.8414591985e-01 +2.5250473970e-02
3.837 +5.6104844948e-01 -1.1298121461e-02
3.837 +5.2574140216e-01 +2.7657397365e-02
3.837 +5.5934082042e-01 -7.3914140839e-03
3.837 +5.5314172965e-01 -1.2178830206e-02
3.837 +4.5072537341e-01 -1.5023734431e-03
3.837 +4.3788275631e-01 +4.1104985813e-02
3.837 +4.3854563646e-01 +5.8971770627e-02
3.837 +4.2811357681e-01 +5.2600855627e-02
3.837 +5.0801061237e-01 +4.7873073036e-02
3.837 +5.0385345659e-01 +4.0444787969e-02
3.837 +5.0299483842e-01 -3.0796842566e-03
3.837 +4.4689784405e-01 +2.7772154454e-02
3.837 +4.7710060569e-01 -9.2598404235e-03
3.837 +4.6933085428e-01 +4.4180793099e-02
3.837 +4.2726010430e-01 +1.9975399432e-02
3.837 +4.0445984987e-01 +5.3483893473e-02
3.837 +4.3977765274e-01 +3.5385775004e-02
3.837 +4.1988434371e-01 +3.6547079792e-02
3.837 +3.6305582875e-01 +6.4721052177e-03
3.837 +4.2444950706e-01 -1.1756027035e-02
3.837 +4.5697586724e-01 +5.2829776505e-03
3.837 +4.8675487733e-01 +2.7644062725e-02
3.837 +3.8961127937e-01 +2.6629394019e-02
3.837 +3.7186756112e-01 +3.1465187034e-02
3.837 +3.6112840925e-01 +1.7694512127e-02
3.837 +3.3321385537e-01 -4.8919084770e-02
3.837 +2.9645473581e-01 +1.4908843686e-02
3.837 +3.3791379684e-01 -4.4148825594e-02
3.837 +3.6127110524e-01 -6.1678975596e-02
3.837 +3.6506438456e-01 -5.1492374483e-02
3.837 +3.9229564843e-01 -1.1070317301e-01
3.837 +2.9860131438e-01 -5.6646660697e-02
3.837 +3.4330954296e-01 -3.5359498871e-02
3.837 +3.2659104016e-01 -2.7192564742e-02
3.837 +3.5186536136e-01 -3.3009982408e-02
3.837 +3.3732083102e-01 +2.7572757131e-03
3.837 +3.8544185168e-01 -2.7816987070e-02
3.837 +3.7792576312e-01 +1.1629910255e-02
3.837 +4.1204677806e-01 +6.5714561192e-03
3.837 +4.5353461923e-01 +5.9258753845e-04
3.837 +4.3254234038e-01 -1.3046515851e-03
3.837 +4.5868386717e-01 +3.2507360285e-02
3.837 +4.0475468752e-01 -2.9257735927e-02
3.837 +4.1521664098e-01 -6.0139341448e-02
3.837 +4.4427814469e-01 -4.0373903827e-02
3.837 +4.3237254581e-01 -1.9855786443e-02
3.837 +5.3123633610e-01 -3.1938728039e-02
3.837 +4.6843071457e-01 -4.5735760089e-02
3.837 +4.2356837337e-01 -6.0958036364e-02
3.837 +4.0833414610e-01 -2.0315422307e-02
3.837 +3.9970588680e-01 -2.8097922277e-03
3.837 +4.4341277357e-01 -8.4313919106e-03
3.837 +4.5537007076e-01 -3.6668431940e-02
3.837 +5.2041073350e-01 +1.4959162198e-02
3.837 +5.8165258178e-01 +3.8547141809e-02
3.837 +6.7807403214e-01 +1.5726147958e-02
3.837 +6.9023961879e-01 +3.0287411938e-02
3.837 +6.6572626715e-01 +4.5292820044e-02
3.837 +6.0371888511e-01 +8.1865404109e-03
3.837 +5.8332494767e-01 +2.2407038255e-02
3.837 +5.6905111600e-01 +1.3831946953e-03
3.837 +6.0356554426e-01 -1.3548774391e-02
3.837 +6.9493549326e-01 -2.9875361672e-02
3.837 +6.1689302248e-01 -2.1652560580e-02
3.837 +6.2501780115e-01 -2.3357674851e-02
3.837 +5.9260080942e-01 +1.2240051769e-02
3.837 +5.8646953543e-01 -2.1599323036e-02
3.837 +5.6230335185e-01 +3.0338103529e-03
3.837 +5.5539059568e-01 -3.5423050091e-02
3.837 +6.0448516731e-01 -3.0496080651e-02
3.837 +5.5371385509e-01 -4.4069462591e-02
3.837 +5.2768312011e-01 +1.8625099047e-02
3.837 +4.7611147052e-01 +2.5878888825e-02
3.837 +4.8403662255e-01 +2.3349833885e-02
3.837 +5.2111176429e-01 +2.4614731331e-02
3.837 +4.1622758852e-01 +1.7109828808e-02
3.837 +5.5774628076e-01 -3.3799250259e-03
3.837 +5.0550224546e-01 +7.2389457087e-03
3.837 +5.1205197907e-01 +3.3455562761e-02
3.837 +4.8799678092e-01 +2.8128639741e-02
3.837 +5.5058575390e-01 -1.4971730440e-02
3.837 +5.1870122963e-01 +1.1841351807e-05
3.837 +5.0185791344e-01 +1.6421500092e-02
3.837 +4.7911263009e-01 +3.4213644173e-02
3.837 +5.3238842918e-01 -1.5838068608e-02
3.837 +5.3000326363e-01 +2.1861510850e-02
3.837 +5.1591762756e-01 +6.7562389322e-03
3.837 +4.4129135936e-01 +3.6107003077e-02
3.837 +5.0919256180e-01 +5.6211364090e-03
3.837 +5.9809298569e-01 -2.6837968852e-02
3.837 +5.0354768128e-01 +6.8706592756e-03
3.837 +4.9088992493e-01 +6.2074796399e-02
3.837 +5.1957158279e-01 +2.7546212575e-02
3.837 +6.5314754055e-01 +7.5872266889e-03
3.837 +6.1280020129e-01 +3.1207064127e-02
3.837 +5.9719392264e-01 +1.1187816783e-02
3.837 +6.0327090300e-01 -2.9097543595e-02
3.837 +5.7626309856e-01 -3.3899531826e-02
3.837 +5.4690348205e-01 -6.0130306201e-04
3.837 +5.6721069460e-01 -1.4331968510e-02
3.837 +5.8199418052e-01 +2.5219645477e-03
3.837 +6.2224686368e-01 +3.1163093089e-02
3.837 +5.5051167230e-01 +2.1333618509e-02
3.837 +5.9010019665e-01 +9.0255242503e-04
3.837 +5.9499338172e-01 +2.1590874897e-02
3.837 +5.6542343368e-01 +2.5966468046e-02
3.837 +6.4611163683e-01 +3.6892340586e-03
3.837 +5.3201613474e-01 +4.7427157495e-02
3.837 +4.8303103915e-01 +2.2234224266e-02
3.837 +5.3083210939e-01 +1.7881742785e-02
3.837 +5.1372831702e-01 +1.6933701609e-02
3.837 +5.1901705640e-01 -2.2930839523e-02
3.837 +5.8239575330e-01 -1.6203710489e-02
3.837 +5.9615512299e-01 -1.9695541545e-02
3.837 +5.8138649731e-01 -1.7036562085e-03
3.837 +4.9463887938e-01 -2.9617325399e-03
3.837 +4.4326654287e-01 -7.4018879231e-02
3.837 +4.7139697566e-01 -1.4173180214e-02
3.837 +5.1944540161e-01 +2.6390988727e-02
3.837 +5.0774636498e-01 +1.0552270270e-02
3.837 +4.7596642704e-01 +2.3816636934e-02
3.837 +5.2458680941e-01 -4.8255079303e-02
3.837 +5.2667836198e-01 -2.7314781522e-02
3.837 +5.4179825932e-01 +2.6358679135e-02
3.837 +4.1560706495e-01 +1.8570790901e-02
3.837 +5.3553877286e-01 +2.8464940558e-02
3.837 +6.3705779158e-01 +7.2399296550e-03
3.837 +5.3356290010e-01 -6.2654999839e-02
3.837 +5.4722615539e-01 -1.0295250065e-02
3.837 +5.6124250147e-01 -2.3060176506e-02
3.837 +6.1934568858e-01 +2.0955079367e-02
3.837 +5.6417767332e-01 +2.5173318691e-02
3.837 +5.4604921076e-01 +5.7415777117e-02
3.837 +5.2550317243e-01 +1.7925048358e-02
3.837 +5.3950502661e-01 +2.5219821849e-02
3.837 +5.8601504841e-01 -5.2961183101e-02
3.837 +6.0657709011e-01 -2.0577997700e-02
3.837 +5.5408035864e-01 +3.8747628355e-03
3.837 +5.2982559810e-01 +4.0523087921e-02
3.837 +4.3214727750e-01 +3.1949277654e-02
3.837 +4.2152640223e-01 +2.8099490582e-02
3.837 +4.4342035482e-01 +2.7243573475e-02
3.837 +5.0910045138e-01 +1.6828778536e-02
3.837 +5.1327165376e-01 +4.7943918496e-02
3.837 +5.3427659733e-01 +5.7109813884e-02
3.837 +5.0293284016e-01 +3.4348191264e-02
3.837 +4.8881631334e-01 +4.5791741941e-02
3.837 +5.0677162212e-01 +4.4022108303e-02
3.837 +6.0977303859e-01 -2.1034658416e-02
3.837 +6.1010260988e-01 +3.8469475927e-02
3.837 +5.5444441465e-01 -8.6105061841e-03
3.837 +4.8389197131e-01 -2.8396386177e-02
3.837 +4.6891005800e-01 -7.3826283068e-02
3.837 +5.4968683255e-01 -5.1944882593e-02
3.837 +4.9042819920e-01 +1.1746028491e-02
3.837 +4.6311385877e-01 +5.3161354447e-02
3.837 +5.4403800036e-01 -1.3722904186e-02
3.837 +4.9751145577e-01 -1.8287082376e-02
3.837 +5.1898706445e-01 -6.9513843101e-02
3.837 +6.1815268968e-01 -2.5143304806e-02
3.837 +5.3517306994e-01 +2.7774801008e-02
3.837 +5.1388975986e-01 +1.5511661503e-02
3.837 +5.6694234517e-01 +2.4657343944e-02
3.837 +6.1786002837e-01 -8.7477457701e-03
3.837 +5.8625945223e-01 -6.0564716432e-03
3.837 +5.9423957429e-01 +3.9745673657e-03
3.837 +5.1153590953e-01 -2.1511689006e-02
3.837 +4.9339677667e-01 +9.5434119385e-03
3.837 +4.8731166860e-01 +1.3932882469e-02
3.837 +4.7502871101e-01 +4.2253598634e-02
3.837 +4.5111523587e-01 -6.5808189215e-03
3.837 +4.3651119325e-01 -1.3629372977e-02
3.837 +4.7283386925e-01 -6.0413612155e-03
3.837 +5.5423772301e-01 +1.8479292826e-02
3.837 +5.1313539753e-01 -2.0465539241e-02
3.837 +6.6300027446e-01 -3.9537819146e-02
3.837 +5.8964797733e-01 +2.4777244244e-03
3.837 +6.2260472453e-01 +2.0460284588e-02
3.837 +6.1230656746e-01 -1.4682968636e-02
3.837 +5.5554861002e-01 -4.3633290321e-02
3.837 +6.7400263085e-01 -1.1738476223e-04
3.837 +6.2961021428e-01 +2.4664694230e-02
3.837 +6.4962791202e-01 +3.4684563860e-02
3.837 +6.9963652316e-01 +1.2908094618e-02
3.837 +6.5026455172e-01 +3.5159328036e-05
3.837 +6.3210614990e-01 +1.4344513668e-02
3.837 +7.1750710606e-01 +1.9275761023e-02
3.837 +6.4536044214e-01 +1.6759496448e-03
3.837 +6.4521261625e-01 +9.0758496513e-03
3.837 +6.7436279655e-01 +3.5156679918e-02
3.837 +6.3519859935e-01 +7.9912223969e-03
3.837 +6.7001994732e-01 -4.9205996778e-02
3.837 +5.4932832273e-01 -1.5413561245e-02
3.837 +4.7743136075e-01 -3.7268890335e-02
3.837 +4.8442431925e-01 -5.6055062544e-02
3.837 +3.9782938110e-01 -3.7532613004e-02
3.837 +4.3732253210e-01 -5.1408198124e-02
3.837 +4.3680012870e-01 +1.4811245849e-02
3.837 +4.2010468523e-01 -3.2381712299e-02
3.837 +3.8275395961e-01 -5.0915337630e-02
3.837 +3.5998304189e-01 -4.6560892420e-02
3.837 +2.8591262674e-01 -2.7770978782e-02
3.837 +3.2950707474e-01 -4.0369891556e-02
3.837 +3.6473761003e-01 -2.5174167969e-02
3.837 +3.5651511857e-01 -6.9809897734e-02
3.837 +4.1941940156e-01 -1.7378571572e-02
3.837 +4.2708140923e-01 -2.0025004813e-02
3.837 +4.8236126967e-01 -2.4005185296e-02
3.837 +4.7343810307e-01 -1.4590994688e-02
3.837 +5.9954730671e-01 +1.1954527307e-02
3.837 +5.4667103070e-01 -4.8869746458e-02
3.837 +6.3879719145e-01 -1.7957291143e-02
3.837 +5.3652129169e-01 -2.4830490741e-02
3.837 +4.6157180398e-01 -2.2676588760e-03
3.837 +4.0801367995e-01 +3.2814318752e-02
3.837 +4.1818000380e-01 +6.1769165004e-02
3.837 +3.4118083592e-01 +3.9893808756e-02
3.837 +3.2215535684e-01 +3.2605776343e-02
3.837 +4.0536949595e-01 +3.0054859209e-02
3.837 +4.2211313053e-01 +3.5165124109e-02
3.837 +3.8235068688e-01 +2.1684932784e-02
3.837 +3.9773419872e-01 +1.3281537812e-02
3.837 +4.4028363061e-01 +5.2463157607e-02
3.837 +4.3327248478e-01 +6.9068581616e-02
3.837 +4.6391381140e-01 +2.9953105639e-02
3.837 +4.1921266049e-01 -4.3633134565e-03
3.837 +3.5780474124e-01 +3.8207248339e-02
3.837 +4.9853235646e-01 +1.4655352629e-02
3.837 +5.3120267822e-01 -2.3361980115e-02
3.837 +4.8077671840e-01 +1.0001558353e-02
3.837 +4.2125837302e-01 -4.0243778229e-02
3.837 +5.2695317880e-01 -1.4031514282e-02
3.837 +4.9379898199e-01 +1.1719827005e-02
3.837 +4.6176138946e-01 +1.4101625437e-02
3.837 +5.3765855227e-01 +2.6836259533e-02
3.837 +5.6956033241e-01 +1.1830166130e-02
3.837 +5.7465862893e-01 -3.0491986626e-02
3.837 +4.8966564446e-01 -1.3642241365e-02
3.837 +4.1115640844e-01 +4.8638451663e-03
3.837 +4.8825118148e-01 -1.1847109150e-02
3.837 +4.9469229404e-01 +2.1568248554e-02
3.837 +4.7215005168e-01 -2.1097612080e-04
3.837 +4.3622737901e-01 -5.3923951842e-02
3.837 +3.6006802368e-01 -9.9698738024e-02
3.837 +3.1668552521e-01 -9.2044926626e-02
3.837 +2.8348843772e-01 -4.7608830597e-02
3.837 +2.9651425690e-01 -1.5454482995e-02
3.837 +2.8667558883e-01 +1.8556509146e-02
3.837 +4.1611984493e-01 +3.7943287074e-02
3.837 +3.9722719623e-01 +5.5371669378e-02
3.837 +3.8001714943e-01 +2.2572185694e-02
3.837 +3.8735062507e-01 -4.7806599650e-03
3.837 +4.4463707507e-01 +2.6885052442e-02
3.837 +6.0826326275e-01 +3.3956082258e-02
3.837 +6.6455916820e-01 +5.8214584146e-03
3.837 +6.5916321314e-01 +3.1223381555e-02
3.837 +6.0386822584e-01 +1.5600388146e-02
3.837 +5.9924895213e-01 +4.1159087872e-02
3.837 +5.3955763407e-01 -7.2243163045e-03
3.837 +5.0335900362e-01 +2.8996713472e-02
3.837 +5.4933630947e-01 +2.8700575974e-02
3.837 +4.9824886339e-01 -1.0388941495e-02
3.837 +4.7044204465e-01 +1.1124605882e-02
3.837 +5.5803720517e-01 +1.2128119284e-02
3.837 +5.1307055065e-01 -9.1074231887e-03
3.837 +6.1472324695e-01 -3.7714039765e-02
3.837 +5.9428044935e-01 -4.0580746169e-02
3.837 +6.5854357685e-01 -2.4293245925e-02
3.837 +5.5175704708e-01 +1.0053625019e-02
3.837 +6.0256733504e-01 +6.2378504512e-02
3.837 +4.8182748038e-01 +1.8692941117e-02
3.837 +4.3421323454e-01 +3.8874302867e-02
3.837 +4.1000875006e-01 -6.2245790195e-04
3.837 +4.0031782320e-01 +1.6924547906e-02
3.837 +3.2661034342e-01 -2.0740737951e-02
3.837 +3.2199189023e-01 +2.1593050362e-02
3.837 +4.3024091365e-01 +1.8683599374e-02
3.837 +4.9154118652e-01 -4.6586274334e-03
3.837 +4.3802037671e-01 +3.6606360097e-02
3.837 +4.1686239209e-01 +6.4022035814e-02
3.837 +4.5292895901e-01 +4.3195070685e-02
3.837 +4.8751394471e-01 +4.9388424780e-02
3.837 +6.1943581953e-01 +4.4386668369e-02
3.837 +6.5917680280e-01 +2.4993413861e-02
3.837 +6.5366629985e-01 +3.0564000695e-02
3.837 +6.2532488879e-01 +2.2830708613e-02
3.837 +7.0591018221e-01 +1.1197837001e-02
3.837 +6.9535546677e-01 -1.0698204020e-02
3.837 +7.0740047198e-01 -1.3249103513e-03
3.837 +6.5877629389e-01 -1.6075702356e-03
3.837 +6.3823131399e-01 -4.2111308749e-02
3.837 +5.4703520342e-01 -6.0637199514e-02
3.837 +6.2200466382e-01 -1.6321806239e-02
3.837 +6.0697969496e-01 -5.7641504793e-02
3.837 +5.6149421312e-01 -4.9333017479e-02
3.837 +4.5625478225e-01 -7.0192610489e-02
3.837 +4.9274778340e-01 +1.7284815670e-02
3.837 +3.9935246908e-01 -1.1392386174e-02
3.837 +3.6283986079e-01 -5.8382000501e-02
3.837 +4.5189055012e-01 -1.4096728231e-02
3.837 +5.6895781657e-01 +9.5653778244e-03
3.837 +6.2675393765e-01 -1.2751933442e-02
3.837 +5.4405566398e-01 +3.9966781467e-02
3.837 +4.9810317926e-01 +2.3121087314e-02
3.837 +4.1956345423e-01 +3.3907144455e-02
3.837 +3.4534551474e-01 +1.1456679410e-02
3.837 +3.7478237095e-01 -1.3548670469e-02
3.837 +4.2291863267e-01 +2.0271616697e-02
3.837 +4.4594190355e-01 +1.8377382597e-02
3.837 +4.3088035095e-01 +2.6066267221e-02
3.837 +5.3311175772e-01 +2.7896655622e-02
3.837 +5.5916045082e-01 +1.1552587534e-02
3.837 +6.2347619629e-01 +1.2959749451e-02
3.837 +5.4310718647e-01 +8.0624059592e-03
3.837 +5.9676702011e-01 +3.1234713859e-02
3.837 +6.5215511364e-01 +2.3955800293e-02
3.837 +5.9505434159e-01 +1.6879607992e-02
3.837 +4.7954365403e-01 +1.8528012473e-02
3.837 +5.3514949029e-01 -1.1892407538e-02
3.837 +5.1187990704e-01 -1.4122712165e-02
3.837 +4.8050077828e-01 -1.2846945135e-02
3.837 +4.5075342633e-01 -1.5022609379e-02
3.837 +4.0527227155e-01 -2.6792931990e-02
3.837 +4.4070604513e-01 -4.3747918521e-02
3.837 +5.1918281292e-01 -2.6570770875e-02
3.837 +5.3875640654e-01 -2.7947516051e-02
3.837 +4.7050782331e-01 -2.0416571331e-02
3.837 +5.0072728875e-01 -2.6767607096e-03
3.837 +4.3220940645e-01 -1.8492518702e-03
3.837 +4.9920216064e-01 +7.9756189180e-03
3.837 +4.3647633195e-01 +1.7188388578e-02
3.837 +4.2672382804e-01 -4.4601538325e-02
3.837 +4.6888226383e-01 -1.5104283993e-02
3.837 +4.3143893441e-01 -5.9580862069e-02
3.837 +4.5033169043e-01 -5.0085140281e-02
3.837 +4.5018421194e-01 +1.2495598717e-02
3.837 +4.6229847425e-01 -2.3422382314e-02
3.837 +4.4098454626e-01 -4.6088707985e-02
3.837 +4.2790911637e-01 +2.2744892090e-02
3.837 +4.6816807954e-01 -4.2156840611e-02
3.837 +4.7484361482e-01 -7.9523494064e-02
3.837 +5.4637479558e-01 -1.6002181284e-02
3.837 +5.3448578259e-01 -3.5480169579e-02
3.837 +5.1413824281e-01 +1.3604368318e-02
3.837 +4.1226174086e-01 +2.8988201310e-02
3.837 +4.1580425608e-01 +3.1754724755e-02
3.837 +4.3600068622e-01 +2.7015303170e-02
3.837 +4.6981650427e-01 -2.2777093619e-02
3.837 +4.9580406098e-01 +1.6482288962e-02
3.837 +4.7958999370e-01 +2.6623715565e-02
3.837 +4.9675364252e-01 +9.1081368100e-04
3.837 +4.5101886398e-01 -4.5070432942e-02
3.837 +4.4691070188e-01 +2.2922972887e-02
3.837 +3.8891739695e-01 -2.1348889609e-02
3.837 +3.5634226860e-01 +5.0715775930e-02
3.837 +4.6880514547e-01 +1.7316737136e-02
3.837 +4.4176770309e-01 +3.1980669344e-03
3.837 +4.8417562151e-01 +3.7774376575e-02
3.837 +5.1810256936e-01 -1.8125634685e-02
3.837 +5.0409408429e-01 -1.3343896558e-02
3.837 +4.2988340272e-01 -3.5418257482e-02
3.837 +4.2351495203e-01 -4.9845476881e-02
3.837 +3.4016255717e-01 +4.2231656536e-02
3.837 +3.3872269971e-01 +3.9879559905e-02
3.837 +3.1377706730e-01 +1.6427873220e-02
3.837 +2.7362309805e-01 +7.0796858754e-03
3.837 +2.3467206982e-01 +6.3150306519e-02
3.837 +2.5279035094e-01 -4.1191655479e-02
3.837 +1.8300804105e-01 +8.2925730931e-04
3.837 +2.6791875331e-01 -2.5646646749e-02
3.837 +3.0342721064e-01 -7.0707295413e-03
3.837 +3.0071555351e-01 +3.7015361477e-03
3.837 +3.0406820641e-01 +5.3309667882e-02
3.837 +2.4915288940e-01 +3.3519939238e-02
3.837 +2.9302289663e-01 +5.1683875627e-03
3.837 +2.8907916383e-01 -1.3165853329e-02
3.837 +3.4291367238e-01 -6.3158914151e-02
3.837 +3.9590528343e-01 -2.7879094539e-02
3.837 +3.2851591265e-01 -1.7075486486e-02
3.837 +3.0351364221e-01 +9.2813871056e-03
3.837 +2.7286358505e-01 +5.7209295307e-02
3.837 +2.7072099294e-01 +4.0332634512e-02
3.837 +2.4003723530e-01 +2.9069791227e-02
3.837 +2.0722028134e-01 +2.4416375100e-02
3.837 +2.0323715621e-01 -5.2677559857e-02
3.837 +1.3973312903e-01 +3.0491180433e-02
3.837 +9.7331818822e-02 +4.1156517023e-02
3.837 +1.7166665055e-01 +1.3981774150e-02
3.837 +1.5444467147e-01 -5.5879600004e-02
3.837 +3.1405625103e-01 +5.9275067151e-02
3.837 +2.9516207877e-01 +3.7090299029e-03
3.837 +1.7370224302e-01 +6.2536229129e-02
3.837 +8.6205374670e-02 +1.0441894481e-01
3.837 +3.3047476104e-02 +1.1876859653e-01
3.837 +8.6030991203e-02 +5.7103263825e-02
3.837 +6.8395594261e-02 +1.6876434568e-01
3.837 +8.1384128659e-02 +7.4738791568e-02
3.837 +8.7270842897e-02 +7.7582200748e-02
3.837 +1.0747108573e-01 +8.5894634685e-02
3.837 -3.0920926612e-02 +9.5664086632e-02
3.837 +2.9992174857e-02 +4.7618888324e-02
3.837 +7.5665234799e-02 +7.3351370801e-02
3.837 +3.4296654919e-02 +3.6956782517e-02
3.837 +9.8942826109e-02 -2.5989101504e-02
3.837 +3.3802334767e-02 -2.1578856193e-02
3.837 +7.6033619935e-03 -3.3910624961e-04
3.837 +3.0573110892e-02 +3.7619708364e-03
3.837 -2.0971817574e-02 +1.5853465578e-02
3.837 +1.3429328276e-02 +3.9660818424e-02
3.837 +4.9278557337e-02 -1.5763009522e-02
3.837 +1.0095455161e-01 -2.3011043238e-02
3.837 +9.0945001253e-02 -1.2236968812e-02
3.837 +2.8895933310e-02 -1.5582187218e-02
3.837 +3.1014593400e-02 -2.8195522202e-02
3.837 +4.3879945229e-02 +3.8133471149e-02
3.837 +8.1433542650e-03 -1.8909178052e-03
3.837 -5.6907011210e-02 +1.7647181697e-02
3.837 +2.5831330026e-02 +3.9329652282e-05
3.837 +5.3881967289e-02 +8.8682653495e-04
3.837 +2.1989473753e-03 -1.3222397575e-02
3.837 +2.6362154923e-02 -1.2208143006e-01
3.837 +8.8831142259e-02 -1.0261064054e-01
3.837 -4.7566724006e-02 -7.5536154587e-02
3.837 -3.5413569979e-02 -7.7411344644e-02
3.837 -7.9935235757e-02 -6.8383071412e-02
3.837 -4.9041751506e-02 -1.6207985222e-01
3.837 -8.2549279102e-02 -9.6822469887e-02
3.837 -3.3938834526e-03 -1.2899435284e-01
3.837 -5.1060174987e-03 -8.5033563396e-02
3.837 -5.3615818925e-02 -3.1340948871e-02
3.837 -4.7627904978e-02 -9.7501744403e-02
3.837 -7.4671220747e-02 -9.6695691181e-02
3.837 -4.0560390967e-02 -3.2145869349e-02
3.837 -1.2929626152e-02 -1.8836447478e-02
3.837 -6.9177012847e-03 -4.2504239216e-02
3.837 -2.0172586621e-02 -1.0065881222e-01
3.837 -5.1515233072e-02 -2.1610535870e-02
3.837 -6.9705342539e-02 -4.6006756009e-02
3.837 -3.2711576135e-02 -7.8437790503e-02
3.837 +8.5497037253e-04 -6.9187680519e-03
3.837 -3.3473215445e-02 -4.1566117438e-03
3.837 -8.2713724074e-02 -5.6831928088e-02
3.837 -7.8740807194e-02 -1.7099160928e-03
3.837 -4.6714567712e-02 -5.3987396981e-02
3.837 -5.7760636086e-02 +5.2370695999e-02
3.837 -6.0977157739e-02 +1.9617378489e-02
3.837 -1.1966902689e-01 +6.0598834364e-02
3.837 -3.8526499175e-02 +5.7000864491e-02
3.837 -1.0455480603e-01 +1.1817008571e-01
3.837 -7.4590981175e-02 +1.2519350922e-01
3.837 -1.2046810278e-01 +2.0335075021e-01
3.837 -1.0715993960e-01 +1.0854762165e-01
3.837 -8.5374745059e-02 +8.4608171012e-02
3.837 -1.1164302341e-01 +5.5770049375e-02
3.837 -1.3442811688e-01 +7.1420651992e-02
3.837 -5.9077426803e-02 +1.4789069942e-01
3.837 -8.5908626033e-02 +6.1217224304e-02
3.837 -5.7729010096e-02 +1.4462821067e-01
3.837 -8.4395025872e-02 +1.2645422218e-01
3.837 -1.2732628519e-01 +8.6960993107e-02
3.837 -1.1575900131e-01 +2.1812141264e-01
3.837 -1.7395137986e-01 +2.5367967679e-01
3.837 -1.8682234279e-01 +2.6406126181e-01
3.837 -2.0261572401e-01 +2.4031805601e-01
3.837 -1.5050333838e-01 +2.1165625927e-01
3.837 -1.0771089216e-01 +2.5518442399e-01
3.837 -1.1475438828e-01 +2.3911296135e-01
3.837 -1.7815469336e-01 +2.5918145021e-01
3.837 -1.1504994282e-01 +2.2027096855e-01
3.837 -1.9109825599e-01 +2.9058525879e-01
3.837 -1.4835908490e-01 +2.8267164481e-01
3.837 -1.1830745295e-01 +2.1394357747e-01
3.837 -1.2151000313e-01 +1.6454978525e-01
3.837 -8.7381563763e-02 +1.3194953277e-01
3.837 -1.0949865822e-01 +2.0445517314e-01
3.837 -1.1480178110e-01 +2.2891307838e-01
3.837 -1.1486917514e-01 +2.5938383601e-01
3.837 -9.8946817924e-02 +2.6081220715e-01
3.837 -7.6118918725e-02 +1.9283006437e-01
3.837 -1.7905789257e-01 +2.2067349858e-01
3.837 -1.3851386137e-01 +1.9523639684e-01
3.837 -8.2741822349e-02 +2.0425433439e-01
3.837 -1.0940311122e-01 +2.7858462564e-01
3.837 -1.8789828312e-01 +2.5225943475e-01
3.837 -1.8987114395e-01 +2.0154216092e-01
3.837 -1.7593987507e-01 +2.4847731547e-01
3.837 -1.9646268757e-01 +2.6343356045e-01
3.837 -2.1228496144e-01 +2.3235115756e-01
3.837 -2.0663787033e-01 +2.5526334049e-01
3.837 -2.3807503728e-01 +3.3119596298e-01
3.837 -2.5649971535e-01 +4.3608991438e-01
3.837 -2.3911199564e-01 +3.8588551694e-01
3.837 -2.0470484379e-01 +4.1384713038e-01
3.837 -1.5074082000e-01 +4.3187527046e-01
3.837 -1.8384467332e-01 +3.7190340162e-01
3.837 -2.5067605798e-01 +4.2696416199e-01
3.837 -2.6645963676e-01 +4.3538948261e-01
3.837 -2.8824612499e-01 +4.9504010733e-01
3.837 -2.6176851257e-01 +4.3002282561e-01
3.837 -2.8291061816e-01 +5.0411487165e-01
3.837 -2.5680096505e-01 +4.6775359224e-01
3.837 -2.7163318911e-01 +5.6697692782e-01
3.837 -2.4358416773e-01 +5.0022996051e-01
3.837 -3.1347185626e-01 +4.9864313638e-01
3.837 -2.1800121642e-01 +4.5991582076e-01
3.837 -1.9046890447e-01 +4.2878054727e-01
3.837 -2.4934139576e-01 +4.0123203749e-01
3.837 -1.6254003945e-01 +4.1380578561e-01
3.837 -2.3119948932e-01 +4.5439039952e-01
3.837 -2.3472642536e-01 +4.1195083107e-01
3.837 -2.4162651305e-01 +5.1388096123e-01
3.837 -3.4880746030e-01 +5.5193336907e-01
3.837 -2.3865217127e-01 +5.3210555987e-01
3.837 -2.1945299125e-01 +5.1539312553e-01
3.837 -2.8127784050e-01 +5.2912593227e-01
3.837 -2.2874838126e-01 +4.3580058992e-01
3.837 -2.6015544832e-01 +4.9461495881e-01
3.837 -2.8590763008e-01 +5.3823046027e-01
3.837 -2.9230959740e-01 +4.6512417499e-01
3.837 -2.3781716846e-01 +4.2705565825e-01
3.837 -2.5129258961e-01 +4.3332850913e-01
3.837 -1.9105016003e-01 +4.1530994999e-01
3.837 -1.3883228168e-01 +3.7715298382e-01
3.837 -1.7486121686e-01 +3.5539806945e-01
3.837 -2.0297125694e-01 +2.9486956937e-01
3.837 -1.1217310930e-01 +2.6180281719e-01
3.837 -1.0539276103e-01 +3.4880789026e-01
3.837 -1.8644978684e-01 +3.8008103334e-01
3.837 -1.9779869642e-01 +4.1072262433e-01
3.837 -2.4731225087e-01 +4.0624844204e-01
3.837 -1.7292642763e-01 +3.3937057261e-01
3.837 -2.2305964532e-01 +3.2192084180e-01
3.837 -2.4001996822e-01 +4.8534282245e-01
3.837 -2.8708123762e-01 +4.8370352183e-01
3.837 -2.8179096560e-01 +4.7163791315e-01
3.837 -2.3920554152e-01 +4.5493361807e-01
3.837 -2.3361268656e-01 +4.5440070393e-01
3.837 -2.5913695508e-01 +3.9621823609e-01
3.837 -1.8046108607e-01 +3.9543235784e-01
3.837 -1.9016099678e-01 +4.6165869451e-01
3.837 -2.3027441985e-01 +3.9808396872e-01
3.837 -2.5918916525e-01 +4.3351174581e-01
3.837 -2.5832790150e-01 +4.4464620319e-01
3.837 -2.1280561587e-01 +4.5659028082e-01
3.837 -2.6236606308e-01 +4.8691727320e-01
3.837 -2.3672452061e-01 +4.3996989000e-01
3.837 -2.1603569012e-01 +4.3114093071e-01
3.837 -2.7152958151e-01 +4.1682641174e-01
3.837 -2.3288135816e-01 +4.5480727989e-01
3.837 -2.1891461662e-01 +4.6855333011e-01
3.837 -2.2794285018e-01 +4.1830396763e-01
3.837 -2.3955344638e-01 +4.6427547237e-01
3.837 -2.6728389212e-01 +3.6244919818e-01
3.837 -1.8592652325e-01 +3.2164851715e-01
3.837 -1.9383435648e-01 +3.5248591829e-01
3.837 -2.6900446856e-01 +3.6945836149e-01
3.837 -2.3502818678e-01 +4.3554448380e-01
3.837 -2.2654394317e-01 +3.8589543084e-01
3.837 -2.0202223471e-01 +3.5230649885e-01
3.837 -2.3275137815e-01 +4.1135445484e-01
3.837 -1.8991717078e-01 +3.7552949868e-01
3.837 -2.1461174965e-01 +3.3670935343e-01
3.837 -2.6432328203e-01 +3.9866049700e-01
3.837 -2.1415145889e-01 +3.7183082531e-01
3.837 -2.8515968393e-01 +4.6492684671e-01
3.837 -2.4751161994e-01 +4.1178400201e-01
3.837 -2.0265600226e-01 +3.5550292898e-01
3.837 -2.2779802801e-01 +3.5872904929e-01
3.837 -2.6790489904e-01 +4.0596364884e-01
3.837 -2.3268901465e-01 +4.1503098331e-01
3.837 -1.6951593923e-01 +4.1059063766e-01
3.837 -1.9444197369e-01 +3.1029308857e-01
3.837 -1.6977874732e-01 +3.3164131250e-01
3.837 -1.7738099295e-01 +3.8467698992e-01
3.837 -2.0161508668e-01 +3.8104750227e-01
3.837 -2.4759383416e-01 +3.7812488931e-01
3.837 -2.4993907793e-01 +3.4746424825e-01
3.837 -2.2483457810e-01 +2.9577135347e-01
3.837 -2.7424811007e-01 +3.2638634938e-01
3.837 -2.5380860177e-01 +2.5915585007e-01
3.837 -2.4853715681e-01 +3.1553876290e-01
3.837 -2.0857968715e-01 +2.8397870268e-01
3.837 -1.9861203701e-01 +3.0598129813e-01
3.837 -2.1140676327e-01 +3.1349774768e-01
3.837 -1.9335680914e-01 +3.3617816559e-01
3.837 -2.2633231411e-01 +4.2407977654e-01
3.837 -2.1541033611e-01 +3.6512686687e-01
3.837 -1.8902456320e-01 +3.0958455809e-01
3.837 -1.6343079820e-01 +3.4470812822e-01
3.837 -1.7576452187e-01 +3.1909163154e-01
3.837 -1.3838937341e-01 +3.5996244338e-01
3.837 -6.6916976829e-02 +3.0379078862e-01
3.837 -9.3834693143e-02 +3.4185735777e-01
3.837 -1.1361921729e-01 +3.6767155320e-01
3.837 -1.3168092613e-01 +3.8331775088e-01
3.837 -6.9440584497e-02 +2.8943082140e-01
3.837 -9.1719157479e-02 +2.6706332574e-01
3.837 -8.5950007458e-02 +2.4969458079e-01
3.837 -6.1707182246e-02 +2.1536412822e-01
3.837 -1.0940314984e-01 +2.1391832293e-01
3.837 -1.1191383222e-01 +1.5600199532e-01
3.837 -1.2487365402e-01 +9.8740865064e-02
3.837 -8.9084602526e-02 +1.1262997291e-01
3.837 -1.2533262810e-01 +9.9070454977e-02
3.837 -1.6372999249e-01 +1.4548851638e-01
3.837 -1.5559554359e-01 +2.0410808390e-01
3.837 -1.9239853915e-01 +2.0830579592e-01
3.837 -2.1583968815e-01 +2.0034532635e-01
3.837 -1.6073581305e-01 +2.6636441448e-01
3.837 -2.1567261052e-01 +2.5332691535e-01
3.837 -2.1038363090e-01 +2.2898940202e-01
3.837 -2.3059004008e-01 +2.6583601468e-01
3.837 -1.2527193309e-01 +2.4724939484e-01
3.837 -2.0270217954e-01 +3.5976222372e-01
3.837 -2.7246300487e-01 +4.7777394686e-01
3.837 -1.7774978598e-01 +3.8801819973e-01
3.837 -2.3282609657e-01 +3.9035685324e-01
3.837 -2.0765233258e-01 +3.2638915962e-01
3.837 -2.3794105223e-01 +3.4485092362e-01
3.837 -1.9216242564e-01 +3.3880895828e-01
3.837 -2.5706725097e-01 +3.4725827789e-01
3.837 -2.0761174702e-01 +2.7411218223e-01
3.837 -2.2162238040e-01 +3.1453296257e-01
3.837 -1.5689850034e-01 +3.1143494257e-01
3.837 -1.7318520842e-01 +2.7133730540e-01
3.837 -2.0918886324e-01 +3.1306100727e-01
3.837 -1.7527455522e-01 +3.2019134806e-01
3.837 -1.7340835106e-01 +3.2893579317e-01
3.837 -1.9748017206e-01 +2.6092947318e-01
3.837 -1.5543826442e-01 +2.7099011914e-01
3.837 -1.7718778647e-01 +3.0702021904e-01
3.837 -1.6670028383e-01 +3.6055698983e-01
3.837 -1.7083516209e-01 +3.3853685665e-01
3.837 -1.4581445597e-01 +2.9506158996e-01
3.837 -1.6962291551e-01 +3.0007601057e-01
3.837 -1.1123696294e-01 +3.7164451283e-01
3.837 -9.6193634842e-02 +3.2094645244e-01
3.837 -1.6367500361e-01 +3.3155307595e-01
3.837 -2.3110847646e-01 +3.7242782795e-01
3.837 -2.5319573047e-01 +4.4797833345e-01
3.837 -2.5439038689e-01 +4.4242471179e-01
3.837 -2.7031247257e-01 +4.2927869962e-01
3.837 -1.9178437023e-01 +3.5342699207e-01
3.837 -2.1722199570e-01 +4.8976316316e-01
3.837 -1.9183609190e-01 +3.8361458673e-01
3.837 -1.8224673633e-01 +3.3803213104e-01
3.837 -1.9771697359e-01 +3.5210117465e-01
3.837 -2.3655900851e-01 +4.0990849336e-01
3.837 -2.0316187941e-01 +3.7952046863e-01
3.837 -1.5440953259e-01 +4.1746793348e-01
3.837 -2.1902240842e-01 +3.6106317026e-01
3.837 -2.2595824340e-01 +3.5380254499e-01
3.837 -2.5778427129e-01 +3.9076834369e-01
3.837 -1.8482638279e-01 +4.0184750064e-01
3.837 -1.6165227806e-01 +3.5312988769e-01
3.837 -1.9773904038e-01 +3.5015900755e-01
3.837 -1.9935299292e-01 +3.1460520335e-01
3.837 -2.0773847119e-01 +2.8753598502e-01
3.837 -2.2891998958e-01 +3.1289620573e-01
3.837 -1.9452774179e-01 +3.1167599262e-01
3.837 -2.3284428472e-01 +2.9558075827e-01
3.837 -2.4965934988e-01 +3.8728237663e-01
3.837 -2.6353108611e-01 +4.1232582822e-01
3.837 -1.9488458836e-01 +4.2553572969e-01
3.837 -1.8844328231e-01 +3.6408984224e-01
3.837 -2.7091427001e-01 +4.8919379164e-01
3.837 -2.8566283046e-01 +4.9581217780e-01
3.837 -2.3517161407e-01 +4.4245033186e-01
3.837 -2.1630144066e-01 +4.5524962874e-01
3.837 -2.3062291401e-01 +4.9400395116e-01
3.837 -2.5763798150e-01 +4.9438229868e-01
3.837 -3.1330460191e-01 +5.1392801101e-01
3.837 -3.2468183785e-01 +5.4370846448e-01
3.837 -3.0848488891e-01 +5.3147260764e-01
3.837 -3.1176428214e-01 +5.3839600110e-01
3.837 -2.8267253927e-01 +4.3764481964e-01
3.837 -2.5021479051e-01 +4.7256540252e-01
3.837 -1.9957060839e-01 +3.8269286268e-01
3.837 -2.6137280520e-01 +4.9583120783e-01
3.837 -2.5323112264e-01 +4.7209550043e-01
3.837 -2.9937833558e-01 +4.7571636712e-01
3.837 -2.8401415261e-01 +4.6404631211e-01
3.837 -2.6260087095e-01 +4.7656325812e-01
3.837 -1.9590178699e-01 +4.2565077884e-01
3.837 -2.7678662767e-01 +4.2694599687e-01
3.837 -2.2715863488e-01 +4.0852318412e-01
3.837 -1.9127084902e-01 +3.7906148203e-01
3.837 -1.6986076411e-01 +3.8747072552e-01
3.837 -2.2400448124e-01 +3.1145754040e-01
3.837 -2.3153165867e-01 +4.0630579185e-01
3.837 -2.3659874554e-01 +4.0660458879e-01
3.837 -2.1856981866e-01 +4.3708389903e-01
3.837 -2.2895858310e-01 +3.9252832386e-01
3.837 -2.1040509947e-01 +3.7831883480e-01
3.837 -2.3348959552e-01 +3.9266149557e-01
3.837 -2.6996060960e-01 +3.9150429329e-01
3.837 -2.3679795450e-01 +3.9120445264e-01
3.837 -1.9572517617e-01 +4.0605631142e-01
3.837 -2.6344629578e-01 +4.1114064075e-01
3.837 -2.2341670143e-01 +3.9816909864e-01
3.837 -2.5780144323e-01 +3.5327769929e-01
3.837 -2.2886376935e-01 +3.8450284854e-01
3.837 -1.7639801594e-01 +3.5723031222e-01
3.837 -1.1771501051e-01 +3.7902181481e-01
3.837 -8.4073267796e-02 +3.8764243441e-01
3.837 -4.5789677229e-02 +3.7318004559e-01
3.837 -1.7730986886e-01 +4.0648055333e-01
3.837 -1.2953783572e-01 +4.0981114365e-01
3.837 -1.6826179258e-01 +4.2120127127e-01
3.837 -2.5542461772e-01 +4.9168029408e-01
3.837 -2.1390669731e-01 +4.7228833240e-01
3.837 -2.1847776022e-01 +4.0890486303e-01
3.837 -2.4049258097e-01 +4.0181976255e-01
3.837 -2.4458667096e-01 +4.6465587708e-01
3.837 -2.7845201776e-01 +4.4937314912e-01
3.837 -1.7297031942e-01 +3.7595278104e-01
3.837 -2.2017271697e-01 +3.2834585546e-01
3.837 -1.9476843606e-01 +3.3844902536e-01
3.837 -1.5304943595e-01 +3.5376985648e-01
3.837 -2.2202674063e-01 +4.4072053076e-01
3.837 -2.0512735558e-01 +3.9792562029e-01
3.837 -2.0101572279e-01 +4.1371697296e-01
3.837 -2.0489978449e-01 +4.5779451902e-01
3.837 -2.0668713006e-01 +4.8671644228e-01
3.837 -2.7845508798e-01 +4.6719272801e-01
3.837 -2.5129945364e-01 +4.4792495932e-01
3.837 -2.8488367427e-01 +5.2455107243e-01
3.837 -3.0039204235e-01 +4.3469241832e-01
3.837 -2.7185460320e-01 +3.9292983423e-01
3.837 -2.2385428277e-01 +3.9018103003e-01
3.837 -2.8990681642e-01 +3.7305316436e-01
3.837 -2.4759540327e-01 +3.1403739003e-01
3.837 -1.9432898515e-01 +3.1680953238e-01
3.837 -2.2692883680e-01 +3.9628132768e-01
3.837 -2.5526622517e-01 +3.7783663036e-01
3.837 -2.5663054873e-01 +4.1449913116e-01
3.837 -2.7530076191e-01 +3.8467437000e-01
3.837 -2.6438914288e-01 +4.0657016450e-01
3.837 -2.4178119420e-01 +2.8751259823e-01
3.837 -1.9663540266e-01 +3.4078531009e-01
3.837 -2.2646341431e-01 +3.8354373963e-01
3.837 -2.5133681282e-01 +3.4103280092e-01
3.837 -1.8282125456e-01 +2.8070176694e-01
3.837 -1.9646789944e-01 +2.8578726272e-01
3.837 -1.6740575844e-01 +2.6104016246e-01
3.837 -2.3385837575e-01 +3.8664810999e-01
3.837 -1.1090967014e-01 +3.5986855401e-01
3.837 -2.0245447789e-01 +3.5861438182e-01
3.837 -2.0512169767e-01 +4.7553513268e-01
3.837 -2.3685702968e-01 +4.3870874648e-01
3.837 -2.5056627628e-01 +4.1349288002e-01
3.837 -2.2415682205e-01 +3.9879410166e-01
3.837 -2.7253045440e-01 +3.1977114441e-01
3.837 -2.2903172652e-01 +4.4311728203e-01
3.837 -2.6136647317e-01 +4.4716641600e-01
3.837 -2.1444411616e-01 +4.1833487722e-01
3.837 -1.9337234937e-01 +4.6972038893e-01
3.837 -2.0510264326e-01 +3.7587276007e-01
3.837 -1.7382873920e-01 +4.1551844971e-01
3.837 -1.6489467318e-01 +3.7201779974e-01
3.837 -2.2761136962e-01 +3.4237567082e-01
3.837 -2.0427463774e-01 +3.5119452848e-01
3.837 -1.3199897653e-01 +3.5320848333e-01
3.837 -1.1807999409e-01 +2.7842828108e-01
3.837 -1.9370205618e-01 +3.3989071164e-01
3.837 -2.4141880113e-01 +4.3333770639e-01
3.837 -1.9923041809e-01 +4.1599141386e-01
3.837 -2.0621449179e-01 +3.7983724550e-01
3.837 -2.9625498423e-01 +4.4573508356e-01
3.837 -2.2165860818e-01 +4.2377063166e-01
3.837 -2.4339453639e-01 +4.2067312341e-01
3.837 -2.4191274204e-01 +4.5336695324e-01
3.837 -2.9848930554e-01 +4.3956037703e-01
3.837 -2.3552126692e-01 +4.4595819802e-01
3.837 -2.4154932390e-01 +4.0632122503e-01
3.837 -2.8039677623e-01 +4.1469715407e-01
3.837 -2.8394264150e-01 +4.5473697419e-01
3.837 -2.7222313003e-01 +4.1411147227e-01
3.837 -2.5017071835e-01 +3.7174838060e-01
3.837 -1.9438409787e-01 +3.5149902373e-01
3.837 -2.1794963929e-01 +3.8845029510e-01
3.837 -1.8354789373e-01 +3.7407360110e-01
3.837 -2.7056922341e-01 +4.0060780047e-01
3.837 -2.6050640886e-01 +3.5884289860e-01
3.837 -2.5061372261e-01 +3.1573145029e-01
3.837 -1.9638518642e-01 +2.9518505624e-01
3.837 -1.8439626840e-01 +2.7877691024e-01
3.837 -1.9920972608e-01 +3.5769434351e-01
3.837 -1.4222558268e-01 +3.5767203945e-01
3.837 -1.3935315165e-01 +3.8783575491e-01
3.837 -1.6308139170e-01 +3.7887357913e-01
3.837 -1.8424070530e-01 +4.5238901293e-01
3.837 -1.5253966439e-01 +4.7169300566e-01
3.837 -2.3984184677e-01 +4.2230202612e-01
3.837 -2.4007295706e-01 +4.6427191312e-01
3.837 -2.3818163027e-01 +4.1938844653e-01
3.837 -2.7701581769e-01 +5.0037159468e-01
3.837 -2.8424565332e-01 +5.3116715970e-01
3.837 -2.2850716376e-01 +4.1405698201e-01
3.837 -1.9504959249e-01 +3.9778792770e-01
3.837 -2.0781608221e-01 +4.2615022913e-01
3.837 -1.0512735680e-01 +3.5222257088e-01
3.837 -1.4325937730e-01 +3.3662052910e-01
3.837 -1.8778705965e-01 +4.0559884410e-01
3.837 -1.5197008440e-01 +3.1487567270e-01
3.837 -1.1944904626e-01 +3.4355176073e-01
3.837 -2.0322363143e-01 +3.0352670418e-01
3.837 -1.6470384858e-01 +2.5404514685e-01
3.837 -1.8236914582e-01 +2.6984221777e-01
3.837 -2.0073847161e-01 +3.2113235240e-01
3.837 -2.2982199534e-01 +3.0596347323e-01
3.837 -1.8924606146e-01 +2.9044460267e-01
3.837 -2.2634291238e-01 +2.2576767779e-01
3.837 -1.9197774643e-01 +2.4704618962e-01
3.837 -2.0258690116e-01 +2.9742987487e-01
3.837 -2.3291640309e-01 +3.6452521963e-01
3.837 -1.8732332466e-01 +2.7978235158e-01
3.837 -1.4536798843e-01 +3.2020944667e-01
3.837 -1.3615308955e-01 +3.2395222657e-01
3.837 -1.6904565111e-01 +3.6316010620e-01
3.837 -4.5489349026e-02 +3.1043830548e-01
3.837 -1.6524305226e-01 +3.2481626183e-01
3.837 -1.5770656570e-01 +3.2132478314e-01
3.837 -1.4763468577e-01 +2.8071768369e-01
3.837 -2.0555833674e-01 +2.5409160195e-01
3.837 -1.6663842597e-01 +2.4281293332e-01
3.837 -1.7088657752e-01 +2.5731010317e-01
3.837 -1.6410249082e-01 +2.4377146667e-01
3.837 -2.6298982366e-01 +2.2526700978e-01
3.837 -2.4587855936e-01 +1.4548336430e-01
3.837 -2.1845495163e-01 +2.6979780709e-01
3.837 -2.0637004379e-01 +2.6117407491e-01
3.837 -2.1881975661e-01 +2.4577740911e-01
3.837 -1.7688263632e-01 +2.4147024546e-01
3.837 -2.4971822652e-01 +2.7170393884e-01
3.837 -2.0867537408e-01 +1.7388850534e-01
3.837 -1.8978441628e-01 +1.6943387606e-01
3.837 -2.1617517039e-01 +1.0356531467e-01
3.837 -1.8551635684e-01 +1.0111092067e-01
3.837 -2.2990480550e-01 +2.4106983221e-01
3.837 -2.0168743755e-01 +1.8489455023e-01
3.837 -2.3304944796e-01 +3.1370005630e-01
3.837 -2.1815608728e-01 +2.3335766421e-01
3.837 -1.9020977334e-01 +1.9173604425e-01
3.837 -1.7580431393e-01 +1.2976881171e-01
3.837 -1.9652340649e-01 +1.2966170376e-01
3.837 -2.2122237521e-01 +1.3875562928e-01
3.837 -2.0839985924e-01 +2.3372139410e-01
3.837 -2.2315602842e-01 +3.3984247282e-01
3.837 -1.7998989706e-01 +3.8157124535e-01
3.837 -2.0793589213e-01 +3.2105345221e-01
3.837 -2.0225896218e-01 +4.2633830492e-01
3.837 -2.4912071071e-01 +4.2032493055e-01
3.837 -2.2714912155e-01 +4.1535491121e-01
3.837 -2.1759253253e-01 +4.0131166670e-01
3.837 -1.9382915527e-01 +3.4661842779e-01
3.837 -2.1752326218e-01 +4.1696177876e-01
3.837 -1.7341254561e-01 +3.6470179732e-01
3.837 -2.6450878218e-01 +4.7270673019e-01
3.837 -2.3937902165e-01 +4.4678592393e-01
3.837 -2.9733181359e-01 +4.5208154086e-01
3.837 -2.6493622979e-01 +4.1654232964e-01
3.837 -1.8506713856e-01 +3.7990191849e-01
3.837 -1.9010769733e-01 +3.4462826735e-01
3.837 -1.2968067129e-01 +2.7223087864e-01
3.837 -1.6680718179e-01 +2.9880343144e-01
3.837 -9.0131269391e-02 +2.6640512935e-01
3.837 -1.7367634567e-01 +2.5628949100e-01
3.837 -1.9286245150e-01 +3.1412999014e-01
3.837 -1.7125002357e-01 +3.1492884084e-01
3.837 -1.2787717322e-01 +3.6230080275e-01
3.837 -1.3618057809e-01 +3.3216316161e-01
3.837 -1.9210293219e-01 +3.5149704897e-01
3.837 -1.8376055756e-01 +2.9617697013e-01
3.837 -1.5305893279e-01 +3.5747949347e-01
3.837 -1.7766582498e-01 +3.4699806517e-01
3.837 -2.1016747329e-01 +2.9732619758e-01
3.837 -2.6775857225e-01 +3.1291841403e-01
3.837 -2.1059265398e-01 +3.1292197864e-01
3.837 -2.2138055036e-01 +3.2522450306e-01
3.837 -2.3856571028e-01 +3.1958067359e-01
3.837 -2.3636063707e-01 +3.7781677001e-01
3.837 -2.1989179906e-01 +3.9759490391e-01
3.837 -2.5804410360e-01 +4.2581438425e-01
3.837 -2.1507620271e-01 +3.6586714393e-01
3.837 -1.9031193677e-01 +3.7932547674e-01
3.837 -2.1466309090e-01 +3.7769629939e-01
3.837 -2.5014991424e-01 +3.5386871553e-01
3.837 -2.3840324252e-01 +3.2604324181e-01
3.837 -2.3843377149e-01 +3.9128992607e-01
3.837 -2.2072852150e-01 +3.6772387855e-01
3.837 -2.5026504029e-01 +4.3754110632e-01
3.837 -2.4902136957e-01 +4.2525891068e-01
3.837 -2.2241909123e-01 +3.6978185840e-01
3.837 -1.9214624668e-01 +3.4348853078e-01
3.837 -2.0666419119e-01 +4.2326307342e-01
3.837 -1.8958038144e-01 +4.0041815134e-01
3.837 -1.9922698484e-01 +3.6332719254e-01
3.837 -2.2726920037e-01 +3.6720958288e-01
3.837 -2.4178051486e-01 +4.4037135251e-01
3.837 -2.5546322278e-01 +4.2529778528e-01
3.837 -2.1750280564e-01 +4.4346839006e-01
3.837 -1.8726791533e-01 +4.3508111131e-01
3.837 -2.3012736421e-01 +3.6998842861e-01
3.837 -2.7743285067e-01 +3.8916735787e-01
3.837 -2.4234344258e-01 +3.4110942178e-01
3.837 -2.3717563114e-01 +3.0534458204e-01
3.837 -2.9062250869e-01 +3.6994220412e-01
3.837 -3.0825611563e-01 +3.9086415283e-01
3.837 -2.8299376064e-01 +3.3356063623e-01
3.837 -2.4581481622e-01 +3.9521227502e-01
3.837 -3.1500969021e-01 +5.3956557795e-01
3.837 -2.7222151986e-01 +4.4158122782e-01
3.837 -2.7196679958e-01 +4.1740033163e-01
3.837 -2.5683822832e-01 +4.4083849800e-01
3.837 -2.4657492262e-01 +4.6811769728e-01
3.837 -2.7135857826e-01 +4.1465619618e-01
3.837 -2.5441633721e-01 +4.2985764760e-01
3.837 -2.2263394045e-01 +4.4337145725e-01
3.837 -2.6380010535e-01 +4.4676328037e-01
3.837 -2.9129449468e-01 +4.8038036933e-01
3.837 -1.7777011548e-01 +4.1874950298e-01
3.837 -1.5815333766e-01 +4.5735721097e-01
3.837 -1.9094227639e-01 +3.9520275870e-01
3.837 -2.2767446447e-01 +3.7180138988e-01
3.837 -1.9862097724e-01 +4.1073999124e-01
3.837 -2.1220292887e-01 +4.0403724654e-01
3.837 -2.3696232918e-01 +4.2235290072e-01
3.837 -2.5296243143e-01 +4.1752334462e-01
3.837 -2.3563577347e-01 +4.6992317190e-01
3.837 -2.1658546180e-01 +3.7122635440e-01
3.837 -2.1972072214e-01 +3.3927080353e-01
3.837 -1.9770249556e-01 +4.1265722143e-01
3.837 -2.2113086953e-01 +3.6682300388e-01
3.837 -2.1858165406e-01 +4.5811433542e-01
3.837 -2.0007303532e-01 +4.3835066162e-01
3.837 -2.0804819726e-01 +5.2762579498e-01
3.837 -3.1951461851e-01 +5.8000751620e-01
3.837 -2.8811789083e-01 +4.7934323440e-01
3.837 -3.0219857124e-01 +5.0956903251e-01
3.837 -3.3996128825e-01 +5.0721938725e-01
3.837 -3.0122548372e-01 +5.6778991322e-01
3.837 -3.3783647441e-01 +6.2120379215e-01
3.837 -3.0845779282e-01 +5.7218626125e-01
3.837 -3.3297196453e-01 +6.1781387587e-01
3.837 -3.6282111977e-01 +6.0252782918e-01
3.837 -2.9801945028e-01 +5.3067216300e-01
3.837 -3.1703260400e-01 +5.5027804279e-01
3.837 -2.8106800904e-01 +5.4401699009e-01
3.837 -2.5356227917e-01 +4.9521469150e-01
3.837 -2.4193185896e-01 +4.8836128688e-01
3.837 -2.3373834351e-01 +4.9846738971e-01
3.837 -1.5007704273e-01 +4.9921804995e-01
3.837 -2.1962672788e-01 +4.4912444342e-01
3.837 -2.4463223699e-01 +4.4722803786e-01
3.837 -2.2739717044e-01 +3.8195401652e-01
3.837 -2.0607105464e-01 +4.7417527037e-01
3.837 -2.7185724486e-01 +4.8924759713e-01
3.837 -2.4671839824e-01 +4.2637848526e-01
3.837 -2.5585351836e-01 +4.7745884595e-01
3.837 -2.8295947945e-01 +4.9637163874e-01
3.837 -3.0509526102e-01 +4.7219150042e-01
3.837 -3.0454096323e-01 +5.2481277464e-01
3.837 -2.2945533034e-01 +4.4406346131e-01
3.837 -2.5712805859e-01 +4.8861720537e-01
3.837 -2.2619008681e-01 +4.5498102348e-01
3.837 -3.0673884675e-01 +5.0672252765e-01
3.837 -2.6664375232e-01 +4.3778062312e-01
3.837 -2.8885156792e-01 +4.5986045923e-01
3.837 -2.5534910588e-01 +4.6769596144e-01
3.837 -2.7581289652e-01 +4.5355882386e-01
3.837 -2.8115973644e-01 +4.6938770380e-01
3.837 -2.6267473020e-01 +3.9821998391e-01
3.837 -2.7444881966e-01 +3.3384482463e-01
3.837 -2.2379076808e-01 +3.4422457085e-01
3.837 -2.1766099186e-01 +3.7314239848e-01
3.837 -2.1144767185e-01 +3.7237367522e-01
3.837 -2.1828551173e-01 +3.0238152573e-01
3.837 -2.3292710454e-01 +4.0037420827e-01
3.837 -2.6454248349e-01 +4.8180390576e-01
3.837 -2.0909772121e-01 +4.4419168372e-01
3.837 -2.7631326806e-01 +4.3870985093e-01
3.837 -2.1821693040e-01 +4.3304174949e-01
3.837 -2.1336877448e-01 +4.7693352018e-01
3.837 -1.8414098889e-01 +4.2486393175e-01
3.837 -1.7426967928e-01 +4.2677179573e-01
3.837 -2.0574325434e-01 +4.6457294569e-01
3.837 -2.0602305954e-01 +4.1214154936e-01
3.837 -2.1154267658e-01 +4.8428534878e-01
3.837 -2.5762834088e-01 +4.7382522918e-01
3.837 -2.1049653060e-01 +4.7183902517e-01
3.837 -2.6575596113e-01 +4.5051158601e-01
3.837 -2.4664110251e-01 +5.4562934033e-01
3.837 -2.9623842801e-01 +6.2769927174e-01
3.837 -2.3548254860e-01 +5.0704843290e-01
3.837 -3.3103314395e-01 +5.0115359672e-01
3.837 -2.4843866289e-01 +4.0576969462e-01
3.837 -2.6755148473e-01 +5.0048212705e-01
3.837 -3.0732520570e-01 +4.7606924692e-01
3.837 -3.0265611478e-01 +5.0259988330e-01
3.837 -3.0968502494e-01 +4.8866889309e-01
3.837 -3.0247298413e-01 +5.5445855648e-01
3.837 -3.0640212304e-01 +5.1791568065e-01
3.837 -2.9979993564e-01 +5.5504503871e-01
3.837 -2.7185913284e-01 +4.6142770588e-01
3.837 -3.0494677545e-01 +4.8106055831e-01
3.837 -2.9810948815e-01 +5.2031740643e-01
3.837 -3.2277373473e-01 +5.7015635187e-01
3.837 -2.6887916140e-01 +5.0091926445e-01
3.837 -2.8505438545e-01 +4.8597732582e-01
3.837 -3.0307056317e-01 +4.7096803815e-01
3.837 -3.0990368315e-01 +5.0857324672e-01
3.837 -3.0478963698e-01 +5.3121355542e-01
3.837 -3.1099512487e-01 +5.2626554704e-01
3.837 -2.7811644777e-01 +4.7943821426e-01
3.837 -2.2993094703e-01 +4.5916120574e-01
3.837 -2.5147477990e-01 +4.2384378541e-01
3.837 -2.7068285609e-01 +4.5638643531e-01
3.837 -2.3492033607e-01 +3.7753252124e-01
3.837 -2.8089414333e-01 +4.0539466777e-01
3.837 -2.7300190866e-01 +4.3789340517e-01
3.837 -2.9744205301e-01 +4.6776621090e-01
3.837 -3.4839877430e-01 +5.4351568501e-01
3.837 -3.2389666859e-01 +5.2953208551e-01
3.837 -3.3745349513e-01 +5.4993516545e-01
3.837 -2.3797379492e-01 +4.6379804924e-01
3.837 -2.9608031983e-01 +5.7488793659e-01
3.837 -2.8483589485e-01 +5.3232946150e-01
3.837 -2.8258887278e-01 +4.7855215663e-01
3.837 -2.9416550921e-01 +4.8075274947e-01
3.837 -3.5036874045e-01 +4.9636488732e-01
3.837 -3.1599583842e-01 +4.9400252031e-01
3.837 -2.4479790404e-01 +3.4660134940e-01
3.837 -2.3766789405e-01 +4.0009131920e-01
3.837 -1.9722912434e-01 +4.5577216688e-01
3.837 -1.7951190240e-01 +3.9704941110e-01
3.837 -2.0921311852e-01 +3.9226459517e-01
3.837 -2.7439868357e-01 +4.1535679158e-01
3.837 -2.8769354544e-01 +4.6779448647e-01
3.837 -2.8934747336e-01 +4.2671242637e-01
3.837 -2.9813689679e-01 +3.7645990872e-01
3.837 -2.7075482024e-01 +3.6704878178e-01
3.837 -2.3623901931e-01 +3.4260966904e-01
3.837 -2.3437480635e-01 +3.4411098690e-01
3.837 -2.0625857650e-01 +3.1186155774e-01
3.837 -2.6661494662e-01 +3.5836142382e-01
3.837 -2.2780865451e-01 +3.0681122841e-01
3.837 -1.7460801979e-01 +3.5778705415e-01
3.837 -2.2863415985e-01 +3.5912007521e-01
3.837 -1.8672970695e-01 +3.7964342817e-01
3.837 -1.6024149605e-01 +3.0390193032e-01
3.837 -2.1022239411e-01 +3.1584392883e-01
3.837 -2.1053396002e-01 +3.6957584978e-01
3.837 -2.9520185337e-01 +4.2909022985e-01
3.837 -2.6212895790e-01 +4.8282406881e-01
3.837 -2.2547384834e-01 +4.7234852741e-01
3.837 -2.3746923816e-01 +5.1189796357e-01
3.837 -3.0634023072e-01 +4.5553842194e-01
3.837 -2.2167717605e-01 +4.7502023110e-01
3.837 -2.6522449964e-01 +4.5416810217e-01
3.837 -2.6518063088e-01 +4.6625526714e-01
3.837 -2.7511927385e-01 +5.5346145794e-01
3.837 -2.7058602932e-01 +5.1984639264e-01
3.837 -3.4518083599e-01 +5.8363076145e-01
3.837 -2.7119430654e-01 +5.5469286204e-01
3.837 -2.8392503685e-01 +5.2252976894e-01
3.837 -3.2599706230e-01 +5.9625390591e-01
3.837 -3.2704764598e-01 +5.6378541030e-01
3.837 -3.8632987656e-01 +5.9964770513e-01
3.837 -3.0685292298e-01 +5.8941946820e-01
3.837 -3.1753804081e-01 +6.0964857520e-01
3.837 -3.4126589898e-01 +5.7589952860e-01
3.837 -3.0080731364e-01 +5.5431731158e-01
3.837 -3.0631245538e-01 +5.9364380200e-01
3.837 -3.8424993862e-01 +6.0410151832e-01
3.837 -2.7480454901e-01 +5.1134860101e-01
3.837 -2.4642832663e-01 +3.9565881114e-01
3.837 -2.9525891065e-01 +5.3974216305e-01
3.837 -3.6256804110e-01 +5.8834189116e-01
3.837 -3.4298827048e-01 +5.7430534387e-01
3.837 -2.9743525601e-01 +4.7908299223e-01
3.837 -3.1330988321e-01 +4.7756888055e-01
3.837 -2.5228536133e-01 +4.9417355721e-01
3.837 -3.0683791109e-01 +5.3814161729e-01
3.837 -2.5367299483e-01 +4.6392923447e-01
3.837 -3.2789216661e-01 +5.3627402540e-01
3.837 -3.1042716152e-01 +5.1840559300e-01
3.837 -2.4988885172e-01 +4.7137381462e-01
3.837 -2.8840345266e-01 +5.3034202241e-01
3.837 -2.8426195437e-01 +4.3422284337e-01
3.837 -3.0992955638e-01 +5.1674744868e-01
3.837 -2.8121675937e-01 +5.2227434701e-01
3.837 -3.2443575243e-01 +5.5625042034e-01
3.837 -3.2165893637e-01 +5.1561918900e-01
3.837 -3.3520420143e-01 +4.7242650417e-01
3.837 -3.2197733305e-01 +4.7541506443e-01
3.837 -2.9499471214e-01 +4.6677743508e-01
3.837 -3.0589247957e-01 +5.2351684912e-01
3.837 -3.1497656896e-01 +5.2538977839e-01
3.837 -2.6861297417e-01 +4.7171905871e-01
3.837 -2.8109398955e-01 +5.2955245168e-01
3.837 -2.8411676865e-01 +5.4017080205e-01
3.837 -2.7230044545e-01 +5.1653352025e-01
3.837 -2.7783369391e-01 +4.9570541625e-01
3.837 -2.5957678024e-01 +4.9864218495e-01
3.837 -2.2837540731e-01 +4.5085947736e-01
3.837 -1.9426675693e-01 +4.1901386518e-01
3.837 -1.8638385305e-01 +3.8060228160e-01
3.837 -2.3034408454e-01 +4.3472287092e-01
3.837 -2.6725581468e-01 +4.0249028124e-01
3.837 -2.0436031195e-01 +3.2770624852e-01
3.837 -2.2153309607e-01 +3.4279064639e-01
3.837 -2.2253445955e-01 +4.0096273272e-01
3.837 -2.2337376795e-01 +4.4665024237e-01
3.837 -2.3554482500e-01 +4.5056350562e-01
3.837 -2.5091861961e-01 +4.6185663110e-01
3.837 -2.4256608314e-01 +3.2021460872e-01
3.837 -2.3609002983e-01 +3.8040241015e-01
3.837 -2.6762255305e-01 +3.4741216844e-01
3.837 -2.4293264186e-01 +4.0224893573e-01
3.837 -2.9440321330e-01 +4.3606184757e-01
3.837 -2.7717288754e-01 +4.0535003041e-01
3.837 -3.2188645815e-01 +4.0018173080e-01
3.837 -2.5733741840e-01 +3.3809397041e-01
3.837 -2.2513158449e-01 +3.2853288070e-01
3.837 -2.0616353623e-01 +3.8159927252e-01
3.837 -2.2546816700e-01 +4.0310339408e-01
3.837 -2.1260040370e-01 +4.6486722286e-01
3.837 -2.8728415394e-01 +4.7282815607e-01
3.837 -2.5051356164e-01 +4.9897402893e-01
3.837 -2.5399291068e-01 +4.9382109166e-01
3.837 -2.9347509005e-01 +4.5887122272e-01
3.837 -2.6354839107e-01 +4.7802982468e-01
3.837 -2.1591622454e-01 +4.8363229521e-01
3.837 -2.7905618921e-01 +4.4828249483e-01
3.837 -2.7683879834e-01 +4.6645915654e-01
3.837 -2.9101871509e-01 +5.0439364064e-01
3.837 -2.3597933398e-01 +4.4156065591e-01
3.837 -2.4624279114e-01 +4.7349931069e-01
3.837 -1.6737085605e-01 +4.6659062788e-01
3.837 -2.7644683576e-01 +4.5263108304e-01
3.837 -1.9620796936e-01 +4.8324956356e-01
3.837 -2.0780910513e-01 +4.2992740944e-01
3.837 -2.1927308482e-01 +4.5855487645e-01
3.837 -1.6876633584e-01 +3.6970761539e-01
3.837 -1.7536958548e-01 +3.1945320949e-01
3.837 -2.4253030782e-01 +3.8812901085e-01
3.837 -2.2461697753e-01 +4.0432413577e-01
3.837 -1.8466534200e-01 +3.5860427288e-01
3.837 -1.8378193456e-01 +3.9159914315e-01
3.837 -2.1602706927e-01 +4.0147089909e-01
3.837 -1.6972082646e-01 +3.1328390856e-01
3.837 -2.4855243057e-01 +3.5220218709e-01
3.837 -2.5157435210e-01 +3.8195433796e-01
3.837 -2.4122286137e-01 +3.7277165494e-01
3.837 -2.7009495995e-01 +4.8614296033e-01
3.837 -2.5601793930e-01 +4.5106001452e-01
3.837 -2.7893113582e-01 +4.6930023159e-01
3.837 -2.0785141135e-01 +3.7151553274e-01
3.837 -2.8036799377e-01 +3.3518467584e-01
3.837 -2.9281952522e-01 +3.2542675108e-01
3.837 -2.7895171227e-01 +3.5028542809e-01
3.837 -2.0961749707e-01 +3.6875891242e-01
3.837 -2.5427423716e-01 +3.4712102398e-01
3.837 -2.2019440971e-01 +3.3352836587e-01
3.837 -2.0054268416e-01 +3.7663098097e-01
3.837 -2.2733524239e-01 +4.0107852100e-01
3.837 -2.6755185383e-01 +4.2962060587e-01
3.837 -2.5482560753e-01 +3.8250619709e-01
3.837 -2.0224014214e-01 +3.9115407311e-01
3.837 -2.0323652720e-01 +3.4598685984e-01
3.837 -2.2666519214e-01 +3.6399397145e-01
3.837 -2.3282267589e-01 +4.5075417292e-01
3.837 -2.2951941831e-01 +4.1258616676e-01
3.837 -2.7566622273e-01 +4.6695029034e-01
3.837 -2.8787217711e-01 +5.1903930180e-01
3.837 -2.6442974713e-01 +5.4942443466e-01
3.837 -2.8254600480e-01 +4.7409863289e-01
3.837 -2.5723917351e-01 +4.6587524128e-01
3.837 -2.5982031339e-01 +4.4702201522e-01
3.837 -2.9806832778e-01 +4.7382281349e-01
3.837 -3.1721936583e-01 +5.2805817424e-01
3.837 -2.7888388990e-01 +5.3068909471e-01
3.837 -2.8579809493e-01 +5.2467208927e-01
3.837 -3.1010952936e-01 +5.3741366190e-01
3.837 -2.9067895819e-01 +5.6691641956e-01
3.837 -3.2464125536e-01 +5.9694268840e-01
3.837 -3.5393553537e-01 +5.9410700129e-01
3.837 -3.6947727134e-01 +5.5450870411e-01
3.837 -3.7217100887e-01 +6.1717978280e-01
3.837 -3.2354267844e-01 +5.7130584003e-01
3.837 -3.0446182239e-01 +5.4562010038e-01
3.837 -2.7855742631e-01 +4.7372448110e-01
3.837 -3.1374545159e-01 +5.6291208758e-01
3.837 -3.7270253327e-01 +5.5184940332e-01
3.837 -3.1363080311e-01 +5.8833435731e-01
3.837 -3.0756821945e-01 +5.9513011765e-01
3.837 -3.1285162157e-01 +5.9220346043e-01
3.837 -3.3002539978e-01 +5.8013315325e-01
3.837 -3.7770942143e-01 +5.6856326870e-01
3.837 -3.0067523501e-01 +5.7786324619e-01
3.837 -2.8784195793e-01 +4.8270265907e-01
3.837 -2.6954170548e-01 +4.7510062061e-01
3.837 -2.7918495998e-01 +5.0070275082e-01
3.837 -2.6173977515e-01 +4.6482736823e-01
3.837 -2.6521960542e-01 +4.5421126667e-01
3.837 -3.0376408374e-01 +4.9823710678e-01
3.837 -2.5171060830e-01 +5.1321255079e-01
3.837 -2.6350714676e-01 +5.1082815141e-01
3.837 -2.3579108749e-01 +4.8287336936e-01
3.837 -2.7905929210e-01 +5.1076547809e-01
3.837 -2.4937867163e-01 +4.6003179374e-01
3.837 -2.7822348991e-01 +4.5782433201e-01
3.837 -2.9338262689e-01 +4.2739186647e-01
3.837 -3.1408723059e-01 +4.5862089115e-01
3.837 -2.9477505764e-01 +4.8206776229e-01
3.837 -2.2627864237e-01 +4.6291892106e-01
3.837 -2.2689006666e-01 +4.1111337839e-01
3.837 -2.4622852354e-01 +3.9414905556e-01
3.837 -2.8910216606e-01 +3.8408160876e-01
3.837 -3.0494531381e-01 +3.9631815545e-01
3.837 -2.8470942441e-01 +4.0588295151e-01
3.837 -3.2667792344e-01 +5.3267027651e-01
3.837 -3.3470771691e-01 +4.7910555998e-01
3.837 -3.2063168821e-01 +4.4403240607e-01
3.837 -2.8215423368e-01 +4.7706690870e-01
3.837 -2.4651556470e-01 +4.6128600035e-01
3.837 -3.1030645853e-01 +4.7267887976e-01
3.837 -3.0642752669e-01 +4.9086950362e-01
3.837 -2.5117000010e-01 +5.0541443058e-01
3.837 -2.7094592417e-01 +5.0701932908e-01
3.837 -3.1209384337e-01 +5.9196103603e-01
3.837 -3.2803194307e-01 +5.2215166140e-01
3.837 -2.9658756314e-01 +4.0370988028e-01
3.837 -3.0451338536e-01 +4.7113382603e-01
3.837 -2.2322086615e-01 +4.0784470772e-01
3.837 -2.8289637969e-01 +4.9245151092e-01
3.837 -2.4966673479e-01 +4.7174250956e-01
3.837 -2.4631513312e-01 +4.2402022034e-01
3.837 -2.9918770821e-01 +5.4761333391e-01
3.837 -3.2420389143e-01 +6.2153937341e-01
3.837 -3.5549506879e-01 +5.1312956686e-01
3.837 -2.7170679817e-01 +5.0006367143e-01
3.837 -2.7857415467e-01 +5.2603750127e-01
3.837 -3.2165540563e-01 +5.6533105519e-01
3.837 -3.3248570505e-01 +6.2974877543e-01
3.837 -3.0208469265e-01 +5.0891268065e-01
3.837 -3.2610066024e-01 +5.3846429371e-01
3.837 -3.3450911855e-01 +5.7830329704e-01
3.837 -3.7505840347e-01 +5.6179353237e-01
3.837 -2.6147263323e-01 +5.0010544651e-01
3.837 -2.4002140679e-01 +4.4353138126e-01
3.837 -2.7153054508e-01 +3.9219543025e-01
3.837 -2.4383340900e-01 +4.2890455061e-01
3.837 -2.8494590705e-01 +4.5941315926e-01
3.837 -2.9025077359e-01 +4.4611638239e-01
3.837 -2.8356339864e-01 +4.5606131977e-01
3.837 -2.4577360531e-01 +4.5205410119e-01
3.837 -2.0283870093e-01 +4.4741613007e-01
3.837 -2.7578542167e-01 +4.8113824574e-01
3.837 -2.6921415954e-01 +4.9206889246e-01
3.837 -2.9408577605e-01 +4.9078079873e-01
3.837 -2.8867960289e-01 +5.0545722554e-01
3.837 -3.2653716799e-01 +6.0217684022e-01
3.837 -2.8192305893e-01 +5.7703731537e-01
3.837 -2.6707556472e-01 +4.8427245874e-01
3.837 -3.1101986230e-01 +4.7357683196e-01
3.837 -3.4535190572e-01 +5.3284567506e-01
3.837 -2.8763207043e-01 +5.7332580674e-01
3.837 -3.1313033151e-01 +4.9215263555e-01
3.837 -3.1675064295e-01 +5.7238305500e-01
3.837 -2.7257851741e-01 +5.2526594644e-01
3.837 -2.3653841133e-01 +4.1736040114e-01
3.837 -2.2351059776e-01 +4.3634168306e-01
3.837 -2.8979754143e-01 +4.3796390649e-01
3.837 -2.6694066792e-01 +4.2056494180e-01
3.837 -3.0627852636e-01 +4.9512575380e-01
3.837 -3.0766680971e-01 +4.9536632875e-01
3.837 -3.2091660785e-01 +4.8435699223e-01
3.837 -2.8296484630e-01 +4.5908150650e-01
3.837 -3.1529270739e-01 +3.5991873406e-01
3.837 -2.9246300794e-01 +4.4265477592e-01
3.837 -3.0970562291e-01 +4.5009457724e-01
3.837 -2.8004574286e-01 +4.3751310016e-01
3.837 -3.4390079582e-01 +5.4165706037e-01
3.837 -2.6002706733e-01 +4.5129720127e-01
3.837 -2.7082413196e-01 +4.1050067098e-01
3.837 -2.6259015894e-01 +4.6295928751e-01
3.837 -2.1168568019e-01 +3.8031820814e-01
3.837 -2.7212867534e-01 +4.4854183540e-01
3.837 -2.7942323794e-01 +3.9433503852e-01
3.837 -2.3798165082e-01 +3.8792405600e-01
3.837 -2.7152282255e-01 +4.6304917004e-01
3.837 -2.4933608937e-01 +3.3277885025e-01
3.837 -2.2059121843e-01 +2.9711880309e-01
3.837 -2.3764494887e-01 +3.8246229778e-01
3.837 -2.2967887281e-01 +4.0119795888e-01
3.837 -2.1425506323e-01 +3.9651444542e-01
3.837 -2.7843152138e-01 +4.5276501645e-01
3.837 -2.5449931884e-01 +3.5843253622e-01
3.837 -3.1274394589e-01 +4.4345455279e-01
3.837 -2.5123410296e-01 +4.4324028456e-01
3.837 -2.6058867859e-01 +4.5818082545e-01
3.837 -2.5721146940e-01 +4.0204231184e-01
3.837 -2.1059151410e-01 +3.6882021565e-01
3.837 -2.2581589348e-01 +3.6399579925e-01
3.837 -2.7782960343e-01 +4.1619119901e-01
3.837 -2.3024611817e-01 +4.1415982909e-01
3.837 -2.5944009752e-01 +4.4625837546e-01
3.837 -1.9646025977e-01 +3.3353698479e-01
3.837 -2.4868459102e-01 +4.0080960709e-01
3.837 -2.1677166537e-01 +4.3931709291e-01
3.837 -2.5197051854e-01 +4.2667442377e-01
3.837 -1.9491418361e-01 +3.8738280337e-01
3.837 -1.9703772832e-01 +4.6574691452e-01
3.837 -2.6451125399e-01 +4.7382980400e-01
3.837 -1.7322217091e-01 +4.1082123510e-01
3.837 -1.7202055345e-01 +3.9250444108e-01
3.837 -1.5954984199e-01 +4.8642855530e-01
3.837 -1.8461304395e-01 +4.4609985130e-01
3.837 -2.7899839904e-01 +4.3713224540e-01
3.837 -2.5808929958e-01 +4.4555821566e-01
3.837 -2.3456490199e-01 +4.5546453373e-01
3.837 -2.3124431711e-01 +4.1758838124e-01
3.837 -2.1131501511e-01 +3.7949243741e-01
3.837 -2.1743414345e-01 +4.3384364939e-01
3.837 -2.5920124432e-01 +4.3255585445e-01
3.837 -2.8717447300e-01 +4.2625152686e-01
3.837 -2.3640981072e-01 +4.5450929933e-01
3.837 -2.3898507917e-01 +4.7515376217e-01
3.837 -2.7919259269e-01 +4.3212560089e-01
3.837 -2.9516934761e-01 +4.5704180845e-01
3.837 -2.5258130425e-01 +4.2858990125e-01
3.837 -2.5170931795e-01 +4.3451489316e-01
3.837 -2.6629595369e-01 +4.6457216652e-01
3.837 -2.6034384686e-01 +4.4132688106e-01
3.837 -2.4600286696e-01 +3.7200355580e-01
3.837 -2.9770874501e-01 +4.6889129557e-01
3.837 -2.8401978580e-01 +4.7784400488e-01
3.837 -2.7160048670e-01 +3.8162690795e-01
3.837 -2.2789424932e-01 +4.6801204542e-01
3.837 -2.3651087963e-01 +4.2056658791e-01
3.837 -2.5902183777e-01 +4.4960758260e-01
3.837 -3.1408817065e-01 +5.0360682435e-01
3.837 -3.0821708202e-01 +5.1185940255e-01
3.837 -2.6495827148e-01 +4.9058726477e-01
3.837 -3.2436764552e-01 +5.4938284024e-01
3.837 -2.6245576292e-01 +5.0955580520e-01
3.837 -2.8518212022e-01 +4.7151398886e-01
3.837 -3.2256388967e-01 +5.0611204643e-01
3.837 -2.6168680230e-01 +4.6335498209e-01
3.837 -2.6898013540e-01 +4.5243663688e-01
3.837 -2.3904254208e-01 +4.4038209184e-01
3.837 -2.5469461501e-01 +4.1065918345e-01
3.837 -2.7197055199e-01 +4.4217515797e-01
3.837 -2.5652223818e-01 +4.0167502738e-01
3.837 -2.2825532432e-01 +3.9104291162e-01
3.837 -2.6237024671e-01 +4.3647991349e-01
3.837 -2.4877136478e-01 +4.6994644014e-01
3.837 -2.8587287651e-01 +4.3323070997e-01
3.837 -2.9862876482e-01 +3.9006250944e-01
3.837 -2.9861752620e-01 +4.3647003381e-01
3.837 -2.7914002917e-01 +4.3805987525e-01
3.837 -3.4261912834e-01 +4.4468591407e-01
3.837 -2.7267082800e-01 +4.8281970154e-01
3.837 -2.8238392435e-01 +5.5209864579e-01
3.837 -3.0102458875e-01 +4.6155717535e-01
3.837 -2.7035775763e-01 +4.6505745515e-01
3.837 -2.2257924052e-01 +5.2315616775e-01
3.837 -2.4705205301e-01 +4.8923349120e-01
3.837 -2.9107242600e-01 +5.4214583644e-01
3.837 -2.5995821605e-01 +5.0923528318e-01
3.837 -2.9840345804e-01 +5.4793559226e-01
3.837 -2.9274224446e-01 +5.6521562742e-01
3.837 -2.7710105325e-01 +4.8852330080e-01
3.837 -3.2165419997e-01 +5.0889822104e-01
3.837 -3.5246769291e-01 +5.7779832649e-01
3.837 -3.5273827209e-01 +5.7838195770e-01
3.837 -3.6364930509e-01 +5.4567646598e-01
3.837 -2.9217423074e-01 +5.3557196236e-01
3.837 -3.2975277185e-01 +5.0997107101e-01
3.837 -3.3657417202e-01 +5.3367744091e-01
3.837 -3.4766344384e-01 +5.5042401741e-01
3.837 -3.8846953725e-01 +6.0755359520e-01
3.837 -3.2454529092e-01 +5.6285263163e-01
3.837 -3.4849360317e-01 +5.6993723629e-01
3.837 -2.9199671775e-01 +5.4713544890e-01
3.837 -3.4946294731e-01 +5.7876047198e-01
3.837 -3.4480734792e-01 +5.1056501575e-01
3.837 -2.9612480442e-01 +4.6631922481e-01
3.837 -2.8450321950e-01 +5.1908408675e-01
3.837 -3.2027851521e-01 +5.3818356725e-01
3.837 -3.0707537685e-01 +5.3604834373e-01
3.837 -2.3571072940e-01 +4.7418172728e-01
3.837 -2.7521175528e-01 +4.6459537689e-01
3.837 -3.3620032340e-01 +5.6001901014e-01
3.837 -2.9040650220e-01 +5.0039318557e-01
3.837 -2.6574022089e-01 +4.1421355010e-01
3.837 -2.9914506376e-01 +4.5101798585e-01
3.837 -2.8326517748e-01 +5.0084000841e-01
3.837 -2.1688023370e-01 +4.7222771828e-01
3.837 -2.9027233929e-01 +3.8762450141e-01
3.837 -2.8733979762e-01 +4.1527645155e-01
3.837 -2.5228496737e-01 +4.6060690017e-01
3.837 -2.9006936811e-01 +4.3756074965e-01
3.837 -1.7793223081e-01 +4.4972109507e-01
3.837 -2.2833386947e-01 +3.7090107537e-01
3.837 -2.7470731908e-01 +4.0031774494e-01
3.837 -2.6373142492e-01 +3.5325879869e-01
3.837 -3.3132406411e-01 +5.3046720974e-01
3.837 -3.3123879667e-01 +5.4377925615e-01
3.837 -2.5501846645e-01 +4.9343955767e-01
3.837 -2.7724630461e-01 +5.1239130936e-01
3.837 -3.1778003127e-01 +5.7330211116e-01
3.837 -3.6863476850e-01 +5.5512932643e-01
3.837 -2.5662652925e-01 +5.2227443196e-01
3.837 -2.8820486760e-01 +5.1267357490e-01
3.837 -3.2332694829e-01 +5.4712433119e-01
3.837 -2.8884708980e-01 +4.9670018654e-01
3.837 -3.4465715157e-01 +5.3156297994e-01
3.837 -2.7434367092e-01 +4.5857873263e-01
3.837 -2.9668300284e-01 +4.9196891858e-01
3.837 -2.9267697327e-01 +5.4055388647e-01
3.837 -3.0361676599e-01 +5.2443102239e-01
3.837 -2.7815005426e-01 +4.6756758678e-01
3.837 -3.1954033878e-01 +5.5894397898e-01
3.837 -2.2093607931e-01 +5.0682553941e-01
3.837 -2.7833841313e-01 +4.7530398709e-01
3.837 -2.5080332771e-01 +4.6809751585e-01
3.837 -3.0965226404e-01 +5.8991188307e-01
3.837 -2.8846309790e-01 +5.4509625238e-01
3.837 -3.3780117247e-01 +6.0776858399e-01
3.837 -3.1794340430e-01 +5.5990984472e-01
3.837 -3.0716271254e-01 +5.3816466939e-01
3.837 -3.3670481214e-01 +5.9512245283e-01
3.837 -2.5579897799e-01 +5.1102364803e-01
3.837 -2.6776992035e-01 +5.2258754780e-01
3.837 -2.5713474284e-01 +4.9697726992e-01
3.837 -3.1357665467e-01 +6.1543264077e-01
3.837 -2.4759089472e-01 +5.1738987815e-01
3.837 -1.6473842899e-01 +3.7696961792e-01
3.837 -3.0757761144e-01 +5.0040958966e-01
3.837 -2.8430910936e-01 +4.7120170554e-01
3.837 -2.7533352591e-01 +5.3893417569e-01
3.837 -2.4767301703e-01 +4.5738260149e-01
3.837 -2.5782962620e-01 +4.9681004740e-01
3.837 -2.5327443339e-01 +4.4087267743e-01
3.837 -1.3029546707e-01 +3.5237409492e-01
3.837 -2.1224426672e-01 +3.5942016162e-01
3.837 -2.2368796921e-01 +3.5698810273e-01
3.837 -2.0897069030e-01 +3.8285776649e-01
3.837 -2.4195553970e-01 +4.1883317630e-01
3.837 -1.9973541720e-01 +2.4619462780e-01
3.837 -2.6997743674e-01 +4.0417113204e-01
3.837 -2.0357269236e-01 +4.3367684224e-01
3.837 -2.8836522378e-01 +4.2890514058e-01
3.837 -2.3675389161e-01 +3.6678152754e-01
3.837 -2.8701810394e-01 +4.8742736805e-01
3.837 -3.0761328765e-01 +5.1360928618e-01
3.837 -3.2837772750e-01 +4.5156047750e-01
3.837 -2.9768974467e-01 +5.2048862891e-01
3.837 -2.5884107143e-01 +4.8711465653e-01
3.837 -3.1325059778e-01 +4.3972277429e-01
3.837 -2.6860645023e-01 +4.4863224183e-01
3.837 -3.2904923313e-01 +4.9157281735e-01
3.837 -2.9668410773e-01 +5.0032616614e-01
3.837 -3.2218826365e-01 +5.3493536848e-01
3.837 -2.9435232661e-01 +5.0832277369e-01
3.837 -2.8272789325e-01 +4.4869485807e-01
3.837 -3.1343929836e-01 +4.4221459469e-01
3.837 -3.3696162185e-01 +4.3679028779e-01
3.837 -3.5286220868e-01 +4.9313088597e-01
3.837 -3.0422735848e-01 +5.2404780346e-01
3.837 -3.0348316742e-01 +5.3430135644e-01
3.837 -3.2378120177e-01 +5.5897238541e-01
3.837 -2.3822017500e-01 +4.7908580081e-01
3.837 -2.7992344946e-01 +4.7242694513e-01
3.837 -2.3297996511e-01 +4.5316133565e-01
3.837 -2.7985403544e-01 +4.9018452621e-01
3.837 -1.9521561971e-01 +4.1854860177e-01
3.837 -2.4938317957e-01 +4.1499115280e-01
3.837 -2.6155393700e-01 +3.8315182628e-01
3.837 -1.9556404244e-01 +3.8207485221e-01
3.837 -2.3522610401e-01 +3.7615883512e-01
3.837 -2.7960064608e-01 +5.0001690006e-01
3.837 -2.4493292358e-01 +5.1669821467e-01
3.837 -2.6761322267e-01 +4.7778136705e-01
3.837 -1.6948784770e-01 +3.8021841738e-01
3.837 -2.1346103420e-01 +3.9037502173e-01
3.837 -1.7549427193e-01 +4.0475891296e-01
3.837 -1.9948452926e-01 +2.8160852093e-01
3.837 -2.0973483091e-01 +2.7864234583e-01
3.837 -1.5217200916e-01 +1.9170850524e-01
3.837 -1.6887100827e-01 +2.2422352061e-01
3.837 -1.8072970767e-01 +2.9327717015e-01
3.837 -1.5842261686e-01 +2.3604670576e-01
3.837 -1.7658142430e-01 +2.4730974053e-01
3.837 -1.5229973248e-01 +3.1354773096e-01
3.837 -2.0847274887e-01 +3.8279272776e-01
3.837 -2.3885578117e-01 +4.2354228664e-01
3.837 -2.2101426582e-01 +3.4605792506e-01
3.837 -2.0802159269e-01 +3.0013935530e-01
3.837 -1.7512746699e-01 +3.4103148749e-01
3.837 -1.4201587215e-01 +3.6520917194e-01
3.837 -1.6959834335e-01 +3.4130215966e-01
3.837 -2.4014839064e-01 +3.8804428520e-01
3.837 -1.5078870454e-01 +3.7433490340e-01
3.837 -1.6448924831e-01 +3.5294946459e-01
3.837 -1.8503438755e-01 +3.3823959919e-01
3.837 -1.7527257745e-01 +4.2241486194e-01
3.837 -1.4697269924e-01 +3.8253366585e-01
3.837 -2.1661231387e-01 +3.5766429429e-01
3.837 -2.1734001947e-01 +3.5532960686e-01
3.837 -2.0190607611e-01 +3.1398196130e-01
3.837 -2.0012738348e-01 +2.9725338953e-01
3.837 -2.1366354426e-01 +3.0776145563e-01
3.837 -2.3581850835e-01 +3.6404372596e-01
3.837 -2.2855691462e-01 +3.7821828602e-01
3.837 -3.0234088505e-01 +4.8925136094e-01
3.837 -2.9245402021e-01 +4.7844084964e-01
3.837 -2.4358374011e-01 +3.4659851107e-01
3.837 -1.9399271105e-01 +3.4045439229e-01
3.837 -2.5672549609e-01 +3.9943577144e-01
3.837 -2.3106516554e-01 +3.5296276885e-01
3.837 -2.9260448834e-01 +4.3759664272e-01
3.837 -3.0112799687e-01 +4.8577117065e-01
3.837 -2.5528825529e-01 +4.9734449692e-01
3.837 -2.7161730496e-01 +4.7155711474e-01
3.837 -2.9417399491e-01 +5.1012949452e-01
3.837 -2.5032468176e-01 +4.4988948694e-01
3.837 -3.1188720295e-01 +5.3733280318e-01
3.837 -2.8809164184e-01 +4.8254119603e-01
3.837 -2.4126960831e-01 +3.7466149966e-01
3.837 -2.0574460975e-01 +2.9843977694e-01
3.837 -2.0433152992e-01 +3.5346312985e-01
3.837 -1.1934045455e-01 +3.8313689342e-01
3.837 -1.5587687613e-01 +3.5837167500e-01
3.837 -1.2338128778e-01 +2.7364303407e-01
3.837 -1.3278371661e-01 +2.6968733301e-01
3.837 -1.2178846604e-01 +1.8761558751e-01
3.837 -8.9146744152e-02 +2.2055310024e-01
3.837 -8.4539962778e-02 +2.4795186838e-01
3.837 -1.4520981767e-01 +1.8554681911e-01
3.837 -1.6765357918e-01 +1.6065983497e-01
3.837 -1.1727923361e-01 +1.0913068169e-01
3.837 -1.5484047515e-01 +1.2090281711e-01
3.837 -1.5389644958e-01 +1.0161811199e-01
3.837 -2.2188453543e-01 +1.6338314540e-01
3.837 -1.4073262620e-01 +2.3182615631e-01
3.837 -1.1838317789e-01 +1.4748624998e-01
3.837 -1.1197108405e-01 +1.9333717409e-01
3.837 -1.1442502726e-01 +1.3705754541e-01
3.837 -1.2018117518e-01 +1.3744434566e-01
3.837 -7.6857351542e-02 +1.8202770458e-01
3.837 -3.6869669843e-02 +2.1960483348e-01
3.837 +1.3736220899e-03 +1.7805919602e-01
3.837 +3.8793950484e-03 +1.3625600258e-01
3.837 -3.4301537766e-02 +1.8230186961e-01
3.837 +5.3062099478e-03 +1.9438247396e-01
3.837 +8.4342996098e-02 +1.6024959078e-01
3.837 +5.7358655527e-02 +1.7270281582e-01
3.837 -1.7060250751e-02 +1.7400303427e-01
3.837 -6.7147237353e-02 +1.4939099774e-01
3.837 -9.6546830002e-02 +1.3961667761e-01
3.837 -1.1946520589e-01 +2.2505078403e-01
3.837 -1.8832772122e-01 +2.1927382336e-01
3.837 -1.8886302388e-01 +2.2267945525e-01
3.837 -1.2629484350e-01 +1.7121308339e-01
3.837 -9.5810708858e-02 +7.6719849978e-02
3.837 -3.9281729174e-02 +7.9913357955e-02
3.837 -9.6077586281e-02 +7.9293327017e-02
3.837 -1.9387833361e-02 +9.4564609639e-02
3.837 -3.9433924048e-02 +1.3461521384e-01
3.837 -4.8921067458e-02 +1.3006198464e-01
3.837 -6.5127356326e-02 +9.3594662140e-02
3.837 -1.5021916080e-01 +2.3900726733e-01
3.837 -1.4753340239e-01 +2.5617619891e-01
3.837 -1.9650060304e-01 +1.6945423949e-01
3.837 -1.4263636092e-01 +1.8055172856e-01
3.837 -6.3751909745e-02 +2.0858690326e-01
3.837 -6.0984458803e-02 +1.7927305504e-01
3.837 -1.3562728908e-01 +2.8389195918e-01
3.837 -7.7617985305e-02 +1.3809853212e-01
3.837 -8.1755202500e-02 +1.7021419620e-01
3.837 -1.1703298963e-01 +1.7848868218e-01
3.837 -1.4926972365e-01 +8.2459465149e-02
3.837 -1.4314641559e-01 +7.6593779806e-02
3.837 -1.0792685374e-01 -1.1637380517e-02
3.837 -8.2227764367e-02 +9.0286299598e-02
3.837 -8.4441042058e-02 +4.4572668154e-02
3.837 -6.7161937996e-02 +9.7020944354e-02
3.837 -1.3674199997e-01 +1.0264147953e-01
3.837 -1.5502356679e-01 +1.2105897779e-01
3.837 -1.5201066952e-01 +1.7178380191e-01
3.837 -1.1891763080e-01 +1.0087684315e-01
3.837 -1.2026938714e-01 +3.6447223669e-02
3.837 -2.0116263926e-01 +1.8866951607e-01
3.837 -1.4806969710e-01 +1.3869353610e-01
3.837 -1.4041210898e-01 +1.2219986253e-01
3.837 -1.1800919539e-01 +1.7050032395e-01
3.837 -8.9798331480e-02 +1.5435341323e-01
3.837 -5.9510528165e-02 +2.2617562874e-01
3.837 +1.2095575230e-02 +1.9866014889e-01
3.837 -8.3215839883e-02 +1.9292599427e-01
3.837 -5.1527158512e-02 +2.2953876765e-01
3.837 -5.7252605305e-02 +1.2332467734e-01
3.837 -4.6615375803e-02 +1.1723648601e-01
3.837 +1.9133450758e-02 +7.0512564535e-02
3.837 +3.2992164533e-03 +1.1015692857e-01
3.837 -4.8459330383e-02 +1.0891750169e-01
3.837 -3.9413102262e-02 +1.5102481167e-01
3.837 -1.0491522176e-01 +2.1153504808e-01
3.837 -8.4722796822e-02 +1.4054749322e-01
3.837 -7.5297291808e-02 +2.5364894499e-01
3.837 -6.7195750412e-02 +2.3911697909e-01
3.837 -4.6017335155e-02 +2.0969174939e-01
3.837 -1.1803923342e-01 +2.3625071936e-01
3.837 -5.2295354670e-02 +1.9329113263e-01
3.837 -4.5538476375e-02 +1.4133673033e-01
3.837 -3.8766352936e-02 +1.4973280002e-01
3.837 -5.5347015031e-02 +1.5510058297e-01
3.837 -8.9460663018e-02 +2.9203442711e-01
3.837 -2.9568634498e-02 +2.4770484619e-01
3.837 -9.1025412770e-02 +3.3284707799e-01
3.837 -7.9199181655e-02 +3.2375413615e-01
3.837 -1.6749758475e-01 +3.7037467254e-01
3.837 -1.7067766240e-01 +3.7798550040e-01
3.837 -1.6880908920e-01 +4.0521751725e-01
3.837 -2.2124103627e-01 +4.3380792722e-01
3.837 -1.7928026642e-01 +3.9177202848e-01
3.837 -2.0475355669e-01 +3.3530937694e-01
3.837 -2.4539609612e-01 +3.9018056492e-01
3.837 -2.0196705306e-01 +2.9408037431e-01
3.837 -2.0745926301e-01 +3.5200067688e-01
3.837 -2.0760940963e-01 +3.6314779379e-01
3.837 -2.7032934650e-01 +3.9549912465e-01
3.837 -2.7631311365e-01 +5.0085887109e-01
3.837 -2.4432709212e-01 +4.7525091758e-01
3.837 -1.6384050492e-01 +3.5856754834e-01
3.837 -2.1409902266e-01 +4.0249745945e-01
3.837 -1.7078823741e-01 +3.8119699432e-01
3.837 -2.2945153093e-01 +3.9701948846e-01
3.837 -1.9982502880e-01 +3.0998955857e-01
3.837 -2.0233342603e-01 +4.2226667192e-01
3.837 -2.6425247895e-01 +4.0030373651e-01
3.837 -2.3753872188e-01 +4.0906009794e-01
3.837 -2.2499001392e-01 +3.5556997081e-01
3.837 -2.7964955650e-01 +4.0709279190e-01
3.837 -2.3926292134e-01 +4.1776348384e-01
3.837 -3.0900512197e-01 +4.5685698376e-01
3.837 -3.0828937031e-01 +3.8187190829e-01
3.837 -3.2174367427e-01 +4.2289670671e-01
3.837 -2.9155001135e-01 +3.7052852645e-01
3.837 -2.7003533903e-01 +3.8734221520e-01
3.837 -2.9929528025e-01 +3.9352200871e-01
3.837 -3.0829155002e-01 +4.0846311932e-01
3.837 -2.6731117031e-01 +3.2576815780e-01
3.837 -2.4644147093e-01 +3.4616632260e-01
3.837 -2.3470890421e-01 +3.4294368558e-01
3.837 -2.0178394190e-01 +2.6823448545e-01
3.837 -1.7665356846e-01 +2.8802034482e-01
3.837 -1.6262689231e-01 +3.1343816767e-01
3.837 -2.0162443370e-01 +2.8442129282e-01
3.837 -3.0217560554e-01 +3.6809854360e-01
3.837 -2.1778418157e-01 +2.9620355433e-01
3.837 -2.0836717129e-01 +2.6487481581e-01
3.837 -2.1651275737e-01 +3.4191820736e-01
3.837 -2.2733856911e-01 +2.7184001387e-01
3.837 -2.1365370510e-01 +2.5288855967e-01
3.837 -2.7198008648e-01 +2.5477304004e-01
3.837 -1.9536367591e-01 +2.8885521439e-01
3.837 -2.1426436541e-01 +3.6383323941e-01
3.837 -2.0229239931e-01 +4.1800493834e-01
3.837 -2.4448932924e-01 +3.4944009376e-01
3.837 -1.4241658833e-01 +2.3348850608e-01
3.837 -1.4707410762e-01 +1.9757085792e-01
3.837 -1.8119542295e-01 +2.2092142196e-01
3.837 -1.9418058435e-01 +2.4746497589e-01
3.837 -1.6691799996e-01 +2.7828269565e-01
3.837 -1.0643785214e-01 +2.4133969510e-01
3.837 -6.3690509058e-02 +2.0788198431e-01
3.837 -1.1396704915e-01 +1.1350824241e-01
3.837 -8.7361739123e-02 +1.7705208732e-01
3.837 -1.6509868833e-01 +1.9535320712e-01
3.837 -1.1187239736e-01 +1.9040504574e-01
3.837 -9.7253800460e-02 +2.0977058218e-01
3.837 -1.1003016107e-01 +2.1814792808e-01
3.837 -1.0669416060e-01 +1.5042724844e-01
3.837 -1.6987876744e-01 +3.2158170530e-01
3.837 -1.5782061464e-01 +3.7718142911e-01
3.837 -6.1792013474e-02 +2.6017245530e-01
3.837 -6.7941976254e-02 +2.5266576758e-01
3.837 -1.4432289444e-01 +2.4351588179e-01
3.837 -1.1129691392e-01 +2.7309676020e-01
3.837 -1.5017715556e-01 +2.6864257445e-01
3.837 -1.7201269044e-01 +2.3100366924e-01
3.837 -2.5134661909e-01 +2.6426246487e-01
3.837 -1.6748956734e-01 +2.3160085696e-01
3.837 -1.9677249949e-01 +3.0758139009e-01
3.837 -1.9045919370e-01 +3.6800091836e-01
3.837 -1.4701914275e-01 +2.7305897244e-01
3.837 -1.2056763881e-01 +2.0219994456e-01
3.837 -1.5514540052e-01 +2.5300313035e-01
3.837 -1.4787717231e-01 +2.3628872095e-01
3.837 -2.4852515192e-01 +2.4462552218e-01
3.837 -1.5706791521e-01 +2.7235953721e-01
3.837 -1.8328962547e-01 +3.0719764290e-01
3.837 -1.4785411502e-01 +3.1376531558e-01
3.837 -1.2463612387e-01 +3.2662345083e-01
3.837 -1.1714358113e-01 +3.5413073445e-01
3.837 -1.2494152086e-01 +2.5845248010e-01
3.837 -1.1940355136e-01 +2.6145444193e-01
3.837 -1.3277548725e-01 +2.3674092983e-01
3.837 -1.5269712842e-01 +1.6448494726e-01
3.837 -1.1272260491e-01 +1.7978242692e-01
3.837 -7.1268440333e-02 +1.2149324446e-01
3.837 -9.3872657821e-02 +1.5943218781e-01
3.837 -1.4694277366e-01 +1.4255958071e-01
3.837 -1.6159519010e-01 +1.1802918011e-01
3.837 -1.7180818501e-01 +7.7775490311e-02
3.837 -1.7030086719e-01 +1.1426977323e-01
3.837 -1.3685614789e-01 +9.8884381332e-02
3.837 -1.2121564369e-01 +5.6109337605e-02
3.837 -4.5405578931e-02 +2.3551122954e-02
3.837 -9.8648663153e-02 -2.5988723369e-03
3.837 -3.4270193401e-03 +5.8197539409e-02
3.837 -5.8793458447e-04 +6.7933866756e-02
3.837 -1.0252748818e-01 +1.6925679533e-01
3.837 -1.8536097604e-01 +2.3863026218e-01
3.837 -1.1412178253e-01 +2.6619226496e-01
3.837 -1.2516684757e-01 +1.8734277003e-01
3.837 -9.7393346629e-02 +1.7860762447e-01
3.837 -1.5143596726e-01 +2.7248204654e-01
3.837 -1.5909980911e-01 +2.6587586947e-01
3.837 -8.8334266758e-02 +2.7095887353e-01
3.837 -1.0655412602e-01 +2.0030966509e-01
3.837 -6.0957616761e-02 +2.0426663307e-01
3.837 -1.0427716611e-01 +2.8693545446e-01
3.837 -7.8807839162e-02 +2.6241453244e-01
3.837 -5.5965098453e-02 +2.3653040793e-01
3.837 -6.2237495303e-02 +2.1506198145e-01
3.837 -5.0492929485e-02 +2.7023661039e-01
3.837 -9.2311184903e-02 +2.3432753675e-01
3.837 -1.2912342946e-01 +2.3132446521e-01
3.837 -2.2735295462e-02 +2.5139214408e-01
3.837 -7.3002490426e-02 +2.1896097205e-01
3.837 -8.9556691062e-02 +2.4073848225e-01
3.837 -9.2370327633e-02 +2.4678380696e-01
3.837 -1.0816977440e-01 +2.6847700055e-01
3.837 -1.2366044020e-01 +3.2105215197e-01
3.837 -6.8497767676e-02 +3.1630972780e-01
3.837 -8.3525474248e-02 +2.8680800015e-01
3.837 -1.4086025689e-01 +2.8321016967e-01
3.837 -1.1824740588e-01 +2.9623697171e-01
3.837 -1.6928788009e-01 +3.4155881823e-01
3.837 -2.1094904364e-01 +4.7772046448e-01
3.837 -2.7094242533e-01 +4.2573263913e-01
3.837 -2.8761051993e-01 +5.4211064861e-01
3.837 -3.2117359433e-01 +5.8829917588e-01
3.837 -3.2768158459e-01 +5.1198182465e-01
3.837 -3.0678351447e-01 +4.9408824039e-01
3.837 -2.9251904993e-01 +5.3499447217e-01
3.837 -3.1449150557e-01 +5.4079541170e-01
3.837 -2.5944890406e-01 +4.3979895481e-01
3.837 -2.5351896113e-01 +4.6082708222e-01
3.837 -2.4004518521e-01 +4.5377746829e-01
3.837 -2.0266491026e-01 +3.3882160761e-01
3.837 -1.9080297124e-01 +2.9046810905e-01
3.837 -1.1362873547e-01 +2.3332018584e-01
3.837 -1.0351307139e-01 +2.1406648002e-01
3.837 -1.2322876425e-01 +1.8008231594e-01
3.837 -1.2635584595e-01 +1.9753367779e-01
3.837 -1.2903928466e-01 +2.3869031093e-01
3.837 -1.0037637967e-01 +2.3897201979e-01
3.837 -1.5328844855e-01 +2.4778263041e-01
3.837 -1.0665553828e-01 +2.1220234926e-01
3.837 -8.5407893835e-02 +2.8711274150e-01
3.837 -3.7759721553e-02 +1.6695512940e-01
3.837 -3.2319648983e-02 +1.8850196034e-01
3.837 +1.0102096337e-02 +2.1687959477e-01
3.837 -3.6965984884e-02 +2.7978670452e-01
3.837 -1.0217596877e-01 +2.2821506925e-01
3.837 -1.2430001624e-01 +3.1317977304e-01
3.837 -1.5027155301e-01 +2.6834159624e-01
3.837 -2.2153642500e-01 +2.6397650834e-01
3.837 -2.4139051758e-01 +3.4290475673e-01
3.837 -3.0047188159e-01 +3.9595883957e-01
3.837 -2.4438877484e-01 +4.6656053946e-01
3.837 -2.8571687303e-01 +4.4133839615e-01
3.837 -3.0453064221e-01 +4.5085717519e-01
3.837 -2.6161781695e-01 +3.8258318887e-01
3.837 -2.6815291570e-01 +4.3628102104e-01
3.837 -2.9773308802e-01 +4.4598465607e-01
3.837 -2.2958614919e-01 +4.0084798906e-01
3.837 -2.3073876562e-01 +5.0276652979e-01
3.837 -2.1597689793e-01 +4.6571074057e-01
3.837 -2.7221635560e-01 +5.1096905286e-01
3.837 -2.4698043423e-01 +4.7936678417e-01
3.837 -2.4877206769e-01 +3.9794328744e-01
3.837 -2.7908905992e-01 +4.7420521758e-01
3.837 -2.5780293321e-01 +4.7954808446e-01
3.837 -2.7942159026e-01 +4.9232453589e-01
3.837 -2.4393035015e-01 +5.1545308554e-01
3.837 -2.5571406665e-01 +4.9407224076e-01
3.837 -2.5729864457e-01 +5.4308847775e-01
3.837 -2.8661537095e-01 +5.3489853106e-01
3.837 -2.8395156189e-01 +5.0088644375e-01
3.837 -3.4842319963e-01 +5.3812865821e-01
3.837 -3.2453981056e-01 +5.4032774181e-01
3.837 -2.8742075926e-01 +4.7197479869e-01
3.837 -2.9284147456e-01 +4.8563561018e-01
3.837 -2.5046283203e-01 +4.5922376716e-01
3.837 -2.8293166030e-01 +4.9398606586e-01
3.837 -2.0917218602e-01 +4.3756247021e-01
3.837 -2.7175157468e-01 +4.9865855257e-01
3.837 -2.8103992660e-01 +4.6509364565e-01
3.837 -2.7156318924e-01 +4.3643053283e-01
3.837 -2.2966305628e-01 +4.4115944476e-01
3.837 -1.6604724707e-01 +3.5243152994e-01
3.837 -1.6775453103e-01 +3.2818448928e-01
3.837 -1.4779068659e-01 +3.2341891505e-01
3.837 -1.7140668251e-01 +3.9881241732e-01
3.837 -1.6458427958e-01 +4.0701041513e-01
3.837 -1.9005469950e-01 +3.7688854135e-01
3.837 -1.6359117858e-01 +3.4515522234e-01
3.837 -1.4829028522e-01 +3.1396661066e-01
3.837 -1.8612287201e-01 +3.4832960609e-01
3.837 -2.0318179355e-01 +3.2591443765e-01
3.837 -1.7499679258e-01 +3.3949577511e-01
3.837 -2.0316240259e-01 +3.5993894653e-01
3.837 -2.1994323878e-01 +3.9845028080e-01
3.837 -1.9037474094e-01 +4.0341557645e-01
3.837 -1.3850459829e-01 +3.1634050164e-01
3.837 -1.1887162924e-01 +2.6129758288e-01
3.837 -1.1700414932e-01 +3.6998505912e-01
3.837 -1.0385212437e-01 +3.4821294939e-01
3.837 -1.0844073976e-01 +4.0535658192e-01
3.837 -1.0654943571e-01 +3.9619372831e-01
3.837 -1.1060962676e-01 +3.2964732053e-01
3.837 -6.7496454455e-02 +3.4974355534e-01
3.837 -5.6152128765e-02 +2.9072706304e-01
3.837 -9.7000531146e-02 +2.5601558986e-01
3.837 -7.0421718272e-02 +3.4982583194e-01
3.837 -9.5976021880e-02 +3.0182829077e-01
3.837 -6.3715032864e-02 +3.2969296392e-01
3.837 -3.2671073790e-02 +3.0645362091e-01
3.837 -7.6080866122e-02 +2.6394442595e-01
3.837 -3.5981800214e-02 +2.4270069618e-01
3.837 -7.3836394800e-02 +2.3539079768e-01
3.837 -5.7661707533e-02 +2.3366376905e-01
3.837 -2.9947760577e-02 +2.4936365028e-01
3.837 +7.1917351270e-03 +2.0269441479e-01
3.837 +1.9452486254e-02 +2.1285952623e-01
3.837 -4.9427617723e-02 +2.3654267240e-01
3.837 -8.6537683956e-02 +2.6717893736e-01
3.837 -9.3342370257e-02 +3.1155271794e-01
3.837 -7.8276604090e-02 +2.8500354829e-01
3.837 -1.3780417203e-01 +2.5601906841e-01
3.837 -1.5614511581e-01 +2.4216767473e-01
3.837 -1.5147984065e-01 +2.0150392100e-01
3.837 -6.6593853223e-02 +2.0756379395e-01
3.837 -1.0713432046e-01 +2.0252878657e-01
3.837 -1.2855619999e-01 +2.6104021150e-01
3.837 -1.6872653358e-01 +2.4712916241e-01
3.837 -2.0070035972e-01 +1.9798768986e-01
3.837 -1.9497501437e-01 +2.0179278044e-01
3.837 -1.8725930131e-01 +1.1635133774e-01
3.837 -1.4855672701e-01 +1.3648779511e-01
3.837 -1.4009566824e-01 +9.0220695804e-02
3.837 -1.8404529027e-01 +1.5788782345e-01
3.837 -1.1475378535e-01 +6.8890643702e-02
3.837 -1.0674559469e-01 +1.5109070451e-01
3.837 -1.3994133389e-01 +1.3789087926e-01
3.837 -1.6129100798e-01 +1.2490748525e-01
3.837 -1.4624087832e-01 +1.1074373952e-01
3.837 -1.7383970152e-01 +5.9556229061e-02
3.837 -1.5038522521e-01 +8.6949448705e-02
3.837 -1.4879483779e-01 +1.0661091506e-01
3.837 -1.1520750412e-01 +1.0487224540e-01
3.837 -1.8442600560e-01 +7.1027680890e-02
3.837 -2.1260995741e-01 +1.7078849705e-01
3.837 -1.8925873785e-01 +2.0132695886e-01
3.837 -2.2510041036e-01 +8.9726322129e-02
3.837 -2.2361235449e-01 +1.3474015171e-01
3.837 -1.6445963041e-01 +1.3578689056e-01
3.837 -9.5237117203e-02 +1.4292003498e-01
3.837 -5.0595636596e-02 +1.5572623836e-01
3.837 -1.0552334912e-01 +2.1485748776e-01
3.837 -1.7534475479e-01 +1.6777460791e-01
3.837 -1.7596174473e-01 +9.8336797478e-02
3.837 -1.5970057943e-01 +4.4311073319e-02
3.837 -1.1186853083e-01 +4.7341540441e-02
3.837 -6.7300165305e-02 +1.9664728280e-02
3.837 -1.0400736335e-01 -5.9072487099e-02
3.837 -6.4362179967e-02 -1.9662667974e-02
3.837 -8.5375160788e-02 +6.3500601625e-02
3.837 -7.5947814525e-02 -1.3068357245e-02
3.837 -7.0459928864e-02 +4.5147896972e-03
3.837 -1.3419186039e-01 +4.0031963943e-02
3.837 -1.4864317423e-01 +1.2462096619e-02
3.837 -1.3776916235e-01 -5.9313637230e-02
3.837 -8.8797180721e-02 -3.2380280868e-03
3.837 -5.4968817729e-02 +2.6366879727e-02
3.837 -1.2338031276e-01 +5.1043208047e-02
3.837 -1.3724941327e-01 +1.1699627202e-01
3.837 -1.8278628744e-01 +1.6287828730e-01
3.837 -1.2488501279e-01 +1.6066565110e-01
3.837 -1.6292593269e-01 +1.7618316730e-01
3.837 -2.2290036603e-01 +1.3748185339e-01
3.837 -1.8676407465e-01 +8.0925574268e-02
3.837 -1.7386324563e-01 +8.2191256158e-02
3.837 -1.5343850501e-01 +4.4951823893e-02
3.837 -1.1445336493e-01 +1.1535541964e-01
3.837 -1.5400823492e-01 +1.1909193108e-01
3.837 -1.0487896188e-01 +1.3280772851e-01
3.837 -1.1736759118e-01 +1.0461395315e-01
3.837 -1.1845793732e-01 +1.3219660013e-01
3.837 -1.1675989031e-01 +1.3904820189e-01
3.837 -1.5045762723e-01 +2.0237204649e-01
3.837 -1.5616249330e-01 +1.4946159193e-01
3.837 -1.3641986577e-01 +1.0690630468e-01
3.837 -1.0267986056e-01 +8.5321590238e-02
3.837 -1.3058802906e-01 -2.9986804066e-04
3.837 -9.1571592699e-02 +1.0678006503e-01
3.837 -6.0405070711e-02 +5.0213290747e-02
3.837 -1.9722662347e-02 +1.2531758313e-01
3.837 +7.0565328674e-02 +1.0765814038e-01
3.837 +3.2766575671e-02 +1.3890022293e-01
3.837 -5.6698740962e-02 +2.0226333567e-01
3.837 -6.9441367173e-03 +1.6205487288e-01
3.837 -7.5208158524e-02 +2.2971672156e-01
3.837 -9.9803260331e-02 +2.1176262113e-01
3.837 -5.1491576819e-02 +1.6854391713e-01
3.837 -1.2488829474e-01 +2.2915565308e-01
3.837 -1.1078683267e-01 +2.5773128333e-01
3.837 -1.5819961858e-01 +2.8450499125e-01
3.837 -1.8130748939e-01 +2.8632575922e-01
3.837 -2.0235291606e-01 +3.1147236509e-01
3.837 -1.5284616458e-01 +2.8017580075e-01
3.837 -1.1835867516e-01 +2.9244700929e-01
3.837 -6.6307260984e-02 +2.2303680516e-01
3.837 -1.7314262222e-01 +2.5281080068e-01
3.837 -2.0176714624e-01 +3.5636428713e-01
3.837 -1.7209741359e-01 +2.8557563573e-01
3.837 -1.7158322735e-01 +3.6682015369e-01
3.837 -2.0547941487e-01 +3.9411609821e-01
3.837 -1.7935273766e-01 +3.7806550184e-01
3.837 -2.2226040120e-01 +3.3493823157e-01
3.837 -2.2498953575e-01 +3.7976983379e-01
3.837 -2.7586671343e-01 +4.4334597660e-01
3.837 -3.3867451961e-01 +5.7421732603e-01
3.837 -2.6248874270e-01 +4.5513623645e-01
3.837 -2.5895520235e-01 +4.3572304988e-01
3.837 -1.8621844779e-01 +4.0129438062e-01
3.837 -1.9540311800e-01 +3.2688803182e-01
3.837 -2.0450416163e-01 +3.8999104007e-01
3.837 -2.1016077139e-01 +3.3668109617e-01
3.837 -1.7347869670e-01 +3.5153994719e-01
3.837 -2.3029380527e-01 +3.7932768402e-01
3.837 -2.2660981219e-01 +4.0603266996e-01
3.837 -2.8348448586e-01 +4.9406954449e-01
3.837 -3.2196330413e-01 +4.9879421248e-01
3.837 -3.3325069173e-01 +5.3122295652e-01
3.837 -3.4400934885e-01 +5.2323923267e-01
3.837 -2.8955727212e-01 +5.1916550166e-01
3.837 -3.1648847391e-01 +5.3947447693e-01
3.837 -3.0362489014e-01 +5.2413618992e-01
3.837 -2.4838256314e-01 +4.7674495652e-01
3.837 -3.1354880835e-01 +5.5346620929e-01
3.837 -3.1037157452e-01 +6.0973320037e-01
3.837 -3.4800543002e-01 +6.0089124720e-01
3.837 -3.1722354000e-01 +6.0179613503e-01
3.837 -3.3871411750e-01 +5.7230992273e-01
3.837 -3.2314901334e-01 +5.5940286181e-01
3.837 -3.2832666969e-01 +5.5395624187e-01
3.837 -3.2778882356e-01 +5.3642555883e-01
3.837 -3.2039803193e-01 +5.5410448080e-01
3.837 -2.8062429153e-01 +5.6450479219e-01
3.837 -3.4734209482e-01 +5.9069726656e-01
3.837 -3.1509038514e-01 +5.7533758137e-01
3.837 -3.5908956727e-01 +6.6457432864e-01
3.837 -2.9701524828e-01 +5.2953835492e-01
3.837 -2.9231756673e-01 +5.4726541056e-01
3.837 -3.4960371843e-01 +5.6734671684e-01
3.837 -3.3671333790e-01 +5.2188942404e-01
3.837 -3.5854061564e-01 +5.6067510206e-01
3.837 -3.0396562981e-01 +4.9631833707e-01
3.837 -3.1967244094e-01 +5.8126430703e-01
3.837 -3.1081211587e-01 +5.2792931803e-01
3.837 -3.0780886001e-01 +5.3871529767e-01
3.837 -3.3685794780e-01 +4.8217467540e-01
3.837 -2.9995701858e-01 +4.6009983361e-01
3.837 -1.6743871007e-01 +4.1182460858e-01
3.837 -2.0301944950e-01 +3.9751604181e-01
3.837 -1.8486037834e-01 +3.2805502938e-01
3.837 -1.9406335383e-01 +3.4433009856e-01
3.837 -1.3493796187e-01 +2.8030761159e-01
3.837 -1.4226378514e-01 +2.5550252396e-01
3.837 -1.1556620361e-01 +2.4650923789e-01
3.837 -6.0751869052e-02 +2.8019925045e-01
3.837 -1.5382627454e-01 +3.3438046763e-01
3.837 -1.9612372077e-01 +3.4722553164e-01
3.837 -2.3932293099e-01 +4.0191073307e-01
3.837 -2.2835560267e-01 +4.4723834263e-01
3.837 -1.8444137062e-01 +3.1701470630e-01
3.837 -2.2137533552e-01 +4.1311939558e-01
3.837 -1.9750207863e-01 +2.6294750248e-01
3.837 -1.1861276620e-01 +2.8966459812e-01
3.837 -1.4028304606e-01 +3.0200277309e-01
3.837 -1.0808719085e-01 +3.0928781305e-01
3.837 -1.1933210680e-01 +2.3162881511e-01
3.837 -1.4181737132e-01 +2.7567953372e-01
3.837 -1.3028097888e-01 +2.5573874725e-01
3.837 -1.1244667539e-01 +2.6750665588e-01
3.837 -1.8696509229e-01 +2.9495362358e-01
3.837 -1.6035807743e-01 +2.9324529718e-01
3.837 -2.0903486502e-01 +3.7223771960e-01
3.837 -2.4661084087e-01 +3.7803407388e-01
3.837 -2.7849570204e-01 +4.7019370674e-01
3.837 -2.6193563572e-01 +4.2179662788e-01
3.837 -2.9199698602e-01 +4.2282568336e-01
3.837 -2.9665866280e-01 +4.6853026345e-01
3.837 -2.4808853201e-01 +4.1072666420e-01
3.837 -2.7707618156e-01 +3.6465951621e-01
3.837 -2.2211753343e-01 +4.1847708015e-01
3.837 -2.4084320576e-01 +3.5441067806e-01
3.837 -2.4563924967e-01 +3.6731918262e-01
3.837 -2.8665184178e-01 +3.6157868776e-01
3.837 -2.6450554544e-01 +3.9399382443e-01
3.837 -2.7990856952e-01 +3.8377089676e-01
3.837 -2.6549683717e-01 +3.7270736535e-01
3.837 -2.8495721293e-01 +3.8629026996e-01
3.837 -2.3719058512e-01 +4.0230627043e-01
3.837 -2.1315934309e-01 +3.4710187804e-01
3.837 -1.4131346728e-01 +3.1159259692e-01
3.837 -2.0598109579e-01 +3.4304974724e-01
3.837 -1.7793808766e-01 +3.6739987573e-01
3.837 -1.3806037699e-01 +3.4724035932e-01
3.837 -1.3165351681e-01 +3.8030558052e-01
3.837 -1.9877111358e-01 +3.2303797358e-01
3.837 -1.9682569536e-01 +3.5499568496e-01
3.837 -2.7364698428e-01 +3.7484462697e-01
3.837 -2.0984666827e-01 +4.3176647230e-01
3.837 -2.5373593055e-01 +4.6338570053e-01
3.837 -2.4374494636e-01 +4.1870511132e-01
3.837 -2.5671904403e-01 +5.1473974580e-01
3.837 -2.1748089716e-01 +4.9290689763e-01
3.837 -2.4107019504e-01 +4.8538740122e-01
3.837 -2.1035602132e-01 +4.3143428188e-01
3.837 -2.0978285506e-01 +4.5614839702e-01
3.837 -2.5717238124e-01 +4.6208071867e-01
3.837 -2.1636476084e-01 +4.3423591990e-01
3.837 -2.7860853462e-01 +5.2074584373e-01
3.837 -3.4055026715e-01 +4.3223799783e-01
3.837 -3.1573045116e-01 +4.8178246041e-01
3.837 -3.3457697246e-01 +4.9105376405e-01
3.837 -3.1899910576e-01 +4.7909188886e-01
3.837 -2.8375323829e-01 +4.7435732788e-01
3.837 -3.0434177484e-01 +4.4733459796e-01
3.837 -3.3161839055e-01 +4.7798496962e-01
3.837 -3.2907964956e-01 +4.4668817954e-01
3.837 -2.6806966233e-01 +4.2466882146e-01
3.837 -2.9883650837e-01 +4.9801573904e-01
3.837 -3.2390403144e-01 +4.8185418778e-01
3.837 -2.8493047901e-01 +4.7625003670e-01
3.837 -2.2916363881e-01 +4.6778221251e-01
3.837 -2.6407159302e-01 +4.5375592255e-01
3.837 -2.4007278663e-01 +3.6972756965e-01
3.837 -2.9515269383e-01 +4.3588627693e-01
3.837 -2.3175117430e-01 +4.2014355967e-01
3.837 -2.7825118672e-01 +4.2282927663e-01
3.837 -2.8938718517e-01 +4.3284074736e-01
3.837 -2.9228998354e-01 +3.6188495558e-01
3.837 -2.8092160457e-01 +4.1990292918e-01
3.837 -2.7505162589e-01 +4.0761330318e-01
3.837 -2.2506549043e-01 +4.2653571388e-01
3.837 -2.7120615742e-01 +4.7073975745e-01
3.837 -2.3765887967e-01 +4.3122624230e-01
3.837 -3.0506804850e-01 +5.4589847639e-01
3.837 -2.2898168516e-01 +4.9558912632e-01
3.837 -2.4010418882e-01 +4.6229879148e-01
3.837 -2.8314678762e-01 +4.4629007923e-01
3.837 -2.7631591585e-01 +4.3447659830e-01
3.837 -2.4305914113e-01 +4.6568611064e-01
3.837 -2.7717419437e-01 +4.6095251143e-01
3.837 -2.7225004527e-01 +4.3829820425e-01
3.837 -2.2641977882e-01 +3.9481104932e-01
3.837 -1.5190522110e-01 +3.9456272845e-01
3.837 -1.8236269384e-01 +3.9860704798e-01
3.837 -2.3239796475e-01 +3.8156655337e-01
3.837 -2.2513658531e-01 +3.8197718770e-01
3.837 -2.0674797061e-01 +2.7572333889e-01
3.837 -2.6313564831e-01 +3.3640546618e-01
3.837 -2.4194865044e-01 +3.5807741527e-01
3.837 -2.8680560792e-01 +4.6021272466e-01
3.837 -2.3050026032e-01 +4.1787179059e-01
3.837 -2.3778291247e-01 +3.9548432995e-01
3.837 -2.2506408155e-01 +3.5864720805e-01
3.837 -2.2435895852e-01 +4.1794228230e-01
3.837 -1.8639398427e-01 +3.8962463767e-01
3.837 -1.7861047550e-01 +4.3324680571e-01
3.837 -2.6704056274e-01 +4.1289884655e-01
3.837 -3.0561088865e-01 +4.4353992685e-01
3.837 -2.5435591686e-01 +4.7582670932e-01
3.837 -2.6751708134e-01 +4.0949462354e-01
3.837 -3.3102940084e-01 +4.6628233312e-01
3.837 -3.0124073592e-01 +4.7559805834e-01
3.837 -1.9462382001e-01 +3.9435056857e-01
3.837 -2.2096206685e-01 +4.4782409373e-01
3.837 -2.2125668863e-01 +4.2892221605e-01
3.837 -2.7598236077e-01 +4.1079072141e-01
3.837 -2.5624250242e-01 +4.0366835595e-01
3.837 -3.1396491969e-01 +4.2840745990e-01
3.837 -2.9212719192e-01 +4.2266609458e-01
3.837 -2.8058381018e-01 +4.5400596324e-01
3.837 -2.8596817126e-01 +4.5497905217e-01
3.837 -2.7741278080e-01 +4.7454492080e-01
3.837 -2.2519216455e-01 +4.7331856632e-01
3.837 -2.5243385440e-01 +3.9157194465e-01
3.837 -2.4038030194e-01 +4.1823971100e-01
3.837 -2.3010910000e-01 +4.3911756272e-01
3.837 -1.7436070294e-01 +3.5790966180e-01
3.837 -1.9030442647e-01 +3.8870793905e-01
3.837 -1.8571825959e-01 +3.8398871141e-01
3.837 -2.0344576203e-01 +4.2483250550e-01
3.837 -2.1685060733e-01 +4.7047071115e-01
3.837 -3.0281922978e-01 +5.3514429242e-01
3.837 -3.3656085861e-01 +5.6071087410e-01
3.837 -3.5825985612e-01 +5.4272160577e-01
3.837 -3.6052985507e-01 +5.6962270848e-01
3.837 -3.5159403074e-01 +5.5409383438e-01
3.837 -3.3870698157e-01 +5.0938663575e-01
3.837 -3.5935982470e-01 +5.8265244750e-01
3.837 -3.1037849752e-01 +5.2677153855e-01
3.837 -3.0152931303e-01 +5.5190874557e-01
3.837 -2.7446146894e-01 +5.0674042427e-01
3.837 -1.9081717977e-01 +4.5166403474e-01
3.837 -2.6242670150e-01 +4.7322086320e-01
3.837 -3.0024571175e-01 +4.7789928376e-01
3.837 -2.5314652348e-01 +5.0295894324e-01
3.837 -2.5902971790e-01 +4.3505635110e-01
3.837 -2.8558827027e-01 +5.4840563002e-01
3.837 -2.9046666803e-01 +5.0415515474e-01
3.837 -2.7306856055e-01 +4.4645545626e-01
3.837 -2.1947726603e-01 +4.2925313126e-01
3.837 -3.0590530335e-01 +4.6499452579e-01
3.837 -3.1180370184e-01 +4.3752173409e-01
3.837 -3.0681444925e-01 +4.4787684363e-01
3.837 -2.9795931640e-01 +4.4966524249e-01
3.837 -2.7277752538e-01 +4.5212496413e-01
3.837 -2.8386461751e-01 +3.9738790820e-01
3.837 -2.6070717944e-01 +4.8295023456e-01
3.837 -2.2156809361e-01 +5.1120818986e-01
3.837 -3.2836197419e-01 +4.7112010292e-01
3.837 -2.5718162656e-01 +4.0537448601e-01
3.837 -3.1226237809e-01 +4.5199643425e-01
3.837 -2.9841885056e-01 +4.6230861526e-01
3.837 -2.5502509145e-01 +5.0949470447e-01
3.837 -2.5712485524e-01 +5.3120721578e-01
3.837 -2.1917839801e-01 +5.5088345476e-01
3.837 -2.1246703297e-01 +4.6561445888e-01
3.837 -1.1673167785e-01 +4.3937940681e-01
3.837 -1.5037711446e-01 +3.7208902709e-01
3.837 -1.8332811482e-01 +3.6617865638e-01
3.837 -2.0092407514e-01 +4.3233122268e-01
3.837 -2.4104251013e-01 +3.8445859494e-01
3.837 -1.9928084501e-01 +4.5880676739e-01
3.837 -2.4575680568e-01 +4.3559595709e-01
3.837 -2.2281088351e-01 +4.6750509469e-01
3.837 -2.1907183022e-01 +4.2671784298e-01
3.837 -2.9600181583e-01 +5.1079990485e-01
3.837 -2.8945025324e-01 +4.6721039817e-01
3.837 -2.8499211703e-01 +5.0315384043e-01
3.837 -3.0160439119e-01 +5.3318812838e-01
3.837 -3.2213262336e-01 +5.7177603188e-01
3.837 -2.9088718985e-01 +5.4354391354e-01
3.837 -2.7894872610e-01 +4.5651394170e-01
3.837 -2.4538496738e-01 +4.3250020100e-01
3.837 -2.8190688840e-01 +4.8247462589e-01
3.837 -3.2274288744e-01 +4.9322531212e-01
3.837 -2.9941380624e-01 +4.6112784805e-01
3.837 -2.8356804868e-01 +4.8511538413e-01
3.837 -2.9249420637e-01 +4.5832883666e-01
3.837 -2.9761003041e-01 +4.8894012793e-01
3.837 -3.2888774941e-01 +5.2155431370e-01
3.837 -3.0521642382e-01 +4.4927315747e-01
3.837 -2.0116855347e-01 +4.3339916689e-01
3.837 -2.4122424778e-01 +4.3237386552e-01
3.837 -2.7781168231e-01 +4.1599256820e-01
3.837 -2.5566735267e-01 +3.5128045609e-01
3.837 -2.6372625813e-01 +3.0176205256e-01
3.837 -2.6621921329e-01 +2.8277303548e-01
3.837 -2.5357236093e-01 +3.0385592507e-01
3.837 -2.2189556666e-01 +2.4844732382e-01
3.837 -1.5151761982e-01 +2.2417685004e-01
3.837 -2.0544023041e-01 +2.9799149151e-01
3.837 -1.5847477902e-01 +2.8752212018e-01
3.837 -1.1135619775e-01 +2.1998642158e-01
3.837 -1.9475155791e-01 +2.6863077768e-01
3.837 -2.4199388423e-01 +4.5939900030e-01
3.837 -2.7346326455e-01 +4.6111021392e-01
3.837 -2.1605883955e-01 +3.8952297890e-01
3.837 -2.5639446487e-01 +4.2865356944e-01
3.837 -2.5863085921e-01 +4.0637628548e-01
3.837 -2.5807572582e-01 +4.6991871181e-01
3.837 -2.4687659376e-01 +4.9448757978e-01
3.837 -2.5421008404e-01 +5.0014471761e-01
3.837 -2.5064297189e-01 +4.1071387318e-01
3.837 -2.1029335495e-01 +3.9017602518e-01
3.837 -2.0248941470e-01 +3.4778798104e-01
3.837 -1.6095768134e-01 +2.9589574952e-01
3.837 -1.2278539569e-01 +2.7804601829e-01
3.837 -1.3167680931e-01 +2.6948368994e-01
3.837 -1.2037367311e-01 +3.1914568182e-01
3.837 -1.8438221592e-01 +2.9639900539e-01
3.837 -2.0720262307e-01 +3.2519414171e-01
3.837 -1.2404323838e-01 +3.0083326201e-01
3.837 -4.5288110409e-02 +3.0300552555e-01
3.837 -1.4010022525e-01 +3.2628171850e-01
3.837 -7.8952904944e-02 +2.7340662391e-01
3.837 -9.5507576545e-02 +2.8520694388e-01
3.837 -1.3525654079e-01 +2.4669672372e-01
3.837 -1.0930805241e-01 +2.3564542554e-01
3.837 -8.4593139027e-02 +2.6986214284e-01
3.837 -1.1173218330e-01 +2.5596089052e-01
3.837 -1.3728118098e-01 +1.6663569897e-01
3.837 -1.5421570840e-01 +2.1358512247e-01
3.837 -1.4413598749e-01 +2.1892810227e-01
3.837 -1.0177599385e-01 +2.4236674193e-01
3.837 -4.3887826248e-02 +1.6765473236e-01
3.837 -6.9688769459e-02 +1.8307655796e-01
3.837 -6.5226934860e-02 +2.8742030233e-01
3.837 -3.2694524023e-02 +2.1418300122e-01
3.837 +2.4340113075e-02 +2.0532216160e-01
3.837 +2.0747485059e-03 +1.8358555497e-01
3.837 +1.0290099506e-02 +1.7444094289e-01
3.837 +2.3182903295e-02 +1.4169710568e-01
3.837 -1.0549736981e-02 +9.1064773022e-02
3.837 +3.0470490664e-02 +1.1832533967e-01
3.837 +2.9666855267e-02 +6.0966517339e-02
3.837 +3.7763077030e-03 +6.0979177921e-02
3.837 -3.4016233996e-02 +2.9048114395e-02
3.837 -3.2293386316e-02 +7.1083619014e-02
3.837 +2.3307890946e-02 +7.1964637254e-02
3.837 +6.2029595728e-02 +6.9768860932e-02
3.837 -1.2785813577e-02 +5.8459371847e-02
3.837 +2.6576059375e-02 -8.3459002881e-03
3.837 +1.1950682746e-01 +3.8844416951e-02
3.837 +1.1435078603e-01 +4.4906437483e-02
3.837 +1.1946258331e-01 +5.4077353488e-02
3.837 +8.9909892815e-02 +1.8207899116e-02
3.837 +8.4094771199e-02 +8.0137656109e-02
3.837 +8.7050567230e-02 +4.5921354515e-02
3.837 +5.9088654643e-02 +4.4608687560e-02
3.837 +1.7810221042e-02 -2.9564450026e-02
3.837 +5.0248320879e-02 -9.5245182689e-02
3.837 +2.8574538617e-02 -6.0428411395e-02
3.837 +1.6187179468e-02 -1.0614839138e-01
3.837 +2.1181195068e-02 -6.6737826050e-02
3.837 +3.4073901287e-02 -1.2357412401e-01
3.837 +7.9103930449e-02 -1.6689705759e-01
3.837 +6.1254251010e-02 -6.9490498405e-02
3.837 +6.4880301778e-02 -7.3054001851e-02
3.837 +2.2657374945e-02 -9.9603614772e-02
3.837 +4.7166080941e-02 -1.2740024582e-01
3.837 +1.3379650354e-01 -6.3527450347e-02
3.837 +1.5110285014e-01 -6.2457657523e-02
3.837 +7.8470518199e-02 -9.4893117765e-02
3.837 +4.8745401326e-02 -1.6044910419e-01
3.837 +3.0399661433e-02 -1.7453043987e-01
3.837 +9.0760784966e-02 -9.1789907047e-02
3.837 +4.4931225145e-02 -9.6483851642e-02
3.837 +5.7814925884e-02 -9.5595549975e-02
3.837 -3.0374374341e-02 -1.4897411334e-01
3.837 -1.1580283620e-01 -2.1483125797e-01
3.837 -8.2449820798e-02 -2.5318408049e-01
3.837 -7.8652415597e-02 -2.5011691251e-01
3.837 -1.1293159038e-01 -2.9025454482e-01
3.837 -1.1529697996e-01 -1.9828140477e-01
3.837 -1.1491574107e-01 -2.1397364219e-01
3.837 -1.5377745071e-01 -2.1564484989e-01
3.837 -1.4548041150e-01 -2.7315950351e-01
3.837 -2.0062763938e-01 -3.6122408881e-01
3.837 -1.7412739670e-01 -3.0816661577e-01
3.837 -2.0706540515e-01 -2.1002192409e-01
3.837 -1.4798049676e-01 -2.9585882248e-01
3.837 -1.4506200937e-01 -2.1266536174e-01
3.837 -1.4244772735e-01 -1.8406027722e-01
3.837 -1.5447246854e-01 -2.4216037477e-01
3.837 -1.6269199989e-01 -2.8098337107e-01
3.837 -3.7070516480e-02 -2.3402708050e-01
3.837 -7.8717080546e-02 -1.9517836312e-01
3.837 -4.8097301144e-02 -1.5408317678e-01
3.837 -8.8338892147e-02 -7.0231812442e-02
3.837 -1.3848859095e-01 -1.9106638663e-01
3.837 -1.8397191339e-01 -1.8991713512e-01
3.837 -1.5204526365e-01 -1.7889031474e-01
3.837 -1.6667609460e-01 -2.0508509848e-01
3.837 -1.8566910318e-01 -2.0893590653e-01
3.837 -1.3523569669e-01 -1.9616763818e-01
3.837 -1.9792434116e-01 -3.2134697284e-01
3.837 -2.4686894597e-01 -3.2504346755e-01
3.837 -2.2397450527e-01 -3.0464722900e-01
3.837 -2.0446350805e-01 -3.4381293658e-01
3.837 -2.3199004776e-01 -2.8858720926e-01
3.837 -1.7498443769e-01 -2.3464060141e-01
3.837 -2.1395370127e-01 -2.1796399103e-01
3.837 -2.2075457282e-01 -3.2778005320e-01
3.837 -2.1878952809e-01 -3.0501861365e-01
3.837 -2.4093326383e-01 -2.1634374869e-01
3.837 -2.3348599009e-01 -2.4285040151e-01
3.837 -1.8839736988e-01 -3.0612924972e-01
3.837 -2.4964880705e-01 -3.4580389141e-01
3.837 -2.6466836452e-01 -2.9166174942e-01
3.837 -2.4413261650e-01 -2.2582827748e-01
3.837 -2.4559139054e-01 -3.0208961723e-01
3.837 -2.0067811398e-01 -2.2242817642e-01
3.837 -1.6867440960e-01 -2.4488097361e-01
3.837 -1.2981720209e-01 -3.0010127105e-01
3.837 -1.2962129236e-01 -3.5410773394e-01
3.837 -7.3834072627e-02 -3.2989310370e-01
3.837 -6.4696230381e-02 -2.6651512343e-01
3.837 -1.6298350921e-01 -3.4683034271e-01
3.837 -1.7679887267e-01 -4.5498366027e-01
3.837 -1.2559811981e-01 -4.2234033915e-01
3.837 -2.2890893756e-01 -4.2785977707e-01
3.837 -1.3614813301e-01 -3.0316444265e-01
3.837 -1.9251860925e-01 -3.3145395286e-01
3.837 -1.7689343624e-01 -3.4235421109e-01
3.837 -1.1338173325e-01 -2.8465743190e-01
3.837 -1.4531643898e-01 -3.5430415679e-01
3.837 -1.1002607811e-01 -3.4316914266e-01
3.837 -1.5883255938e-01 -3.2538670543e-01
3.837 -1.8893730341e-01 -3.8876423186e-01
3.837 -2.3207762340e-01 -3.1801103172e-01
3.837 -2.0773725997e-01 -2.9391054901e-01
3.837 -1.6429004525e-01 -2.7266442167e-01
3.837 -1.8331715079e-01 -2.1498094057e-01
3.837 -2.1693756707e-01 -2.5247661145e-01
3.837 -1.9702225090e-01 -2.1457601604e-01
3.837 -1.4333696019e-01 -2.1512423975e-01
3.837 -7.9578966331e-02 -2.1755862828e-01
3.837 -1.4495803800e-01 -2.1156499617e-01
3.837 -1.2512797229e-01 -2.6330453368e-01
3.837 -1.4580582866e-01 -2.8208745539e-01
3.837 -1.4517528338e-01 -2.9135475258e-01
3.837 -1.2995774901e-01 -3.0389566174e-01
3.837 -1.3344238756e-01 -3.3332331912e-01
3.837 -1.2503163959e-01 -2.5656669418e-01
3.837 -1.8883088700e-01 -2.6113881088e-01
3.837 -1.3844481491e-01 -3.1412530003e-01
3.837 -1.4165607657e-01 -3.2366406985e-01
3.837 -1.9633210218e-01 -3.5151879693e-01
3.837 -1.3777057451e-01 -3.0530973597e-01
3.837 -1.6936117831e-01 -3.1970880521e-01
3.837 -2.1306406250e-01 -3.8936148851e-01
3.837 -1.9696256876e-01 -2.7306434731e-01
3.837 -1.4407486726e-01 -2.9829780448e-01
3.837 -1.6897437950e-01 -3.5540368035e-01
3.837 -1.4487041490e-01 -3.6744477513e-01
3.837 -1.9286282186e-01 -3.1496505516e-01
3.837 -1.7916490257e-01 -3.2301929529e-01
3.837 -1.2446177248e-01 -3.8666256884e-01
3.837 -1.5678671021e-01 -4.4416740676e-01
3.837 -2.3587062350e-01 -4.8106763985e-01
3.837 -2.1683228647e-01 -4.8910399682e-01
3.837 -3.0866176783e-01 -5.0025881333e-01
3.837 -2.4960582808e-01 -4.6249067349e-01
3.837 -2.3919033736e-01 -4.3549457214e-01
3.837 -2.5577144701e-01 -4.6528751744e-01
3.837 -2.6961487765e-01 -4.6397035408e-01
3.837 -2.6844925049e-01 -4.9026624721e-01
3.837 -2.2399653206e-01 -5.1984153215e-01
3.837 -2.5594317322e-01 -5.0034494664e-01
3.837 -2.6958592125e-01 -5.2712544186e-01
3.837 -3.0402389528e-01 -4.8177903214e-01
3.837 -3.1969784608e-01 -5.6417209453e-01
3.837 -3.2525078046e-01 -4.8471700526e-01
3.837 -3.0041425937e-01 -4.7739723582e-01
3.837 -2.9709338022e-01 -4.6903523897e-01
3.837 -2.5563877571e-01 -4.3499944294e-01
3.837 -2.9752429466e-01 -4.7925203744e-01
3.837 -3.0969980218e-01 -5.5561911571e-01
3.837 -3.0533238525e-01 -5.4314129799e-01
3.837 -2.6085516383e-01 -4.9254516902e-01
3.837 -2.3276908059e-01 -4.3005680196e-01
3.837 -2.8180975360e-01 -4.9255294727e-01
3.837 -2.5333985151e-01 -4.7474119072e-01
3.837 -2.4654936419e-01 -4.5814618483e-01
3.837 -2.5385791894e-01 -4.4971376899e-01
3.837 -2.5959654724e-01 -4.7272340407e-01
3.837 -2.4739788223e-01 -4.9433674279e-01
3.837 -2.2706316882e-01 -3.9726067356e-01
3.837 -2.4692865965e-01 -4.3951963334e-01
3.837 -3.0244440521e-01 -5.2478403298e-01
3.837 -2.7582088722e-01 -5.1112769841e-01
3.837 -2.7710050321e-01 -5.0671466360e-01
3.837 -3.0234290999e-01 -4.5637236938e-01
3.837 -3.7284885668e-01 -5.2168624272e-01
3.837 -3.4469869190e-01 -5.1074628377e-01
3.837 -3.1551958626e-01 -4.7732896447e-01
3.837 -2.4224397200e-01 -4.6948033967e-01
3.837 -2.3161919453e-01 -4.4011469783e-01
3.837 -2.2745773561e-01 -3.9525656718e-01
3.837 -2.7267266938e-01 -4.3590981065e-01
3.837 -2.4973084130e-01 -3.5622070530e-01
3.837 -3.0148395666e-01 -4.6484972234e-01
3.837 -2.9534082117e-01 -4.5703709056e-01
3.837 -2.8276326955e-01 -4.2735853034e-01
3.837 -2.4781487966e-01 -4.0268270880e-01
3.837 -2.4201879715e-01 -3.8630891607e-01
3.837 -2.6670526278e-01 -3.7917432650e-01
3.837 -3.1538937270e-01 -4.1621313727e-01
3.837 -3.4021584719e-01 -5.0305902258e-01
3.837 -3.3359779911e-01 -4.9771375274e-01
3.837 -2.2141766500e-01 -3.6305974815e-01
3.837 -1.7470416306e-01 -4.0010929487e-01
3.837 -1.8246107702e-01 -4.2282462922e-01
3.837 -1.5081459659e-01 -3.7634988679e-01
3.837 -1.7542139402e-01 -3.8694104007e-01
3.837 -2.2744187667e-01 -4.0060338702e-01
3.837 -2.1751677872e-01 -4.3886683453e-01
3.837 -1.8593843314e-01 -4.0690405482e-01
3.837 -1.7058327125e-01 -4.3331008178e-01
3.837 -2.9324315718e-01 -4.8382215910e-01
3.837 -2.8162911479e-01 -5.5238173275e-01
3.837 -2.7902503874e-01 -5.1686783399e-01
3.837 -2.6730454520e-01 -4.0157256119e-01
3.837 -2.7672886014e-01 -4.8012797545e-01
3.837 -2.2429850606e-01 -4.0480848317e-01
3.837 -1.9782450139e-01 -4.4883468673e-01
3.837 -2.3687311676e-01 -5.3258483384e-01
3.837 -2.7544921886e-01 -4.8139234438e-01
3.837 -3.1491392698e-01 -5.4270059008e-01
3.837 -2.9376289576e-01 -5.3806867919e-01
3.837 -3.0020173217e-01 -5.4776506655e-01
3.837 -3.1751264311e-01 -5.6636505700e-01
3.837 -2.7318812742e-01 -5.2557679983e-01
3.837 -3.0685516627e-01 -5.7216213050e-01
3.837 -3.5856269279e-01 -6.4008418292e-01
3.837 -3.3215780884e-01 -5.9178445176e-01
3.837 -3.2967168889e-01 -5.7227230603e-01
3.837 -3.2015514648e-01 -5.5124243053e-01
3.837 -3.7657619327e-01 -6.6270816864e-01
3.837 -3.3769892619e-01 -6.1212661511e-01
3.837 -3.6241952867e-01 -6.1837033671e-01
3.837 -3.1586797127e-01 -5.5105990464e-01
3.837 -2.9954701183e-01 -5.3590834662e-01
3.837 -2.4781061953e-01 -4.6055453119e-01
3.837 -2.4688104264e-01 -3.9926023944e-01
3.837 -2.1282226270e-01 -3.7905152464e-01
3.837 -1.6286430843e-01 -4.1130590531e-01
3.837 -1.7171648950e-01 -4.0463089591e-01
3.837 -2.5482984610e-01 -4.8558046081e-01
3.837 -2.4992465880e-01 -5.2188401375e-01
3.837 -2.5061780615e-01 -4.6021299318e-01
3.837 -2.8095280026e-01 -5.4470888280e-01
3.837 -2.3377319876e-01 -4.3711854415e-01
3.837 -2.2471365664e-01 -4.0732195601e-01
3.837 -2.4056870642e-01 -4.4362247928e-01
3.837 -2.5114525068e-01 -4.5519622077e-01
3.837 -1.6502182516e-01 -3.9980541443e-01
3.837 -1.5503233274e-01 -3.8014740992e-01
3.837 -1.8939234873e-01 -4.0646153168e-01
3.837 -1.9972391755e-01 -3.9981876004e-01
3.837 -2.4429776038e-01 -3.9207181658e-01
3.837 -2.6489702568e-01 -3.8219492011e-01
3.837 -2.4090018298e-01 -3.5930205937e-01
3.837 -2.4004955684e-01 -3.3859660460e-01
3.837 -1.8262347447e-01 -2.3344059527e-01
3.837 -1.7475881841e-01 -2.4669702574e-01
3.837 -1.9626114881e-01 -2.1250871601e-01
3.837 -1.3625929043e-01 -3.0722174838e-01
3.837 -1.7874283796e-01 -2.5344914913e-01
3.837 -1.7438633137e-01 -3.2932998611e-01
3.837 -1.5728601080e-01 -3.5477339166e-01
3.837 -1.3940583898e-01 -3.0702273462e-01
3.837 -1.6011654038e-01 -3.2419620833e-01
3.837 -1.6919093964e-01 -3.1981884891e-01
3.837 -1.7767656711e-01 -2.6402576207e-01
3.837 -9.0357784693e-02 -2.5307719655e-01
3.837 -9.8729076707e-02 -1.6214885524e-01
3.837 -1.2198255522e-01 -2.0584470653e-01
3.837 -9.1022195143e-02 -1.2035164773e-01
3.837 -8.6152694865e-02 -1.7852240686e-01
3.837 -1.1535287412e-01 -2.6404871456e-01
3.837 -1.6390985446e-01 -2.4427479408e-01
3.837 -1.5451111741e-01 -2.5750784516e-01
3.837 -8.8471698600e-02 -2.9946948238e-01
3.837 -1.4290752887e-01 -2.8768998228e-01
3.837 -1.5572366110e-01 -2.3654142159e-01
3.837 -2.2938344075e-01 -2.7194418705e-01
3.837 -2.6549984329e-01 -2.6503083426e-01
3.837 -2.1370763231e-01 -3.2565788584e-01
3.837 -1.7592771819e-01 -3.5138899771e-01
3.837 -1.7158484605e-01 -3.2795346945e-01
3.837 -2.0443469923e-01 -2.9269492773e-01
3.837 -1.9384870119e-01 -3.6785484296e-01
3.837 -1.6444851906e-01 -3.6067663103e-01
3.837 -2.4171742962e-01 -4.2205664911e-01
3.837 -2.2522991675e-01 -4.6068431434e-01
3.837 -2.6703528080e-01 -4.4708780295e-01
3.837 -2.7711945595e-01 -4.0297908081e-01
3.837 -1.6735421414e-01 -3.4497084492e-01
3.837 -2.7336145042e-01 -3.7531974038e-01
3.837 -2.4675836422e-01 -4.7276044289e-01
3.837 -1.8803846992e-01 -3.2498164665e-01
3.837 -2.5655483746e-01 -3.9926475135e-01
3.837 -2.2980406834e-01 -3.6107587727e-01
3.837 -2.5863400160e-01 -4.4266938893e-01
3.837 -2.5129816374e-01 -4.0494493700e-01
3.837 -2.2835317120e-01 -2.7632935972e-01
3.837 -2.2577229457e-01 -2.5477721807e-01
3.837 -2.1167602974e-01 -2.5549656095e-01
3.837 -1.9967488258e-01 -2.5887628595e-01
3.837 -1.7408987044e-01 -2.6308075681e-01
3.837 -1.5964234552e-01 -2.5742492853e-01
3.837 -1.4877877190e-01 -2.4908084869e-01
3.837 -1.4862814310e-01 -2.7793074493e-01
3.837 -1.6349671135e-01 -2.6750110159e-01
3.837 -1.5488304556e-01 -2.7883487951e-01
3.837 -1.9846441130e-01 -3.0226390567e-01
3.837 -2.1568097810e-01 -3.1605356593e-01
3.837 -2.4713954683e-01 -2.4664492148e-01
3.837 -2.9257503411e-01 -3.3436646194e-01
3.837 -2.5135853232e-01 -3.1260160158e-01
3.837 -2.5338344904e-01 -3.7971679897e-01
3.837 -2.7359086046e-01 -3.7763891588e-01
3.837 -2.3866008971e-01 -3.4310560379e-01
3.837 -2.1293880204e-01 -3.1506285288e-01
3.837 -2.3108473941e-01 -3.0843235538e-01
3.837 -2.3450316069e-01 -3.4548807068e-01
3.837 -2.2103024239e-01 -2.8572622011e-01
3.837 -2.2056196830e-01 -3.5606953050e-01
3.837 -2.5391523640e-01 -2.9206212243e-01
3.837 -2.0588409236e-01 -3.1466755863e-01
3.837 -1.7850339337e-01 -3.3879322897e-01
3.837 -2.2153140844e-01 -3.9633831939e-01
3.837 -2.2894426392e-01 -4.0381823587e-01
3.837 -1.1879899761e-01 -3.4120389522e-01
3.837 -1.3877109953e-01 -2.7068028631e-01
3.837 -1.6735811102e-01 -3.9458609990e-01
3.837 -1.1399714794e-01 -3.0385069304e-01
3.837 -6.2089324698e-02 -2.6976290937e-01
3.837 -1.3079914954e-01 -2.9771072128e-01
3.837 -1.3809141332e-01 -2.7538591352e-01
3.837 -1.3690545829e-01 -3.2342884823e-01
3.837 -1.1493713835e-01 -2.5041114849e-01
3.837 -1.2543077499e-01 -3.0943844788e-01
3.837 -1.7457714053e-01 -3.3928222943e-01
3.837 -1.4049244323e-01 -2.8639640692e-01
3.837 -1.3711272253e-01 -3.0166754259e-01
3.837 -9.7669492173e-02 -2.3249099958e-01
3.837 -1.2855270411e-01 -2.5173130875e-01
3.837 -1.5135852007e-01 -2.7531860847e-01
3.837 -2.2121812419e-01 -2.4262146945e-01
3.837 -1.6769759620e-01 -2.2510865173e-01
3.837 -1.8290029167e-01 -1.9990061869e-01
3.837 -1.7942909956e-01 -3.0463269627e-01
3.837 -1.8038967835e-01 -2.1464773732e-01
3.837 -1.5783062918e-01 -2.1782898967e-01
3.837 -1.5214504706e-01 -2.6291476618e-01
3.837 -4.3632181350e-02 -1.9705585080e-01
3.837 -3.9881349760e-02 -2.0003186695e-01
3.837 -4.0304447574e-02 -1.6083424681e-01
3.837 -9.7158961026e-02 -2.4989783342e-01
3.837 -9.3672765471e-02 -2.0283400964e-01
3.837 -1.6220662379e-01 -1.8276040310e-01
3.837 -1.6277063221e-01 -1.8340286701e-01
3.837 -1.9444995057e-01 -1.9224706523e-01
3.837 -1.0785874242e-01 -2.0810205390e-01
3.837 -1.5507876962e-01 -2.5253823207e-01
3.837 -1.1988335540e-01 -2.3629812283e-01
3.837 -1.5212477692e-01 -2.4225405553e-01
3.837 -1.1975796319e-01 -1.9466955831e-01
3.837 -8.7336743464e-02 -1.7001765491e-01
3.837 +1.3683222784e-02 -2.0811055398e-01
3.837 +4.6753963149e-02 -2.5051315310e-01
3.837 +5.5675305917e-02 -2.3738031959e-01
3.837 -1.2254286396e-02 -1.5139886118e-01
3.837 -3.4535912236e-02 -1.7667778884e-01
3.837 -1.1491508169e-02 -1.9547327205e-01
3.837 -4.4795120108e-02 -2.1219813680e-01
3.837 -1.1975598761e-02 -2.1134948524e-01
3.837 +2.1244731245e-02 -1.3993890498e-01
3.837 -1.3464535225e-02 -8.9038692875e-02
3.837 -1.5589538603e-02 -9.3330698804e-02
3.837 -3.2984429403e-02 -9.0396976598e-02
3.837 +3.6294215597e-03 -6.7374525752e-02
3.837 -2.5466079110e-02 -8.8540308600e-02
3.837 -2.7424497807e-02 -4.7622229547e-02
3.837 +6.1550166870e-03 -2.0027005942e-02
3.837 -3.1464378167e-02 -8.0184262915e-02
3.837 -5.4720011402e-02 -1.5144612535e-01
3.837 +6.3835143233e-02 -1.2836105217e-01
3.837 +4.5111573254e-02 -3.1085976557e-02
3.837 +6.5592643268e-03 -1.1506689788e-02
3.837 +1.2694221782e-02 +1.9907555964e-02
3.837 +1.7516832611e-02 -1.9188831547e-02
3.837 +3.2415424976e-02 +1.9984967012e-03
3.837 +7.7761005421e-02 +3.8585031966e-02
3.837 +1.2035098536e-01 +9.3784917357e-02
3.837 +8.0221758705e-02 +3.9062260901e-02
3.837 +1.1307092121e-01 -7.1662429762e-02
3.837 +1.5302825123e-01 -4.1415538236e-02
3.837 +2.0229752707e-01 +4.9283189583e-05
3.837 +2.2175259701e-01 +2.9303381764e-02
3.837 +1.5717119943e-01 -1.1608934051e-02
3.837 +1.2901398035e-01 -3.3104978507e-02
3.837 +1.6927626502e-01 -3.5699374538e-02
3.837 +1.1806841446e-01 -8.4484568562e-02
3.837 +1.1661443296e-01 -9.3120189668e-02
3.837 +5.1475311878e-02 -6.0625429670e-02
3.837 +6.7056929005e-02 -8.8280990360e-02
3.837 +7.3490223454e-02 -7.9279708966e-02
3.837 +1.5852319958e-01 -7.6332624083e-02
3.837 +1.2652341474e-01 -2.7123252200e-02
3.837 +1.9248673409e-01 +3.9165842335e-02
3.837 +1.6761336606e-01 +5.2497256871e-02
3.837 +2.5787360172e-01 +2.9334686481e-02
3.837 +2.6173772836e-01 -6.6997547892e-03
3.837 +1.4095121154e-01 +2.4153221575e-02
3.837 +1.5249812699e-01 +4.5333406857e-02
3.837 +4.2000693010e-02 +7.5251384659e-02
3.837 +1.0703044715e-01 +4.2446667670e-02
3.837 +5.1101117194e-02 +3.6749225029e-02
3.837 +9.5057062774e-02 +1.6849881299e-03
3.837 +1.7405177784e-01 -9.9136925503e-02
3.837 +9.0100634747e-02 -6.6170452841e-02
3.837 +4.6927454785e-02 -4.4910484316e-02
3.837 +1.0481939126e-01 +2.1368524836e-02
3.837 +8.5253817107e-02 -1.0922605177e-02
3.837 +1.0090335045e-01 -8.9083206788e-03
3.837 +8.3769352222e-02 +6.8572092205e-03
3.837 +7.7031456919e-02 -4.7912836887e-02
3.837 -1.0508179522e-02 -5.1765339926e-02
3.837 +4.6622535946e-02 -7.9071388635e-02
3.837 +5.1834624454e-02 -4.2499492144e-02
3.837 +2.0090384960e-02 -4.7612162620e-02
3.837 -4.1445236921e-02 -3.8588654477e-02
3.837 -1.5129853182e-04 -1.1588238681e-01
3.837 +3.7925632363e-02 -9.0654164209e-02
3.837 -1.3684434482e-02 -6.5006229989e-02
3.837 +6.4389877060e-02 -7.5632360330e-02
3.837 +4.0945162648e-02 +1.2731534198e-03
3.837 +1.3520770810e-02 -3.1029388074e-03
3.837 +3.3803435053e-04 +6.0799334666e-02
3.837 -3.9108300745e-02 +4.2677300140e-02
3.837 +1.7035452420e-03 +2.4041253011e-02
3.837 +1.9137267627e-03 +9.0513465470e-03
3.837 -9.2258116252e-02 +3.4977067182e-02
3.837 -9.0089826322e-02 +1.1267023682e-01
3.837 -7.6497080293e-02 +1.1259814051e-01
3.837 -1.5113595052e-01 +2.1277096443e-01
3.837 -2.2606780251e-01 +2.7483463503e-01
3.837 -1.9991407032e-01 +2.7101385958e-01
3.837 -1.5728220382e-01 +3.2087631701e-01
3.837 -1.6371139686e-01 +3.4964291636e-01
3.837 -2.1766114234e-01 +3.5926354161e-01
3.837 -2.3092640839e-01 +4.0242873484e-01
3.837 -2.2064402174e-01 +4.3615856695e-01
3.837 -2.6657064393e-01 +4.4207639981e-01
3.837 -2.3583328804e-01 +3.9323542329e-01
3.837 -2.3292140512e-01 +4.2126521032e-01
3.837 -2.5754267864e-01 +4.4665884786e-01
3.837 -2.5612002571e-01 +4.6459327313e-01
3.837 -3.1977348178e-01 +4.9798384977e-01
3.837 -2.9793107166e-01 +4.8632086648e-01
3.837 -3.1336224298e-01 +4.8821122497e-01
3.837 -3.2834038473e-01 +4.9049476488e-01
3.837 -2.8605793980e-01 +5.4321268401e-01
3.837 -3.0434284157e-01 +5.0671007132e-01
3.837 -3.3683203440e-01 +5.3851725675e-01
3.837 -3.3957560434e-01 +5.1792997321e-01
3.837 -3.5140062290e-01 +5.3978614067e-01
3.837 -2.5101897459e-01 +4.8328579807e-01
3.837 -2.5967370427e-01 +4.2353488916e-01
3.837 -2.3778606765e-01 +3.9398308785e-01
3.837 -2.7530486045e-01 +3.4858938384e-01
3.837 -2.2965128781e-01 +2.7975986090e-01
3.837 -2.6694730361e-01 +3.3107944259e-01
3.837 -2.7343717244e-01 +3.1567650960e-01
3.837 -2.6161475195e-01 +3.5735045232e-01
3.837 -3.2094197079e-01 +5.2179369082e-01
3.837 -2.7336443060e-01 +4.3877989866e-01
3.837 -1.7878990649e-01 +3.1888700096e-01
3.837 -1.9630556502e-01 +4.1008898785e-01
3.837 -2.7191861111e-01 +4.6048105532e-01
3.837 -3.1550372979e-01 +4.5319971007e-01
3.837 -1.4583981994e-01 +3.5655832942e-01
3.837 -1.6522223725e-01 +4.3012615724e-01
3.837 -2.4484722774e-01 +4.4515137277e-01
3.837 -2.7446617506e-01 +4.6641784343e-01
3.837 -2.5032125660e-01 +4.3700668537e-01
3.837 -3.1411608663e-01 +4.6137426659e-01
3.837 -3.2242990783e-01 +5.0107328785e-01
3.837 -2.8089630791e-01 +4.6457414152e-01
3.837 -2.3873416574e-01 +3.9503162908e-01
3.837 -2.0387539654e-01 +4.2563235955e-01
3.837 -2.0828113181e-01 +4.9170531223e-01
3.837 -2.3727418776e-01 +4.9827376287e-01
3.837 -1.4782515252e-01 +4.0518940952e-01
3.837 -1.4201444441e-01 +3.2064928908e-01
3.837 -1.2101065371e-01 +3.9295052998e-01
3.837 -2.0597480787e-01 +4.6617808312e-01
3.837 -2.2642945044e-01 +3.9487738167e-01
3.837 -1.3056961239e-01 +3.5553431055e-01
3.837 -1.8238508592e-01 +3.7194930773e-01
3.837 -2.3124104053e-01 +3.4248345332e-01
3.837 -2.8476523932e-01 +4.0100348196e-01
3.837 -2.8968457699e-01 +3.9410754457e-01
3.837 -2.9076454730e-01 +4.2377532066e-01
3.837 -2.6017632493e-01 +4.0356308121e-01
3.837 -2.7784882966e-01 +4.2003751449e-01
3.837 -2.7839906572e-01 +4.2559209605e-01
3.837 -2.0966642349e-01 +4.2357561687e-01
3.837 -2.1567236437e-01 +4.0281321438e-01
3.837 -2.4684974771e-01 +5.1545222347e-01
3.837 -2.2228711705e-01 +4.1220380408e-01
3.837 -2.2591385938e-01 +4.0217152153e-01
3.837 -2.4929662090e-01 +4.5870350262e-01
3.837 -1.5552108716e-01 +4.1659406161e-01
3.837 -1.9620218545e-01 +4.3782419295e-01
3.837 -1.9966739062e-01 +3.8871453562e-01
3.837 -2.6417205453e-01 +4.4686166192e-01
3.837 -3.0395717875e-01 +5.3786237873e-01
3.837 -2.6002554780e-01 +5.0135840991e-01
3.837 -2.6279370777e-01 +4.5604075355e-01
3.837 -2.1864947664e-01 +3.1972319297e-01
3.837 -1.8600937784e-01 +2.9373208298e-01
3.837 -1.8227799063e-01 +3.4525835552e-01
3.837 -2.1672390806e-01 +3.2465932291e-01
3.837 -1.4039890792e-01 +3.0077411654e-01
3.837 -1.5642100131e-01 +2.9612656020e-01
3.837 -1.2492809030e-01 +2.6960636277e-01
3.837 -1.4037320121e-01 +2.8484047729e-01
3.837 -7.4671117259e-02 +1.9201941484e-01
3.837 -1.0139838627e-01 +2.8948633267e-01
3.837 -1.1601129013e-01 +2.7996054526e-01
3.837 -5.6586998109e-02 +2.7432763869e-01
3.837 -1.5514686556e-01 +3.0841893100e-01
3.837 -1.3609470843e-01 +2.7314088176e-01
3.837 -1.3924802941e-01 +2.9574823510e-01
3.837 -6.9051130950e-02 +2.0868481184e-01
3.837 -9.4584704026e-02 +2.5726143087e-01
3.837 -9.2957517496e-02 +1.9710460461e-01
3.837 -1.1708911416e-01 +2.1735485759e-01
3.837 -1.2846162245e-01 +2.4740078482e-01
3.837 -8.6622495232e-02 +2.1473614102e-01
3.837 -1.1464256830e-01 +2.0762357592e-01
3.837 -1.4985397793e-01 +2.5691715684e-01
3.837 -1.1368506598e-01 +2.1930967053e-01
3.837 -1.6235579681e-01 +2.3537466937e-01
3.837 -1.9050255932e-01 +2.1405909343e-01
3.837 -1.6874903049e-01 +2.0123915049e-01
3.837 -1.9200868613e-01 +1.8569525688e-01
3.837 -1.9724527564e-01 +1.5238443815e-01
3.837 -2.0206533707e-01 +1.6156970325e-01
3.837 -1.8219083744e-01 +1.5162513890e-01
3.837 -1.6450181011e-01 +1.3304003013e-01
3.837 -1.8423248937e-01 +2.1133464077e-01
3.837 -6.9934426798e-02 +1.6125293199e-01
3.837 -1.0430381789e-01 +1.3938202796e-01
3.837 -1.0433017016e-01 +1.6969804678e-01
3.837 -6.6327431934e-02 +1.6136982754e-01
3.837 -8.5501800823e-02 +8.5231834061e-02
3.837 -8.9032971392e-02 +7.4982756412e-02
3.837 +1.1954160392e-02 +3.0187710703e-02
3.837 -1.6145311642e-02 +2.3882750842e-02
3.837 -6.9801034328e-02 +7.9890501330e-02
3.837 -2.7118347705e-02 +1.2306618143e-01
3.837 +3.3504699076e-02 +1.7241297102e-01
3.837 -1.7873473466e-02 +1.8791281217e-01
3.837 +7.9713763407e-03 +1.0421107352e-01
3.837 -1.3120355565e-02 +1.1295361211e-01
3.837 -6.8928052216e-02 +5.4426045195e-02
3.837 -5.7440492442e-02 +1.1754458427e-01
3.837 -8.5977366296e-02 +1.5972354846e-01
3.837 -1.0105779660e-01 +1.6517692607e-01
3.837 -1.8384887435e-02 +1.1518904722e-01
3.837 -1.0326287384e-01 +1.2530551925e-01
3.837 -1.1263885349e-01 +9.4143111915e-02
3.837 -3.5594466497e-02 +7.5378671794e-02
3.837 +9.8208226721e-02 +1.0593855230e-01
3.837 +7.3210238604e-02 +1.2385957862e-01
3.837 +7.0123135834e-02 +1.7872404505e-01
3.837 +5.8489039193e-03 +1.5147430344e-01
3.837 -1.5376211984e-02 +6.4339856775e-02
3.837 -6.9081917787e-02 +3.5429339149e-02
3.837 -2.7635660847e-02 -3.6892014106e-02
3.837 -1.4620952870e-03 -3.3060553472e-02
3.837 +5.3922406558e-02 +3.3747082739e-03
3.837 +2.5236022493e-03 +2.3423937741e-03
3.837 +9.7609476794e-02 -9.6685948311e-03
3.837 +4.3958418779e-02 -3.9281320563e-02
3.837 +9.2897706721e-02 -2.0835318254e-02
3.837 +9.6191315304e-02 -3.0812604869e-02
3.837 +1.5107102977e-01 -4.4423865900e-02
3.837 +2.2499769490e-01 +3.7024473015e-02
3.837 +2.5618098363e-01 +8.7589004793e-03
3.837 +2.5215062264e-01 +1.1544677126e-02
3.837 +2.5389188057e-01 +2.8185178568e-02
3.837 +2.5922138743e-01 +4.7632275427e-02
3.837 +2.7045586676e-01 +5.3895200640e-03
3.837 +3.6087345883e-01 -3.8064529390e-03
3.837 +3.0698028357e-01 +5.1244217020e-02
3.837 +3.0625167621e-01 +1.4890591156e-02
3.837 +3.3273810450e-01 +5.8860774500e-02
3.837 +2.9399300276e-01 +4.2555576848e-02
3.837 +2.0551833840e-01 +8.4938343273e-02
3.837 +2.8204101791e-01 +5.2736790192e-02
3.837 +3.0244666361e-01 +5.0918983889e-02
3.837 +3.1284751110e-01 +5.3957335887e-02
3.837 +3.0066605256e-01 +8.4874242301e-02
3.837 +3.1147730656e-01 +4.9075333812e-02
3.837 +3.2885096504e-01 +3.9728583817e-02
3.837 +4.3476937143e-01 +6.1986532197e-02
3.837 +4.6397286352e-01 -1.1520767318e-02
3.837 +4.3595546384e-01 +5.9209536139e-03
3.837 +5.0511143844e-01 +6.0125936569e-02
3.837 +5.0151121571e-01 +2.6938140572e-02
3.837 +5.1099698098e-01 -1.4110609030e-02
3.837 +5.4635236907e-01 +2.7775659336e-02
3.837 +5.4282881990e-01 +8.6386220264e-03
3.837 +4.7554285409e-01 +8.5466381815e-02
3.837 +5.8890515245e-01 +1.7586139165e-02
3.837 +6.0336677525e-01 +1.1251573574e-02
3.837 +5.8167348282e-01 -2.6029126306e-02
3.837 +6.7939189026e-01 +4.3940833698e-03
3.837 +7.0326557332e-01 -1.4674821601e-02
3.837 +6.1606868310e-01 -4.6109094319e-04
3.837 +6.9648044450e-01 +4.4860490675e-03
3.837 +6.3061133588e-01 -1.4715350959e-02
3.837 +6.2512202577e-01 +2.0072104250e-02
3.837 +5.9318671239e-01 +3.3292983390e-02
3.837 +5.8330967242e-01 +1.0263372593e-02
3.837 +7.2131412163e-01 -8.7635999216e-04
3.837 +6.5552716690e-01 +2.3848008489e-02
3.837 +6.2012340974e-01 -2.8408233070e-02
3.837 +6.1432493502e-01 -4.5807103324e-02
3.837 +6.4827755220e-01 +1.9987363508e-02
3.837 +5.7754494430e-01 +2.3134888836e-02
3.837 +6.1071166566e-01 +3.9917185737e-02
3.837 +6.2778977866e-01 -1.8138418126e-02
3.837 +6.0925754570e-01 +3.1063360579e-02
3.837 +6.0006920530e-01 -2.8015349869e-02
3.837 +5.8463506898e-01 -2.3508051181e-03
3.837 +6.6892002039e-01 -4.0752501637e-02
3.837 +6.0607516386e-01 -2.6565659974e-02
3.837 +5.1117087800e-01 -5.3788777848e-03
3.837 +6.3015571673e-01 +5.3985597421e-02
3.837 +6.8119773017e-01 +5.4067790270e-03
3.837 +6.7983821427e-01 +1.6502574244e-03
3.837 +7.1508460206e-01 -8.0922929633e-03
3.837 +7.0174079739e-01 -8.6834026829e-03
3.837 +6.1810217849e-01 +1.1336895626e-02
3.837 +6.1412658548e-01 -1.2431754249e-02
3.837 +6.0903416560e-01 +2.8798508394e-02
3.837 +7.6564736276e-01 +2.0984814375e-02
3.837 +6.5138006389e-01 -1.1905248285e-02
3.837 +6.9016812258e-01 -8.9189491205e-03
3.837 +5.0521431286e-01 -5.5643227997e-03
3.837 +4.6529312965e-01 +3.8076230976e-03
3.837 +5.2951522896e-01 +6.5862960901e-03
3.837 +5.5624139038e-01 +6.7925066787e-03
3.837 +4.5621605773e-01 +7.3737381558e-03
3.837 +4.7021230502e-01 +3.3648611849e-02
3.837 +4.6115734203e-01 +5.2353964820e-03
3.837 +4.1755873027e-01 -1.2321136855e-03
3.837 +4.9626166832e-01 -5.1387035210e-03
3.837 +5.0435597464e-01 +9.9575318368e-03
3.837 +5.3051112126e-01 -9.2291255378e-03
3.837 +6.7665259692e-01 -2.3393158350e-02
3.837 +5.3643455358e-01 -1.5785363858e-02
3.837 +6.2061167975e-01 -3.0959600344e-02
3.837 +6.5917748583e-01 +1.7708038709e-02
3.837 +7.1957915506e-01 +2.6859615762e-02
3.837 +6.2682585538e-01 -9.6908374585e-03
3.837 +5.6439242174e-01 +9.2710676086e-03
3.837 +5.8562646092e-01 -1.6719282148e-03
3.837 +5.3936452984e-01 +1.9760951282e-02
3.837 +5.9644812888e-01 +4.9198910984e-02
3.837 +5.8898626707e-01 +5.0311425148e-03
3.837 +6.4398655953e-01 -1.3030528303e-02
3.837 +6.6343839471e-01 -2.6688592092e-02
3.837 +6.6131737681e-01 -1.2751020575e-02
3.837 +6.5448696488e-01 -1.5847293943e-02
3.837 +6.4009950543e-01 +6.1357057793e-03
3.837 +7.0845780725e-01 -2.5931803589e-03
3.837 +7.2444719383e-01 -2.7276785791e-02
3.837 +6.9233998332e-01 -5.1125121590e-03
3.837 +5.6630898884e-01 -2.5223416796e-02
3.837 +5.1471140536e-01 -4.7820429343e-02
3.837 +5.3983246728e-01 -1.6576539227e-02
3.837 +5.5813772559e-01 -1.2547074115e-02
3.837 +5.5606369353e-01 +5.9904357358e-03
3.837 +5.3986795983e-01 -5.3909986987e-02
3.837 +5.3045304548e-01 -5.8637517410e-02
3.837 +5.2598334568e-01 -4.6827849990e-02
3.837 +6.0978432171e-01 -3.9812445943e-03
3.837 +5.4433435488e-01 +8.8718189190e-03
3.837 +5.5723873686e-01 -1.0069959054e-02
3.837 +6.0542120036e-01 +2.3590465280e-02
3.837 +4.4288488090e-01 +3.0256311398e-02
3.837 +4.3881551888e-01 -1.5973821226e-02
3.837 +5.0642935001e-01 -8.9382702495e-03
3.837 +5.0054363693e-01 -1.0573024365e-02
3.837 +4.4659258885e-01 +1.1726998826e-02
3.837 +4.7260788530e-01 -3.2887776793e-02
3.837 +4.3771115401e-01 +2.7317890858e-02
3.837 +4.3795551826e-01 +3.2048187883e-02
3.837 +4.3481758927e-01 -2.0312847312e-02
3.837 +3.9328835004e-01 +3.2132766964e-02
3.837 +5.2754112090e-01 -3.8854395706e-02
3.837 +4.9141493502e-01 +3.2651148817e-02
3.837 +5.9080461279e-01 +1.4240684548e-02
3.837 +6.3592142613e-01 -1.5006817000e-02
3.837 +5.8650994949e-01 +4.1076928865e-02
3.837 +5.8845145352e-01 +2.2600277932e-02
3.837 +6.1282529660e-01 +3.1126116746e-03
3.837 +5.7394377959e-01 +5.8019855783e-02
3.837 +5.9461616273e-01 +5.9657670276e-02
3.837 +4.8016019095e-01 +5.0391873516e-02
3.837 +4.2288470745e-01 +1.8008014138e-02
3.837 +4.1009039471e-01 -7.3371131884e-04
3.837 +3.6383277970e-01 -2.5195179833e-02
3.837 +4.5293967365e-01 -2.7796152319e-02
3.837 +4.7030433385e-01 +1.5278086473e-02
3.837 +4.6116955141e-01 +1.6468918372e-02
3.837 +4.7457056313e-01 +1.8078809027e-02
3.837 +4.5355484990e-01 -5.5118212699e-02
3.837 +5.1315529696e-01 -2.2573528633e-02
3.837 +5.2442205044e-01 -4.3170895034e-02
3.837 +4.5078232487e-01 -5.1347302221e-02
3.837 +4.3164921243e-01 -5.9088941095e-02
3.837 +5.4571876295e-01 -1.9651416879e-02
3.837 +4.8898326523e-01 -2.9864793712e-02
3.837 +5.9257840187e-01 -3.2107143563e-02
3.837 +5.4802861113e-01 +2.7709828328e-04
3.837 +6.1027257264e-01 +2.3022191650e-02
3.837 +4.9406777420e-01 +2.7063118020e-02
3.837 +5.1756584640e-01 +1.8307565258e-02
3.837 +5.2212000712e-01 -4.9286474359e-04
3.837 +6.0613139748e-01 +1.5285070260e-02
3.837 +6.1025279160e-01 -3.5118967906e-02
3.837 +6.6689804232e-01 +2.5692020392e-02
3.837 +6.6147898331e-01 -1.1754638608e-03
3.837 +6.8759776257e-01 -8.0852305136e-03
3.837 +5.9980319788e-01 +5.2556768887e-03
3.837 +6.6705529736e-01 +5.4236927240e-03
3.837 +5.8662597865e-01 +9.4388459220e-03
3.837 +4.8730543847e-01 +6.8087762549e-02
3.837 +4.5244664605e-01 -1.4623202413e-02
3.837 +4.8048762712e-01 +2.1162379167e-03
3.837 +4.5333919401e-01 +3.4160156471e-02
3.837 +4.3704755203e-01 -7.4024890127e-03
3.837 +4.5966026618e-01 -4.5572401841e-03
3.837 +4.4703511513e-01 -2.6110766284e-02
3.837 +4.6332004546e-01 +2.5736544322e-02
3.837 +3.8477881104e-01 -1.4831199423e-03
3.837 +4.0102925327e-01 +1.3475193793e-02
3.837 +5.6350995785e-01 +8.9414677552e-03
3.837 +6.3283925644e-01 +3.2176899589e-02
3.837 +5.7723969178e-01 +1.1595382860e-02
3.837 +5.7177172764e-01 +1.1662230115e-02
3.837 +4.6482689727e-01 -3.9109411362e-02
3.837 +5.1049548742e-01 -2.0802548187e-02
3.837 +4.7864331992e-01 -2.9506108444e-04
3.837 +3.9686298330e-01 -3.8962313788e-03
3.837 +3.6551845849e-01 -8.6133842015e-03
3.837 +4.5139422691e-01 -3.2003712441e-02
3.837 +4.9656011788e-01 -3.3539095371e-03
3.837 +5.8894931274e-01 -2.8906004256e-02
3.837 +5.7650962900e-01 -2.2054878435e-02
3.837 +6.5843480191e-01 +1.7811275257e-02
3.837 +5.3972792430e-01 +3.4634124725e-02
3.837 +6.1990551916e-01 -1.4889196943e-02
3.837 +5.1221501591e-01 +6.6739609456e-03
3.837 +4.9510453425e-01 -1.3356617249e-02
3.837 +5.1616033123e-01 -2.4401867692e-02
3.837 +5.7062886551e-01 -3.1787291646e-02
3.837 +5.9948460757e-01 +2.5252499281e-02
3.837 +6.4097702999e-01 +1.0031113947e-02
3.837 +5.4278987004e-01 -3.2119572575e-02
3.837 +5.2842873240e-01 -2.5922088314e-02
3.837 +5.8952895143e-01 -3.5373414607e-02
3.837 +6.2519444717e-01 -1.6849820038e-02
3.837 +6.3091221947e-01 -7.1720863280e-02
3.837 +5.5335232965e-01 -5.3694327697e-02
3.837 +5.4706230771e-01 -4.9822682772e-03
3.837 +5.3115362131e-01 -2.0283810531e-02
3.837 +5.3982930229e-01 -8.0801381409e-03
3.837 +5.8034784578e-01 +2.1319374987e-02
3.837 +5.8979373299e-01 -3.4814270376e-02
3.837 +6.5633044970e-01 +2.8215769385e-02
3.837 +6.6871629234e-01 +5.3604594782e-03
3.837 +5.3392473607e-01 -1.0046463784e-02
3.837 +6.3259328609e-01 +2.9732337407e-03
3.837 +6.7110980600e-01 +2.4352994351e-03
3.837 +6.5516804549e-01 +4.9256230561e-02
3.837 +6.5610019534e-01 +2.1608240696e-02
3.837 +6.7056637026e-01 -6.3816902803e-03
3.837 +6.3833865224e-01 +8.0987691631e-03
3.837 +6.9220499015e-01 +2.8100617173e-02
3.837 +7.0191101382e-01 +1.7152215977e-02
3.837 +5.9534102906e-01 +4.7251647570e-03
3.837 +6.7396057200e-01 -1.0956174379e-02
3.837 +7.1791939630e-01 -2.4864812285e-03
3.837 +5.9937107149e-01 +7.4232732632e-03
3.837 +5.5103869992e-01 +6.1855537519e-02
3.837 +5.7687242880e-01 +1.4684870777e-02
3.837 +5.6865367389e-01 +5.2583406045e-02
3.837 +6.3821648744e-01 -1.8756537638e-03
3.837 +5.6018038725e-01 +1.9354275363e-02
3.837 +5.3990855765e-01 +3.2041614444e-02
3.837 +5.9577880390e-01 +3.7072688635e-02
3.837 +6.2941410696e-01 +4.3642164440e-02
3.837 +5.9757704656e-01 +3.3351541761e-02
3.837 +5.7517842491e-01 +1.2997310700e-02
3.837 +5.6450476130e-01 -1.9270658573e-02
3.837 +5.1306205306e-01 +1.3527678876e-02
3.837 +4.9909787762e-01 -1.4665594304e-02
3.837 +4.9335339684e-01 -2.4465420693e-02
3.837 +4.6480050922e-01 -6.7991127767e-03
3.837 +5.4463878012e-01 -2.2376020192e-02
3.837 +4.9967315334e-01 -2.3400980393e-02
3.837 +4.1453163868e-01 +1.5673544244e-03
3.837 +5.7467168545e-01 -4.2355355531e-02
3.837 +5.9312192022e-01 -6.3670747272e-03
3.837 +5.8754699769e-01 -2.9859180604e-03
3.837 +6.6089652097e-01 +3.3951479531e-03
3.837 +6.7933863835e-01 +2.9740486385e-02
3.837 +6.9419521663e-01 +2.1266106425e-02
3.837 +6.1833037849e-01 +1.2090764874e-02
3.837 +5.6819905815e-01 +4.1035892466e-02
3.837 +5.7886706309e-01 +2.1682933373e-02
3.837 +5.9945823340e-01 +6.0040389462e-03
3.837 +5.8541850034e-01 -1.3175894570e-02
3.837 +6.3575359867e-01 -1.9613026071e-02
3.837 +5.7922786199e-01 +7.9428950321e-03
3.837 +6.5350864641e-01 +1.3029609462e-02
3.837 +6.3205478037e-01 +3.4848618032e-02
3.837 +6.3535733771e-01 +5.5774837561e-02
3.837 +5.3375750285e-01 -1.9750983799e-02
3.837 +5.4324173430e-01 +3.4079439581e-02
3.837 +4.0774644931e-01 +5.5188069609e-03
3.837 +3.2729151962e-01 +2.8542130896e-02
3.837 +3.9338030871e-01 +6.2257464811e-02
3.837 +3.9973102698e-01 +1.9770307909e-02
3.837 +3.6220909720e-01 -1.0986321535e-02
3.837 +4.3735027553e-01 -3.0118620052e-03
3.837 +4.2052880116e-01 -3.3479318467e-02
3.837 +3.5471688639e-01 -1.3841926418e-02
3.837 +3.1871584057e-01 -2.5697588854e-02
3.837 +3.4725800435e-01 -1.6021678855e-02
3.837 +3.2495391666e-01 +4.8569451589e-02
3.837 +2.5232363587e-01 +8.1070768858e-02
3.837 +2.4943305015e-01 +9.2914543575e-03
3.837 +2.5176304691e-01 +7.9632716934e-02
3.837 +2.5375215579e-01 +3.7142109531e-02
3.837 +1.8580621696e-01 +5.0877638131e-02
3.837 +2.0834351844e-01 +1.2841209523e-03
3.837 +1.7330693742e-01 -1.0815587069e-02
3.837 +1.9932188016e-01 +7.6086198819e-03
3.837 +2.6251826295e-01 +1.1982036745e-02
3.837 +2.2387007604e-01 -1.7819947941e-02
3.837 +2.3507491260e-01 -1.7028278035e-02
3.837 +1.8825092791e-01 +1.2582421620e-02
3.837 +2.7155201823e-01 -2.0235995975e-02
3.837 +2.9669809710e-01 +4.5511315458e-02
3.837 +3.1087815011e-01 -1.1480030024e-02
3.837 +2.8980487966e-01 -3.4532130273e-02
3.837 +2.4684660614e-01 -1.0203469170e-01
3.837 +2.3012768636e-01 -3.0847829196e-02
3.837 +1.1769900518e-01 -1.4155074370e-02
3.837 +1.7040459960e-01 -1.1963764313e-02
3.837 +2.0874833826e-01 -5.2647237510e-02
3.837 +2.5221203219e-01 -4.3058891827e-02
3.837 +2.1429954420e-01 -5.2556300681e-02
3.837 +1.4274947686e-01 -3.9780989863e-02
3.837 +2.0178879869e-01 -3.7803996493e-03
3.837 +1.5328069697e-01 -5.2409324688e-02
3.837 +1.3016097483e-01 -8.2532902641e-02
3.837 +1.9190186539e-01 +3.8236718000e-02
3.837 +2.4782872833e-01 +2.0817597461e-02
3.837 +2.7980331067e-01 -3.4043874678e-02
3.837 +1.6369725455e-01 -1.9565835992e-03
3.837 +1.4636715655e-01 +3.6667423543e-02
3.837 +1.6062082172e-01 +7.7806941622e-03
3.837 +1.6583772039e-01 -1.2261350638e-02
3.837 +3.3119390806e-01 +5.8755241873e-02
3.837 +3.8359679751e-01 +4.0628030999e-02
3.837 +3.4934918893e-01 +1.7756778561e-04
3.837 +3.9943438663e-01 +3.6232287870e-02
3.837 +3.7933581796e-01 +5.6886245606e-02
3.837 +3.9556587620e-01 +4.0415923818e-02
3.837 +3.8642648793e-01 +9.2014110164e-03
3.837 +4.2193635709e-01 +2.3541566115e-02
3.837 +3.7403888857e-01 +6.6969776553e-02
3.837 +4.0212131298e-01 -4.3901356237e-02
3.837 +3.8823811282e-01 -2.9524846141e-03
3.837 +3.9351089562e-01 +1.1963705335e-02
3.837 +3.2605664953e-01 +3.3882761482e-02
3.837 +4.2636983349e-01 +5.0380374477e-02
3.837 +4.7998176389e-01 +2.9796046466e-02
3.837 +4.1915668737e-01 +2.9073247855e-02
3.837 +4.0095848006e-01 +7.5451362954e-02
3.837 +4.5328085012e-01 +5.7705415897e-02
3.837 +4.5015678018e-01 -9.1501226716e-03
3.837 +4.0934515005e-01 -3.3534642525e-02
3.837 +4.0030271436e-01 -5.3125294971e-03
3.837 +3.4220342330e-01 -4.7943084919e-03
3.837 +3.6791366982e-01 +2.9788863887e-03
3.837 +3.7021612100e-01 +2.4547533425e-02
3.837 +4.0232728412e-01 -3.1993073648e-02
3.837 +5.2099074748e-01 -8.4817007331e-02
3.837 +5.4223952715e-01 -3.7683602641e-03
3.837 +4.4604387129e-01 -2.5742996167e-02
3.837 +3.8708026684e-01 -1.9093196097e-03
3.837 +4.5997246792e-01 +4.2831432584e-02
3.837 +4.1205990326e-01 -2.9649574663e-02
3.837 +2.7518106491e-01 +1.4502123431e-03
3.837 +3.1395196627e-01 -6.3789181820e-02
3.837 +3.0049695239e-01 -5.3639870471e-02
3.837 +3.5862646510e-01 -1.5324777704e-02
3.837 +3.5052808876e-01 -5.3969602624e-02
3.837 +3.4996043144e-01 -3.6224690570e-02
3.837 +3.2063908280e-01 -1.3793245464e-01
3.837 +2.7859648265e-01 -1.2531778426e-01
3.837 +2.5729803496e-01 -8.7051430082e-02
3.837 +2.7025463433e-01 -1.0995162734e-01
3.837 +2.5839860568e-01 -7.4968623323e-02
3.837 +2.6969006658e-01 +1.0227238114e-02
3.837 +2.8539209870e-01 -3.1750778130e-02
3.837 +2.3548116801e-01 -2.0663513007e-02
3.837 +1.9745573113e-01 -4.0964448981e-02
3.837 +2.2210007463e-01 -1.5212563381e-02
3.837 +2.6994400592e-01 +1.4035069238e-02
3.837 +2.2551231962e-01 -2.1208737180e-03
3.837 +2.0974482087e-01 +1.3068888935e-02
3.837 +2.0468854706e-01 -1.5787279559e-02
3.837 +2.2831361833e-01 -2.7703741034e-02
3.837 +2.5514713870e-01 +1.2941325415e-02
3.837 +2.6135550538e-01 -6.3217905481e-03
3.837 +2.7043597326e-01 -1.0780247996e-02
3.837 +2.4909295596e-01 +6.9719160986e-02
3.837 +2.4863720048e-01 +7.1590111856e-03
3.837 +2.0239684866e-01 +7.4807236385e-02
3.837 +2.3853100007e-01 +6.7116893216e-02
3.837 +2.2664303441e-01 +2.4165935767e-02
3.837 +2.9503651350e-01 -5.5370293477e-02
3.837 +2.1618112803e-01 +6.1437409173e-02
3.837 +2.9864233764e-01 +7.9909636246e-02
3.837 +4.1021781107e-01 +3.0705660358e-02
3.837 +3.2856228991e-01 +3.7973644327e-02
3.837 +4.2003629838e-01 +4.5346040215e-02
3.837 +4.3191482980e-01 +3.0579561601e-02
3.837 +4.4700476861e-01 -3.0782134600e-03
3.837 +4.5954939097e-01 +6.3329209135e-02
3.837 +3.6425536797e-01 +6.5646279039e-02
3.837 +3.6543274275e-01 +4.6679056770e-02
3.837 +4.2838649056e-01 +4.9699530893e-02
3.837 +3.9440337948e-01 +3.8787110381e-02
3.837 +3.8798658198e-01 +6.2530129866e-02
3.837 +3.9001771248e-01 +2.5209497431e-02
3.837 +2.6631836998e-01 +6.4773255424e-02
3.837 +2.5087710047e-01 +6.1209951992e-02
3.837 +2.8571867925e-01 +6.7977118318e-02
3.837 +3.0000185043e-01 +1.5523185862e-02
3.837 +2.3516107496e-01 +4.5071738427e-02
3.837 +2.7626053860e-01 +1.4747334099e-02
3.837 +2.6098953838e-01 -4.1975220620e-03
3.837 +3.3737910224e-01 +1.9829105682e-02
3.837 +2.9878724319e-01 -2.1922357424e-02
3.837 +2.3909131875e-01 -3.5822631417e-03
3.837 +3.5401420559e-01 +4.2935526298e-02
3.837 +3.1073141349e-01 +4.4876432205e-02
3.837 +2.5542847153e-01 -8.7770552223e-03
3.837 +2.9180747812e-01 -4.8591613767e-02
3.837 +3.2508079069e-01 +2.3088370579e-02
3.837 +3.7345795721e-01 -2.4460810978e-02
3.837 +4.1544120263e-01 +2.5172345387e-02
3.837 +4.3282021343e-01 +2.6939635402e-02
3.837 +4.4164266130e-01 +3.8391033065e-02
3.837 +4.7729812901e-01 -2.1961883878e-02
3.837 +4.4572098019e-01 -4.0743337173e-02
3.837 +4.2485762339e-01 -3.8728446641e-02
3.837 +3.8590297056e-01 -2.3237829710e-03
3.837 +4.1472453438e-01 -7.5022156405e-02
3.837 +4.4015812851e-01 -8.3190665510e-02
3.837 +4.7708333259e-01 -1.5681414865e-02
3.837 +3.7805753826e-01 -3.7788287572e-02
3.837 +4.1114590237e-01 +1.5579149073e-02
3.837 +4.4574223436e-01 -3.9241809914e-02
3.837 +3.7903463006e-01 +1.7598350849e-02
3.837 +3.7287009443e-01 -4.2392852502e-03
3.837 +3.5743578006e-01 -7.4738622693e-03
3.837 +2.7123738620e-01 -2.6906339504e-02
3.837 +3.8306635397e-01 -1.7263243854e-02
3.837 +3.3249213003e-01 -4.8977843193e-02
3.837 +4.0423854947e-01 +3.3307618824e-02
3.837 +2.8694622317e-01 -8.2922641741e-04
3.837 +3.1611171039e-01 -5.1760654287e-03
3.837 +2.6985673638e-01 +2.1346637619e-02
3.837 +3.5305600408e-01 +3.6438303945e-02
3.837 +2.5678327036e-01 +3.1184681860e-02
3.837 +3.8854452651e-01 -3.8727941815e-02
3.837 +3.2633484244e-01 +2.6800059655e-02
3.837 +3.4732018425e-01 -2.7316869193e-02
3.837 +4.4104453548e-01 +3.5159743600e-02
3.837 +3.5604955853e-01 -3.6335143612e-02
3.837 +3.0729288455e-01 -2.7534985731e-02
3.837 +4.1945237897e-01 -4.5394479705e-02
3.837 +3.5465973690e-01 -1.8686490930e-02
3.837 +3.8428656140e-01 -8.0629368376e-03
3.837 +4.0233521228e-01 +4.0017151951e-02
3.837 +4.2217221798e-01 +1.1534810568e-02
3.837 +3.0347903066e-01 -2.7713684957e-02
3.837 +3.2293195255e-01 -1.0160237716e-01
3.837 +3.6108272448e-01 -2.0040271884e-02
3.837 +4.6422808681e-01 -2.2768677187e-02
3.837 +4.5976586949e-01 +1.6426521141e-02
3.837 +4.2537070364e-01 +2.2128434608e-02
3.837 +4.8481397682e-01 -4.9014056517e-03
3.837 +5.0928932337e-01 +3.7080925071e-02
3.837 +5.3315332467e-01 +1.2333594771e-02
3.837 +5.2193858956e-01 +2.7442268337e-02
3.837 +4.9494670024e-01 +3.1748222392e-02
3.837 +4.8551270257e-01 +1.9187214694e-02
3.837 +4.8965735504e-01 +2.7241985363e-02
3.837 +4.8792067132e-01 +7.8854164772e-02
3.837 +5.1597146137e-01 +3.7456080820e-02
3.837 +4.8129920047e-01 +3.0721307802e-02
3.837 +4.5889402576e-01 +1.8147846865e-02
3.837 +3.7436747915e-01 +3.9696770691e-03
3.837 +4.4291583709e-01 -8.5088782516e-03
3.837 +3.6754376122e-01 +7.1040238799e-04
3.837 +3.9355099231e-01 +1.0021705284e-03
3.837 +3.6914259485e-01 +1.5663810192e-02
3.837 +3.3167101360e-01 +6.6240052436e-02
3.837 +2.9441980712e-01 +5.2980210665e-02
3.837 +3.8745897646e-01 +7.3457784956e-02
3.837 +3.5391175775e-01 +6.3179072356e-02
3.837 +3.6186096109e-01 +9.4981584720e-02
3.837 +3.8052985400e-01 +5.7410236526e-02
3.837 +3.1136031606e-01 +4.0841265095e-02
3.837 +2.3431822839e-01 +6.4920538993e-02
3.837 +2.9936580941e-01 +5.4986560832e-02
3.837 +2.6796534247e-01 +2.3101404740e-02
3.837 +2.5613418391e-01 +1.0561711110e-01
3.837 +1.6922421016e-01 +6.8822163417e-02
3.837 +2.3532336927e-01 +6.3811511067e-02
3.837 +1.5326961338e-01 +4.0827877092e-02
3.837 +1.7137760179e-01 +2.0499929247e-02
3.837 +2.3653328560e-01 -2.8904606867e-02
3.837 +2.1139972117e-01 +4.1730377855e-02
3.837 +2.0754063361e-01 +6.0285190413e-02
3.837 +2.5476352929e-01 +7.7418628597e-02
3.837 +2.6070560144e-01 +4.7229259405e-02
3.837 +2.7324111466e-01 +9.0063353867e-02
3.837 +3.0753363446e-01 +2.1489097809e-02
3.837 +2.5721868949e-01 +4.3059683526e-02
3.837 +2.8690097557e-01 -1.7382666859e-02
3.837 +2.9942546200e-01 +7.3699960549e-03
3.837 +3.6696841880e-01 +5.7166121052e-02
3.837 +2.8242940526e-01 +9.6553878407e-02
3.837 +2.4985703885e-01 +3.0085121649e-02
3.837 +2.7599480068e-01 +1.3539853110e-02
3.837 +2.6812089284e-01 +1.6737596859e-02
3.837 +1.7491098574e-01 -4.5199223209e-02
3.837 +1.3998333090e-01 -8.2840901618e-02
3.837 +1.1282079666e-01 -6.7218099075e-02
3.837 +1.1539180239e-01 -1.4743514317e-01
3.837 +1.8766047929e-01 -1.3414190050e-01
3.837 +1.6073589829e-01 -1.1932374199e-01
3.837 +1.2972758830e-01 -1.0360579045e-01
3.837 +1.3979139045e-01 -1.2255785192e-01
3.837 +2.1119517517e-01 -8.6288010812e-02
3.837 +1.7631367549e-01 -1.1312699830e-01
3.837 +1.9912860503e-01 -5.4943988403e-02
3.837 +3.1298338234e-01 +1.5809528636e-02
3.837 +2.1926577027e-01 +2.8315494448e-02
3.837 +2.2976088527e-01 +3.1847562195e-02
3.837 +2.8123895187e-01 +2.6397794616e-02
3.837 +1.6380730154e-01 +3.8143916620e-02
3.837 +1.7133345127e-01 -3.6339360373e-02
3.837 +1.5348399006e-01 -3.9987817778e-02
3.837 +2.0428499860e-01 -4.0109984656e-02
3.837 +1.9972013979e-01 -8.9538695133e-02
3.837 +1.6994765174e-01 -6.1251279298e-02
3.837 +1.6624752590e-01 -2.8085995015e-02
3.837 +9.8642046209e-02 -3.0803454984e-02
3.837 +1.6877445394e-01 -3.3566881277e-02
3.837 +2.0775985952e-01 +8.1553588770e-03
3.837 +3.5491065479e-01 -1.8846018625e-02
3.837 +2.9535075788e-01 +1.7990647721e-03
3.837 +2.9641931204e-01 -5.5414018975e-02
3.837 +3.4671975228e-01 -6.2178499451e-02
3.837 +4.6262138280e-01 -4.3087537347e-02
3.837 +4.6718720965e-01 -5.4248096634e-02
3.837 +4.9694778913e-01 -5.6691779728e-02
3.837 +4.7100205620e-01 +1.3398142688e-02
3.837 +5.2146718096e-01 -2.9528622313e-02
3.837 +6.1271185127e-01 -1.1332452607e-02
3.837 +5.3097867594e-01 -2.7866004651e-02
3.837 +5.4163189675e-01 +3.1387229872e-02
3.837 +5.2258606845e-01 +1.2250372533e-02
3.837 +5.7810344139e-01 -1.0639978756e-02
3.837 +5.3411649282e-01 -6.2040525631e-03
3.837 +5.4086007138e-01 -1.4221095716e-02
3.837 +5.0313068652e-01 +4.8820733832e-03
3.837 +4.7278001810e-01 +1.0446890311e-02
3.837 +4.4106009999e-01 +1.2275715268e-02
3.837 +4.0711567560e-01 -1.7915799317e-02
3.837 +3.9560266664e-01 -5.3977930508e-02
3.837 +4.4408438671e-01 -3.1208891916e-02
3.837 +4.8020116964e-01 -5.5622507192e-02
3.837 +5.4360470561e-01 +1.0066216153e-02
3.837 +4.7063703220e-01 -4.1704232240e-03
3.837 +3.9280029219e-01 -1.2874553641e-02
3.837 +4.3206945743e-01 -2.8936191855e-02
3.837 +4.1040267539e-01 -1.0077820514e-01
3.837 +5.2516436322e-01 -4.8370404684e-03
3.837 +4.7888671842e-01 -7.1379174373e-02
3.837 +4.0552134010e-01 -6.5685304875e-02
3.837 +3.7527032749e-01 -4.6144124218e-02
3.837 +3.8480641525e-01 -2.2554668142e-02
3.837 +4.2917523277e-01 -1.5565317337e-02
3.837 +4.2260947204e-01 +2.3793265467e-02
3.837 +4.1842285963e-01 -1.0180960133e-02
3.837 +4.3061479339e-01 +1.6876300523e-02
3.837 +4.1512263015e-01 +1.4050589863e-02
3.837 +4.8971790187e-01 -1.8321130213e-02
3.837 +5.7068002274e-01 +2.9654205892e-02
3.837 +6.7569900210e-01 +1.9404413560e-02
3.837 +5.3493781390e-01 +6.6658983687e-03
3.837 +5.2568971418e-01 -2.7660800958e-02
3.837 +6.2354329878e-01 -1.2538804533e-02
3.837 +6.4269938299e-01 -8.4230154971e-04
3.837 +6.6141164599e-01 -1.7409942465e-02
3.837 +6.9616643823e-01 -1.5311903674e-02
3.837 +5.5815505278e-01 +7.7622991607e-03
3.837 +5.1264744469e-01 +1.2519367996e-02
3.837 +5.5128417880e-01 -3.6710378791e-02
3.837 +6.1932795957e-01 +5.4153850401e-03
3.837 +6.1419932788e-01 +4.7643550806e-03
3.837 +5.6009268057e-01 -4.9378660357e-02
3.837 +5.3882281623e-01 -3.2807950949e-02
3.837 +5.9725702408e-01 -5.3667247927e-02
3.837 +5.7873730854e-01 -2.3617103443e-02
3.837 +6.4491430723e-01 +7.7746401475e-03
3.837 +5.7827037239e-01 +2.6586913114e-02
3.837 +6.1567816125e-01 +3.2408348328e-02
3.837 +5.9467173865e-01 +1.6310809890e-02
3.837 +6.4308227360e-01 -1.0927388878e-02
3.837 +6.3683317153e-01 +7.8219391114e-03
3.837 +5.2673082543e-01 -1.7681716490e-03
3.837 +5.9554031429e-01 +6.6318413735e-02
3.837 +5.9769501070e-01 +2.8660159845e-02
3.837 +5.7112956976e-01 -6.7959422317e-03
3.837 +5.8417306691e-01 -4.5587428931e-02
3.837 +5.3735036714e-01 -4.6251620348e-02
3.837 +4.7930074827e-01 -5.7480218234e-02
3.837 +5.7273418947e-01 +3.7141758405e-02
3.837 +6.6241662842e-01 -2.5647960038e-02
3.837 +6.8054831678e-01 +1.3778520201e-02
3.837 +6.0375042516e-01 -1.6351437675e-02
3.837 +6.2612829827e-01 +1.9749298368e-02
3.837 +6.1327247441e-01 -1.4987956188e-02
3.837 +5.1570426139e-01 -1.4551300798e-02
3.837 +4.7891462757e-01 -1.7449093197e-02
3.837 +5.4524198428e-01 -2.0283116295e-02
3.837 +6.3817709773e-01 +2.8780566584e-02
3.837 +5.5041969353e-01 -8.8645547794e-04
3.837 +5.8765286567e-01 -8.1983903374e-03
3.837 +5.9678284669e-01 -1.5668606299e-02
3.837 +6.0378456420e-01 -1.9401071796e-02
3.837 +5.8318433473e-01 -3.5910800474e-02
3.837 +5.8648001716e-01 -1.3874293586e-02
3.837 +5.7224810257e-01 -2.5671704781e-02
3.837 +6.3270391180e-01 -3.4958818452e-02
3.837 +5.2325374011e-01 +1.5904776526e-02
3.837 +4.5688525614e-01 +5.0817731375e-02
3.837 +4.8643162448e-01 +1.4545670809e-02
3.837 +4.1753118975e-01 +1.9869185953e-02
3.837 +4.2051315844e-01 +5.7071215815e-03
3.837 +4.7840983797e-01 +1.9696000008e-03
3.837 +4.5830647999e-01 +5.0334832522e-03
3.837 +5.1642548174e-01 +5.5181365019e-03
3.837 +5.3210538276e-01 +6.7332406070e-03
3.837 +4.7904686290e-01 -2.4913856446e-02
3.837 +4.8629000751e-01 +9.3940422821e-03
3.837 +4.3203405292e-01 +3.3183645193e-02
3.837 +4.6238774641e-01 -2.3962797780e-02
3.837 +4.7165692475e-01 -4.7645035066e-02
3.837 +4.2286595128e-01 -3.5499194355e-02
3.837 +4.2958926843e-01 -5.1775889333e-02
3.837 +4.5248566664e-01 +1.7537288477e-04
3.837 +3.8614289663e-01 +1.6071439777e-03
3.837 +4.0021321664e-01 -6.8016669941e-02
3.837 +4.2848184870e-01 -4.1011831085e-02
3.837 +4.6400628744e-01 -2.3875245860e-02
3.837 +4.8209147712e-01 -4.1980386816e-02
3.837 +5.4732157268e-01 -8.6511319323e-03
3.837 +5.2308334392e-01 +1.5069266157e-02
3.837 +5.5439439092e-01 -2.9401571283e-03
3.837 +5.3640280112e-01 -6.7689425550e-03
3.837 +5.7154372236e-01 -1.5126575034e-02
3.837 +4.8379816318e-01 -1.4498901169e-02
3.837 +5.5332117112e-01 +2.0198349180e-03
3.837 +4.5515799594e-01 +5.0058771563e-02
3.837 +5.1200594925e-01 -2.5202018212e-02
3.837 +3.9831292230e-01 +1.7092659862e-02
3.837 +5.2962662845e-01 +1.4404046783e-02
3.837 +4.7695768907e-01 +1.8347783131e-02
3.837 +5.6204365434e-01 -3.8364417140e-02
3.837 +5.4271716229e-01 -4.6296878620e-02
3.837 +5.2469424422e-01 +8.6545349941e-03
3.837 +5.7232019696e-01 +2.1674313052e-02
3.837 +4.8443446430e-01 -2.4476423705e-02
3.837 +5.5262052112e-01 +1.8459389469e-02
3.837 +4.5577735222e-01 +5.3819130957e-02
3.837 +4.9166977482e-01 +1.3217530657e-02
3.837 +5.6239400911e-01 -4.6535041793e-03
3.837 +5.0404017108e-01 +1.5886406645e-03
3.837 +5.8037180307e-01 +8.1479011978e-03
3.837 +5.4836761359e-01 +2.6477542809e-02
3.837 +5.6712300977e-01 -1.7082674755e-02
3.837 +5.2650022123e-01 -6.2677480606e-02
3.837 +4.7796352240e-01 -1.0017938444e-02
3.837 +4.6652393034e-01 -9.4771908030e-03
3.837 +5.1969538103e-01 -9.1942275385e-03
3.837 +4.2416226618e-01 +1.3143171952e-02
3.837 +4.3219744034e-01 +5.6398674100e-02
3.837 +5.0580161009e-01 +3.5003335422e-02
3.837 +4.7795082040e-01 -2.0331698792e-02
3.837 +4.0141365515e-01 -1.0690678944e-02
3.837 +4.3331454679e-01 -8.2326972738e-03
3.837 +3.5661410405e-01 -1.2204580832e-02
3.837 +3.6584159901e-01 -3.5136764634e-02
3.837 +3.1936006187e-01 +5.6047578400e-02
3.837 +2.3069366930e-01 +2.7917106947e-02
3.837 +3.0285554914e-01 -1.4388327025e-02
3.837 +3.6909685753e-01 -6.6651617610e-02
3.837 +3.3159875829e-01 -6.4407404407e-02
3.837 +4.0230864894e-01 -4.6057888955e-02
3.837 +3.7707091338e-01 -3.2522661052e-02
3.837 +3.9491811265e-01 +4.2054875304e-02
3.837 +3.6772372013e-01 -3.7200039562e-02
3.837 +4.1187751135e-01 -4.0967500717e-02
3.837 +4.1368920184e-01 -4.4457137636e-02
3.837 +3.7587632154e-01 -3.7275311896e-02
3.837 +4.5457534030e-01 -4.9138647437e-02
3.837 +3.7810810725e-01 -1.5802442511e-02
3.837 +3.3381221053e-01 -3.5641897042e-02
3.837 +3.9831699132e-01 +3.1031575450e-02
3.837 +3.9049437870e-01 +1.3603502102e-02
3.837 +4.2033732749e-01 -1.4216260786e-02
3.837 +4.2981083199e-01 -3.0473036701e-02
3.837 +4.4968220912e-01 -1.0837797669e-02
3.837 +4.8741409849e-01 +1.7594553244e-02
3.837 +5.8941580034e-01 -1.7020951459e-02
3.837 +6.1348993881e-01 -1.5118074107e-03
3.837 +5.9134594772e-01 +6.4654863122e-03
3.837 +5.6328569560e-01 -4.0607201236e-03
3.837 +5.3822167379e-01 +4.5719933039e-02
3.837 +6.1782682520e-01 +6.7666148698e-04
3.837 +6.6699325368e-01 -1.8970558739e-02
3.837 +5.9929407521e-01 -1.3039017101e-02
3.837 +4.7267150975e-01 +6.6289543083e-03
3.837 +4.8236775701e-01 -1.0005192821e-02
3.837 +4.9966097726e-01 +3.5155974738e-03
3.837 +4.9160164054e-01 +4.1637976691e-02
3.837 +5.2742098792e-01 +2.0630680545e-02
3.837 +6.0346827353e-01 +4.3231628172e-02
3.837 +6.0808145220e-01 +5.0244907685e-02
3.837 +5.2184821671e-01 +7.9939348593e-03
3.837 +4.8476990612e-01 +3.3939113601e-02
3.837 +5.1922411265e-01 -7.9880862268e-03
3.837 +5.9288807336e-01 -2.4870330863e-02
3.837 +5.8194392568e-01 +3.2183462203e-02
3.837 +5.9102078459e-01 -2.4934413663e-02
3.837 +6.4860134759e-01 -4.0910885235e-02
3.837 +6.3789764008e-01 -2.4837687723e-02
3.837 +5.3889255252e-01 -2.8399352134e-02
3.837 +5.3387370550e-01 -7.6672945526e-02
3.837 +5.3895221806e-01 -2.2529091596e-02
3.837 +5.3804318240e-01 -2.9959046060e-05
3.837 +5.4494827855e-01 -3.0916535625e-02
3.837 +5.8574087076e-01 -1.1411672636e-02
3.837 +5.9441582995e-01 -6.4654411292e-02
3.837 +5.9693956518e-01 -3.6935858396e-02
3.837 +6.2201042418e-01 -3.7880620494e-04
3.837 +5.4431784201e-01 +1.1198132765e-02
3.837 +5.1735931132e-01 +1.0951989307e-02
3.837 +4.8537477227e-01 -1.6168705937e-02
3.837 +5.6416354406e-01 -3.0782561589e-04
3.837 +5.2967910457e-01 -1.7520120821e-02
3.837 +6.1538344180e-01 -2.4196559771e-03
3.837 +6.0119789552e-01 -9.4001655843e-03
3.837 +4.2024675190e-01 +4.0555242362e-02
3.837 +4.7752422549e-01 +3.3412982118e-02
3.837 +4.1242563479e-01 +1.4195526038e-02
3.837 +5.0225355962e-01 +3.2622711547e-02
3.837 +5.3547766594e-01 +3.5050462512e-02
3.837 +5.3021766857e-01 +3.0403685609e-02
3.837 +5.8507098660e-01 +1.5937166359e-02
3.837 +5.3480311878e-01 +2.7464173399e-02
3.837 +5.3142951071e-01 -9.9973466909e-03
3.837 +4.7604556746e-01 -1.4092170134e-02
3.837 +4.4489176848e-01 +9.2027476389e-03
3.837 +3.9736743434e-01 -1.0935544345e-02
3.837 +3.7362719945e-01 +3.1971591956e-02
3.837 +3.8081246668e-01 +6.1217898389e-02
3.837 +2.9998271095e-01 +5.0296461541e-03
3.837 +3.0683526952e-01 +1.1222467685e-02
3.837 +3.1752929433e-01 +3.2864150646e-02
3.837 +3.9630741780e-01 +9.1966194404e-03
3.837 +3.8862482205e-01 +1.1949742473e-02
3.837 +4.0259088836e-01 +3.9253560263e-02
3.837 +4.0306491201e-01 +2.1478043742e-02
3.837 +4.4690206884e-01 +3.2522138352e-02
3.837 +4.4536250095e-01 -4.7481449983e-03
3.837 +4.0591154733e-01 +2.4381447211e-02
3.837 +4.1038884094e-01 +3.9211385057e-02
3.837 +4.0259402592e-01 +5.2862400632e-02


==> anc/Figure_2-left.dat <==
# The histogram is done using the follwing binsize
#
#  * beta=3.700 -> binsize=0.020
#  * beta=3.788 -> binsize=0.024
#  * beta=3.837 -> binsize=0.012
#
# and the values of the Polyakov loop are contained
# in the Figure_1-right.dat file.


==> anc/Figure_2-right.dat <==
# The reweighted values of the Polyakov loop are contained in the Figure_3.dat file
# (in the Ns=20 block), while here the value on the raw datasets are reported.
#
#__beta                 MEAN			error
3.788000000000          7.933721432012e-02  	3.369814034293e-03
3.800000000000          1.031436068550e-01  	5.390368813688e-03
3.812000000000          1.711062056242e-01  	1.669476848127e-02
3.820000000000          2.623580610736e-01  	3.130070034811e-02
3.825000000000          2.199491581366e-01  	1.586943712850e-02
3.830000000000          3.815875887028e-01  	3.568694742223e-02
3.837000000000          4.589879045118e-01  	9.799644663200e-03
3.850000000000          5.345826235199e-01  	4.703366324676e-03


==> anc/Figure_3.dat <==
#Ns	beta			MEAN			error			VARIANCE		error			SKEWNESS		error			KURTOSIS		error
16	3.7880000000e+00    	1.421785333255e-01  	4.941141834655e-03  	1.057986916506e-02  	1.003190834946e-03  	1.217713581255e+00  	1.485291254991e-01  	4.265440633617e+00  	6.233471701735e-01  
16	3.7890000000e+00    	1.435691825909e-01  	4.724916350865e-03  	1.073861574707e-02  	9.705571138414e-04  	1.197833270148e+00  	1.417648323042e-01  	4.185840674158e+00  	5.935174564997e-01  
16	3.7900000000e+00    	1.447544371659e-01  	4.606803281135e-03  	1.086238853488e-02  	9.560936250460e-04  	1.180222913900e+00  	1.377797296302e-01  	4.117575343954e+00  	5.754833674626e-01  
16	3.7910000000e+00    	1.457382498854e-01  	4.549390679183e-03  	1.095412973649e-02  	9.498674665805e-04  	1.164589193274e+00  	1.351541087312e-01  	4.058220351133e+00  	5.630828709464e-01  
16	3.7920000000e+00    	1.465585952321e-01  	4.523514980096e-03  	1.102078116618e-02  	9.439041325071e-04  	1.150317944851e+00  	1.327881590923e-01  	4.004525979697e+00  	5.514833186896e-01  
16	3.7930000000e+00    	1.472854849675e-01  	4.507611393368e-03  	1.107375204193e-02  	9.333862892219e-04  	1.136686858741e+00  	1.300040536345e-01  	3.953173076412e+00  	5.374436397444e-01  
16	3.7940000000e+00    	1.480155974252e-01  	4.487982021930e-03  	1.112899618710e-02  	9.168556412391e-04  	1.123081923184e+00  	1.265202452075e-01  	3.901522655603e+00  	5.192579336460e-01  
16	3.7950000000e+00    	1.488644866867e-01  	4.459010970153e-03  	1.120654047860e-02  	8.959408087844e-04  	1.109162799717e+00  	1.223552816549e-01  	3.848196307015e+00  	4.964731015768e-01  
16	3.7960000000e+00    	1.499578904654e-01  	4.423295322233e-03  	1.132941848425e-02  	8.748646360449e-04  	1.094897501211e+00  	1.177165832637e-01  	3.793165338013e+00  	4.695609493997e-01  
16	3.7970000000e+00    	1.514235133355e-01  	4.391671894107e-03  	1.152205541834e-02  	8.596799225344e-04  	1.080399620591e+00  	1.129311511709e-01  	3.737041863332e+00  	4.398812575438e-01  
16	3.7980000000e+00    	1.533839369649e-01  	4.382660978402e-03  	1.180818619231e-02  	8.570628277562e-04  	1.065578620138e+00  	1.084346206638e-01  	3.679628123467e+00  	4.100238983582e-01  
16	3.7990000000e+00    	1.559503797372e-01  	4.420281653688e-03  	1.220838137926e-02  	8.726372398729e-04  	1.049742761577e+00  	1.047441864293e-01  	3.618426320053e+00  	3.837940062058e-01  
16	3.8000000000e+00    	1.592163783828e-01  	4.529035458999e-03  	1.273727708289e-02  	9.092103749357e-04  	1.031395387510e+00  	1.023178254634e-01  	3.548252512324e+00  	3.647588786590e-01  
16	3.8010000000e+00    	1.632504830614e-01  	4.726028922891e-03  	1.340073699333e-02  	9.656311678921e-04  	1.008426791899e+00  	1.013362551002e-01  	3.462702187718e+00  	3.538141525975e-01  
16	3.8020000000e+00    	1.680878661173e-01  	5.012795030146e-03  	1.419343350299e-02  	1.036752840608e-03  	9.786946701226e-01  	1.015861452044e-01  	3.356970395909e+00  	3.482448951208e-01  
16	3.8030000000e+00    	1.737220803801e-01  	5.371003612679e-03  	1.509760347925e-02  	1.114393620363e-03  	9.407366759893e-01  	1.025425608603e-01  	3.230411758123e+00  	3.434473637943e-01  
16	3.8040000000e+00    	1.800994386936e-01  	5.764433265694e-03  	1.608378522248e-02  	1.188906228120e-03  	8.942699624651e-01  	1.035526749076e-01  	3.087319392893e+00  	3.353719958818e-01  
16	3.8050000000e+00    	1.871188654551e-01  	6.146032810629e-03  	1.711397356649e-02  	1.250990816853e-03  	8.402738408188e-01  	1.039935467890e-01  	2.935635951961e+00  	3.217742775908e-01  
16	3.8060000000e+00    	1.946391316903e-01  	6.467161079939e-03  	1.814686116767e-02  	1.293346211965e-03  	7.806914387389e-01  	1.033732973246e-01  	2.784540315608e+00  	3.022353126315e-01  
16	3.8070000000e+00    	2.024933455949e-01  	6.686441585658e-03  	1.914399458174e-02  	1.311717475726e-03  	7.179427989088e-01  	1.013897838932e-01  	2.642173899450e+00  	2.776467844444e-01  
16	3.8080000000e+00    	2.105083136012e-01  	6.776405015312e-03  	2.007523469708e-02  	1.305109047300e-03  	6.544493706577e-01  	9.795086135071e-02  	2.514276209046e+00  	2.496304693191e-01  
16	3.8090000000e+00    	2.185249550524e-01  	6.726634515491e-03  	2.092214677785e-02  	1.275299761147e-03  	5.922860068690e-01  	9.315496067984e-02  	2.403827768083e+00  	2.200561986923e-01  
16	3.8100000000e+00    	2.264158996915e-01  	6.542908781005e-03  	2.167872181064e-02  	1.226010374026e-03  	5.329864198246e-01  	8.724020664075e-02  	2.311397641702e+00  	1.906853862279e-01  
16	3.8110000000e+00    	2.340975158668e-01  	6.243049262931e-03  	2.234971668563e-02  	1.162024273891e-03  	4.774756366350e-01  	8.052111725891e-02  	2.235815278044e+00  	1.629452784267e-01  
16	3.8120000000e+00    	2.415352170534e-01  	5.851323294284e-03  	2.294748735463e-02  	1.088414384345e-03  	4.260888947652e-01  	7.333436322839e-02  	2.174884659749e+00  	1.378347069892e-01  
16	3.8130000000e+00    	2.487423023028e-01  	5.393578217906e-03  	2.348832196918e-02  	1.009958995306e-03  	3.786433854665e-01  	6.600650534210e-02  	2.125992063591e+00  	1.159352279625e-01  
16	3.8140000000e+00    	2.557734667651e-01  	4.894546502243e-03  	2.398906473111e-02  	9.308312399259e-04  	3.345412133495e-01  	5.884264926539e-02  	2.086558982140e+00  	9.747717646237e-02  
16	3.8150000000e+00    	2.627144801538e-01  	4.377580553934e-03  	2.446446422471e-02  	8.546222841875e-04  	2.928907570579e-01  	5.212631238703e-02  	2.054347218538e+00  	8.242122802445e-02  
16	3.8160000000e+00    	2.696695491775e-01  	3.866383082782e-03  	2.492536289229e-02  	7.846645837820e-04  	2.526370451156e-01  	4.612307931695e-02  	2.027643680705e+00  	7.054920840807e-02  
16	3.8170000000e+00    	2.767477338794e-01  	3.388461146789e-03  	2.537765072450e-02  	7.244972959289e-04  	2.126916068680e-01  	4.108678587034e-02  	2.005352933838e+00  	6.156518367893e-02  
16	3.8180000000e+00    	2.840495987669e-01  	2.980278970205e-03  	2.582184755416e-02  	6.782197625747e-04  	1.720513071255e-01  	3.726310878945e-02  	1.987016873625e+00  	5.517373950766e-02  
16	3.8190000000e+00    	2.916551113278e-01  	2.692068855988e-03  	2.625321426285e-02  	6.504413863002e-04  	1.298961259029e-01  	3.486922611304e-02  	1.972772501312e+00  	5.108339695245e-02  
16	3.8200000000e+00    	2.996136869760e-01  	2.583013922384e-03  	2.666236932394e-02  	6.455960188293e-04  	8.565868336057e-02  	3.402815537985e-02  	1.963253678635e+00  	4.894381177963e-02  
16	3.8210000000e+00    	3.079372080821e-01  	2.694698776090e-03  	2.703644199543e-02  	6.666831745504e-04  	3.906243078127e-02  	3.469025621909e-02  	1.959443770135e+00  	4.831730062953e-02  
16	3.8220000000e+00    	3.165967684757e-01  	3.021408371386e-03  	2.736077987764e-02  	7.140360684868e-04  	-9.870620387559e-03 	3.662982474739e-02  	1.962489962647e+00  	4.876739220496e-02  
16	3.8230000000e+00    	3.255237153303e-01  	3.517547469284e-03  	2.762112379591e-02  	7.849208217045e-04  	-6.083924476209e-02 	3.954318883609e-02  	1.973495996284e+00  	5.002032201861e-02  
16	3.8240000000e+00    	3.346151950778e-01  	4.127153863550e-03  	2.780599245775e-02  	8.741984978509e-04  	-1.133052161800e-01 	4.316510616156e-02  	1.993315920480e+00  	5.209157595812e-02  
16	3.8250000000e+00    	3.437438370266e-01  	4.799254780408e-03  	2.790885236047e-02  	9.756389242976e-04  	-1.665540150768e-01 	4.732176616886e-02  	2.022375988051e+00  	5.531328333669e-02  
16	3.8260000000e+00    	3.527705221973e-01  	5.489386910717e-03  	2.792958163514e-02  	1.083357944323e-03  	-2.197692582918e-01 	5.190898623301e-02  	2.060553201902e+00  	6.024440559223e-02  
16	3.8270000000e+00    	3.615585738108e-01  	6.158980029525e-03  	2.787483319447e-02  	1.192923082919e-03  	-2.721147880472e-01 	5.683025319667e-02  	2.107134830561e+00  	6.746136603813e-02  
16	3.8280000000e+00    	3.699873699947e-01  	6.776846211632e-03  	2.775715964706e-02  	1.301775664384e-03  	-3.228165071405e-01 	6.194342847360e-02  	2.160871767742e+00  	7.728142815948e-02  
16	3.8290000000e+00    	3.779634503342e-01  	7.322041150219e-03  	2.759308959750e-02  	1.408923348395e-03  	-3.712344350681e-01 	6.705474041355e-02  	2.220120486846e+00  	8.956460573750e-02  
16	3.8300000000e+00    	3.854276542901e-01  	7.786222101684e-03  	2.740061785075e-02  	1.514236162681e-03  	-4.169154332514e-01 	7.196736344204e-02  	2.283048206629e+00  	1.037285982506e-01  
16	3.8310000000e+00    	3.923575724074e-01  	8.174132906031e-03  	2.719668863882e-02  	1.617783843343e-03  	-4.596192509885e-01 	7.655797438899e-02  	2.347859720465e+00  	1.189665027462e-01  
16	3.8320000000e+00    	3.987654263402e-01  	8.501781282298e-03  	2.699518305144e-02  	1.719459405445e-03  	-4.993151588436e-01 	8.083958638321e-02  	2.412999827655e+00  	1.345426612114e-01  
16	3.8330000000e+00    	4.046922404818e-01  	8.792724571606e-03  	2.680571923488e-02  	1.818963264781e-03  	-5.361521851205e-01 	8.497715454530e-02  	2.477293779923e+00  	1.500404440362e-01  
16	3.8340000000e+00    	4.101996933764e-01  	9.073523356113e-03  	2.663332384209e-02  	1.916187988828e-03  	-5.704111830891e-01 	8.924361458631e-02  	2.540008608511e+00  	1.654933172503e-01  
16	3.8350000000e+00    	4.153612539569e-01  	9.369603191794e-03  	2.647882551823e-02  	2.011889805085e-03  	-6.024500164286e-01 	9.392715101040e-02  	2.600840625290e+00  	1.813757431781e-01  
16	3.8360000000e+00    	4.202540976284e-01  	9.702056645522e-03  	2.633970292475e-02  	2.108167110809e-03  	-6.326534027083e-01 	9.922124471935e-02  	2.659853429240e+00  	1.984417402680e-01  
16	3.8370000000e+00    	4.249529009160e-01  	1.008463229287e-02  	2.621109934088e-02  	2.208094049354e-03  	-6.613963766431e-01 	1.051416521648e-01  	2.717397724265e+00  	2.174269029995e-01  
16	3.8380000000e+00    	4.295260246836e-01  	1.051981879656e-02  	2.608677093818e-02  	2.314305717326e-03  	-6.890260939240e-01 	1.115054284278e-01  	2.774042308977e+00  	2.387139173637e-01  
16	3.8390000000e+00    	4.340339562040e-01  	1.099466980958e-02  	2.595982872091e-02  	2.427184941685e-03  	-7.158610768607e-01 	1.179765950919e-01  	2.830532203224e+00  	2.621256709213e-01  
16	3.8400000000e+00    	4.385293447877e-01  	1.147933490273e-02  	2.582323653556e-02  	2.543765853910e-03  	-7.422021023267e-01 	1.241567352634e-01  	2.887775501917e+00  	2.869529780240e-01  
16	3.8410000000e+00    	4.430576664841e-01  	1.193109981652e-02  	2.567011236511e-02  	2.658035623280e-03  	-7.683454265555e-01 	1.296914972847e-01  	2.946845537639e+00  	3.121816203699e-01  
16	3.8420000000e+00    	4.476575744442e-01  	1.230358439868e-02  	2.549393041021e-02  	2.762400290403e-03  	-7.945883251826e-01 	1.343622702687e-01  	3.008976203021e+00  	3.367714741217e-01  
16	3.8430000000e+00    	4.523603251214e-01  	1.255773085818e-02  	2.528873064874e-02  	2.849522022664e-03  	-8.212197430385e-01 	1.381328701675e-01  	3.075528668353e+00  	3.598373643677e-01  
16	3.8440000000e+00    	4.571882047581e-01  	1.267111480836e-02  	2.504941093620e-02  	2.913850287486e-03  	-8.484941789835e-01 	1.411441105391e-01  	3.147915949668e+00  	3.807228431310e-01  
16	3.8450000000e+00    	4.621524315576e-01  	1.264426583173e-02  	2.477211955225e-02  	2.952656536129e-03  	-8.765934373487e-01 	1.436905128942e-01  	3.227485586713e+00  	3.991369583997e-01  
16	3.8460000000e+00    	4.672513594042e-01  	1.250452675908e-02  	2.445470465765e-02  	2.966808740888e-03  	-9.055860430190e-01 	1.462267943488e-01  	3.315374877737e+00  	4.154965292338e-01  
16	3.8470000000e+00    	4.724698125984e-01  	1.230809643374e-02  	2.409713205129e-02  	2.961643142448e-03  	-9.353959890415e-01 	1.494115823169e-01  	3.412361652112e+00  	4.313754534182e-01  
16	3.8480000000e+00    	4.777800274806e-01  	1.213997204730e-02  	2.370177403593e-02  	2.948182377778e-03  	-9.657909753205e-01 	1.541446031766e-01  	3.518737314607e+00  	4.498243185047e-01  
16	3.8490000000e+00    	4.831441061778e-01  	1.211095106413e-02  	2.327349858682e-02  	2.944873658578e-03  	-9.963952667734e-01 	1.615477618553e-01  	3.634222597453e+00  	4.754619965516e-01  
16	3.8500000000e+00    	4.885173561095e-01  	1.235134034351e-02  	2.281954133742e-02  	2.979849495073e-03  	-1.026726602106e+00 	1.728752978285e-01  	3.757937332908e+00  	5.144311554134e-01  


20	3.7880000000e+00    	7.980770717105e-02  	3.221075943663e-03  	2.936262874261e-03  	3.411741662292e-04  	1.267039155747e+00  	2.208973030092e-01  	4.924591106761e+00  	1.096950850922e+00  
20	3.7890000000e+00    	8.140803633292e-02  	3.402679719601e-03  	3.050725621219e-03  	3.838793983626e-04  	1.263493646651e+00  	2.328596296897e-01  	4.954313285231e+00  	1.160703695101e+00  
20	3.7900000000e+00    	8.316470510184e-02  	3.836866923480e-03  	3.173891001575e-03  	4.529813913632e-04  	1.266623728503e+00  	2.552144379912e-01  	5.026279983263e+00  	1.266997558038e+00  
20	3.7910000000e+00    	8.504386598067e-02  	4.409308412786e-03  	3.310380138614e-03  	5.383632072134e-04  	1.276011736830e+00  	2.814746117200e-01  	5.124381693573e+00  	1.377868003651e+00  
20	3.7920000000e+00    	8.700802010570e-02  	4.999346881058e-03  	3.462312511344e-03  	6.312870319599e-04  	1.288600349368e+00  	3.059548764654e-01  	5.222337000282e+00  	1.466863678790e+00  
20	3.7930000000e+00    	8.901477610940e-02  	5.492372271557e-03  	3.627413853737e-03  	7.203959683515e-04  	1.299747296662e+00  	3.250075997424e-01  	5.292973360947e+00  	1.527158096028e+00  
20	3.7940000000e+00    	9.102112618305e-02  	5.800848701119e-03  	3.799431244573e-03  	7.919006236261e-04  	1.305400829235e+00  	3.367659555198e-01  	5.319920783852e+00  	1.561132805490e+00  
20	3.7950000000e+00    	9.299593715700e-02  	5.885123683849e-03  	3.971435921079e-03  	8.334535591114e-04  	1.303987721817e+00  	3.401976401907e-01  	5.303299490250e+00  	1.568981875793e+00  
20	3.7960000000e+00    	9.493677953033e-02  	5.761747317196e-03  	4.140800656879e-03  	8.386250485877e-04  	1.296975469049e+00  	3.350361044517e-01  	5.256746237266e+00  	1.551594348089e+00  
20	3.7970000000e+00    	9.688346574234e-02  	5.499300390323e-03  	4.313466949254e-03  	8.104511682966e-04  	1.288177737648e+00  	3.229924060494e-01  	5.199917443277e+00  	1.517880095379e+00  
20	3.7980000000e+00    	9.892218221847e-02  	5.212208185863e-03  	4.505464082202e-03  	7.648954803851e-04  	1.282288818196e+00  	3.086557702574e-01  	5.150450222879e+00  	1.481309071970e+00  
20	3.7990000000e+00    	1.011785642006e-01  	5.056388795095e-03  	4.741060564829e-03  	7.345608393077e-04  	1.282829905582e+00  	2.979046580982e-01  	5.115712034807e+00  	1.450122718390e+00  
20	3.8000000000e+00    	1.038014547568e-01  	5.206968123434e-03  	5.048240605521e-03  	7.643610885369e-04  	1.289826902449e+00  	2.937717360625e-01  	5.085355737757e+00  	1.419161980312e+00  
20	3.8010000000e+00    	1.069398225848e-01  	5.792730622140e-03  	5.452740086617e-03  	8.842281040580e-04  	1.298507388917e+00  	2.938586613272e-01  	5.031007971557e+00  	1.372933057968e+00  
20	3.8020000000e+00    	1.107148698390e-01  	6.827635866379e-03  	5.971894072797e-03  	1.084253002451e-03  	1.300656587174e+00  	2.938221519547e-01  	4.919240233001e+00  	1.307587880631e+00  
20	3.8030000000e+00    	1.151902430859e-01  	8.207943651165e-03  	6.609645501908e-03  	1.328868290234e-03  	1.288486548153e+00  	2.927366664475e-01  	4.731872074649e+00  	1.243458529657e+00  
20	3.8040000000e+00    	1.203468304155e-01  	9.745612723292e-03  	7.354429466503e-03  	1.578896267222e-03  	1.258429177411e+00  	2.928032210439e-01  	4.477370745525e+00  	1.200493206191e+00  
20	3.8050000000e+00    	1.260733214783e-01  	1.120343565105e-02  	8.181628365363e-03  	1.801332828558e-03  	1.212277915376e+00  	2.944515384469e-01  	4.184902392842e+00  	1.169341028832e+00  
20	3.8060000000e+00    	1.321841813034e-01  	1.235787221473e-02  	9.060837472351e-03  	1.974587494964e-03  	1.155511960170e+00  	2.947119997068e-01  	3.888628962287e+00  	1.123402830356e+00  
20	3.8070000000e+00    	1.384670782745e-01  	1.308001491417e-02  	9.965325123461e-03  	2.092563584910e-03  	1.094517397527e+00  	2.903185103315e-01  	3.614649488547e+00  	1.051902780320e+00  
20	3.8080000000e+00    	1.447440262073e-01  	1.337716155460e-02  	1.087899010950e-02  	2.166387854852e-03  	1.034380819311e+00  	2.802282275530e-01  	3.376151530590e+00  	9.608802562726e-01  
20	3.8090000000e+00    	1.509179316471e-01  	1.337262699882e-02  	1.179727372942e-02  	2.219416754016e-03  	9.779328185112e-01  	2.653399792663e-01  	3.175154472996e+00  	8.584336968871e-01  
20	3.8100000000e+00    	1.569818689216e-01  	1.324867084526e-02  	1.272228005194e-02  	2.276364295256e-03  	9.259012661559e-01  	2.484211862525e-01  	3.007015766283e+00  	7.576773139002e-01  
20	3.8110000000e+00    	1.629889279745e-01  	1.319197181253e-02  	1.365549585767e-02  	2.355140942463e-03  	8.777048261672e-01  	2.330909831669e-01  	2.864890988057e+00  	6.687523504169e-01  
20	3.8120000000e+00    	1.689997370875e-01  	1.336294670473e-02  	1.459198120291e-02  	2.463064057477e-03  	8.324111863806e-01  	2.220600514240e-01  	2.742850232153e+00  	5.949842062515e-01  
20	3.8130000000e+00    	1.750318720061e-01  	1.385431341737e-02  	1.551853866650e-02  	2.596370699139e-03  	7.894983088900e-01  	2.166334600491e-01  	2.637295757971e+00  	5.389223850146e-01  
20	3.8140000000e+00    	1.810316716752e-01  	1.462492233967e-02  	1.641653419812e-02  	2.742508640180e-03  	7.491971883919e-01  	2.167289165628e-01  	2.546836614215e+00  	5.023211686826e-01  
20	3.8150000000e+00    	1.868797744955e-01  	1.549041768847e-02  	1.726813855242e-02  	2.880273982803e-03  	7.123559095592e-01  	2.204717393097e-01  	2.471152909571e+00  	4.802366709301e-01  
20	3.8160000000e+00    	1.924296184116e-01  	1.621238079814e-02  	1.806313670493e-02  	2.983067528293e-03  	6.799400326281e-01  	2.242722370334e-01  	2.409609782851e+00  	4.608600138912e-01  
20	3.8170000000e+00    	1.975657355841e-01  	1.660584018177e-02  	1.880318646180e-02  	3.032523188027e-03  	6.524141040969e-01  	2.245026736092e-01  	2.360289067974e+00  	4.346590549435e-01  
20	3.8180000000e+00    	2.022613054666e-01  	1.659193600220e-02  	1.950213813271e-02  	3.029097934471e-03  	6.292630787113e-01  	2.196460319446e-01  	2.319720070497e+00  	4.009902043824e-01  
20	3.8190000000e+00    	2.066166304320e-01  	1.619104554294e-02  	2.018354144586e-02  	2.986526462688e-03  	6.088065794342e-01  	2.107553507100e-01  	2.283189763655e+00  	3.650178266705e-01  
20	3.8200000000e+00    	2.108700302744e-01  	1.548988562279e-02  	2.087756441208e-02  	2.921610494920e-03  	5.883097661151e-01  	1.999366891560e-01  	2.245357584083e+00  	3.309688751851e-01  
20	3.8210000000e+00    	2.153831029648e-01  	1.462646649444e-02  	2.161838033598e-02  	2.851409277324e-03  	5.642921890032e-01  	1.885992524368e-01  	2.200997139187e+00  	2.993249049474e-01  
20	3.8220000000e+00    	2.206079662338e-01  	1.378945409586e-02  	2.244087413515e-02  	2.792823218136e-03  	5.329117018763e-01  	1.773045899899e-01  	2.145848971616e+00  	2.694079379628e-01  
20	3.8230000000e+00    	2.270444605617e-01  	1.318552491948e-02  	2.337414170820e-02  	2.759488642702e-03  	4.903313865630e-01  	1.667895174669e-01  	2.077633379628e+00  	2.415071839737e-01  
20	3.8240000000e+00    	2.351924063177e-01  	1.297100012123e-02  	2.442969052628e-02  	2.757541130969e-03  	4.330355547012e-01  	1.585390899331e-01  	1.997220642782e+00  	2.157677512819e-01  
20	3.8250000000e+00    	2.454996920134e-01  	1.320617936149e-02  	2.558442661140e-02  	2.784266435078e-03  	3.581227648665e-01  	1.541543883446e-01  	1.909832127830e+00  	1.913383597870e-01  
20	3.8260000000e+00    	2.583030746429e-01  	1.387318357605e-02  	2.676203098348e-02  	2.833539155683e-03  	2.636264470909e-01  	1.542566810144e-01  	1.825957371441e+00  	1.684416744541e-01  
20	3.8270000000e+00    	2.737584052822e-01  	1.491063580362e-02  	2.782083925282e-02  	2.904381197231e-03  	1.488643077419e-01  	1.582878443664e-01  	1.761488972574e+00  	1.517786121379e-01  
20	3.8280000000e+00    	2.917648098762e-01  	1.618475231708e-02  	2.856047619885e-02  	3.005931465799e-03  	1.474548456447e-02  	1.649329465202e-01  	1.736626792973e+00  	1.544288696762e-01  
20	3.8290000000e+00    	3.119041074684e-01  	1.741712532947e-02  	2.875885647714e-02  	3.147225407776e-03  	-1.360288501540e-01 	1.726587788114e-01  	1.773478147410e+00  	1.917859883237e-01  
20	3.8300000000e+00    	3.334335779375e-01  	1.820203224345e-02  	2.823928700627e-02  	3.300294819351e-03  	-2.988352899468e-01 	1.800829488591e-01  	1.892619051299e+00  	2.618209027434e-01  
20	3.8310000000e+00    	3.553678111969e-01  	1.816719112232e-02  	2.694439998818e-02  	3.387273398301e-03  	-4.669593214735e-01 	1.859193284155e-01  	2.108749266964e+00  	3.482703555312e-01  
20	3.8320000000e+00    	3.766499775420e-01  	1.716788951610e-02  	2.497602032637e-02  	3.336939743843e-03  	-6.313774844171e-01 	1.893708488000e-01  	2.425181671207e+00  	4.328114042991e-01  
20	3.8330000000e+00    	3.963601295693e-01  	1.537650395864e-02  	2.257123715932e-02  	3.138720791295e-03  	-7.807898912431e-01 	1.915902791646e-01  	2.827236284438e+00  	5.024908239401e-01  
20	3.8340000000e+00    	4.138803913782e-01  	1.322192274691e-02  	2.002438654631e-02  	2.834490692150e-03  	-9.025781720737e-01 	1.961149856218e-01  	3.276701199221e+00  	5.585245749697e-01  
20	3.8350000000e+00    	4.289606973654e-01  	1.122835712307e-02  	1.759847753181e-02  	2.486016475516e-03  	-9.853994800320e-01 	2.055440046798e-01  	3.712940663068e+00  	6.169065390433e-01  
20	3.8360000000e+00    	4.416833252376e-01  	9.822944734423e-03  	1.546807030727e-02  	2.154177093735e-03  	-1.023252824630e+00 	2.178774869414e-01  	4.067116900198e+00  	6.876483114336e-01  
20	3.8370000000e+00    	4.523659768091e-01  	9.166480584210e-03  	1.370703281352e-02  	1.883419157171e-03  	-1.019091661194e+00 	2.294745212209e-01  	4.288566655069e+00  	7.555233039988e-01  
20	3.8380000000e+00    	4.614500259805e-01  	9.118339838986e-03  	1.230844452817e-02  	1.690341833995e-03  	-9.850199463628e-01 	2.402496692728e-01  	4.368569915132e+00  	8.039158709015e-01  
20	3.8390000000e+00    	4.694035649563e-01  	9.395656811390e-03  	1.121615561994e-02  	1.567569201199e-03  	-9.378877687166e-01 	2.521979986336e-01  	4.342618949589e+00  	8.365225218202e-01  
20	3.8400000000e+00    	4.766488214228e-01  	9.742737820030e-03  	1.035358622153e-02  	1.495260758728e-03  	-8.927445750340e-01 	2.652100375863e-01  	4.268747405627e+00  	8.647561604093e-01  
20	3.8410000000e+00    	4.835124434903e-01  	9.977959476529e-03  	9.644426740914e-03  	1.447574427652e-03  	-8.581075416089e-01 	2.767222702133e-01  	4.199227149292e+00  	8.908875881966e-01  
20	3.8420000000e+00    	4.901961560222e-01  	9.980313069891e-03  	9.025675393813e-03  	1.397381500964e-03  	-8.349016963142e-01 	2.844682100312e-01  	4.163088613823e+00  	9.048960663505e-01  
20	3.8430000000e+00    	4.967696278529e-01  	9.680313465850e-03  	8.454952123297e-03  	1.323454006503e-03  	-8.182096812162e-01 	2.882843200626e-01  	4.162856663281e+00  	9.020186429376e-01  
20	3.8440000000e+00    	5.031901634764e-01  	9.065608494743e-03  	7.912943160759e-03  	1.216512103286e-03  	-8.002347400381e-01 	2.884893584542e-01  	4.179997793885e+00  	8.896475200078e-01  
20	3.8450000000e+00    	5.093491520878e-01  	8.186557609639e-03  	7.400602117317e-03  	1.080460150187e-03  	-7.735390396361e-01 	2.837812548246e-01  	4.184733979881e+00  	8.723381604884e-01  
20	3.8460000000e+00    	5.151332643979e-01  	7.147127321483e-03  	6.931358288012e-03  	9.288526903345e-04  	-7.339988370862e-01 	2.721781997142e-01  	4.149042666530e+00  	8.438851697624e-01  
20	3.8470000000e+00    	5.204782717666e-01  	6.082630161467e-03  	6.520945451301e-03  	7.793963737653e-04  	-6.825338595159e-01 	2.533090538325e-01  	4.060096701675e+00  	7.942188677527e-01  
20	3.8480000000e+00    	5.253958343301e-01  	5.138288690481e-03  	6.179129432499e-03  	6.497682719601e-04  	-6.245111085638e-01 	2.297011494813e-01  	3.927183518970e+00  	7.184180635020e-01  
20	3.8490000000e+00    	5.299690181581e-01  	4.461400370296e-03  	5.906555044226e-03  	5.557445709657e-04  	-5.667922807211e-01 	2.068735215793e-01  	3.776488283208e+00  	6.232463679496e-01  
20	3.8500000000e+00    	5.343299015067e-01  	4.200826808304e-03  	5.697210101677e-03  	5.109890375933e-04  	-5.139084726765e-01 	1.923092584664e-01  	3.637285153975e+00  	5.273273420740e-01  


24	3.7880000000e+00    	6.188180256054e-02  	2.160157399559e-03  	1.399086724031e-03  	1.696424292636e-04  	1.069750125029e+00  	2.456282537842e-01  	4.617598625812e+00  	1.148763240234e+00  
24	3.7890000000e+00    	6.233365072729e-02  	2.369339565072e-03  	1.445906734951e-03  	1.951807013919e-04  	1.061486089503e+00  	2.901238416387e-01  	4.638377399296e+00  	1.380180801967e+00  
24	3.7900000000e+00    	6.286279816348e-02  	3.112417843629e-03  	1.510603627353e-03  	2.827953998484e-04  	1.079686971237e+00  	3.528900570443e-01  	4.789818889500e+00  	1.552757770674e+00  
24	3.7910000000e+00    	6.350522749639e-02  	4.222392156954e-03  	1.597588661666e-03  	4.233812294833e-04  	1.124570566284e+00  	4.004627316951e-01  	5.038688430653e+00  	1.570094651558e+00  
24	3.7920000000e+00    	6.428360455578e-02  	5.473389569567e-03  	1.703653560465e-03  	5.820909579090e-04  	1.184348827724e+00  	4.252045380430e-01  	5.297767324750e+00  	1.522022455028e+00  
24	3.7930000000e+00    	6.520571225888e-02  	6.571249404173e-03  	1.817373574669e-03  	7.129937449959e-04  	1.241050557800e+00  	4.397046715578e-01  	5.477920754919e+00  	1.589337834896e+00  
24	3.7940000000e+00    	6.626453148440e-02  	7.205598641074e-03  	1.923493623885e-03  	7.782014257120e-04  	1.280264747735e+00  	4.521774680018e-01  	5.537496599620e+00  	1.781490517012e+00  
24	3.7950000000e+00    	6.744567618099e-02  	7.181595386367e-03  	2.011039717700e-03  	7.622415969679e-04  	1.296099453918e+00  	4.522243001645e-01  	5.483907184487e+00  	1.863779434414e+00  
24	3.7960000000e+00    	6.874014759822e-02  	6.513752002301e-03  	2.079462847850e-03  	6.773680277969e-04  	1.289962342366e+00  	4.302429019073e-01  	5.347082397352e+00  	1.760752317768e+00  
24	3.7970000000e+00    	7.014880166783e-02  	5.441105828310e-03  	2.137749889700e-03  	5.602129294816e-04  	1.267261677732e+00  	3.929244877811e-01  	5.160028276867e+00  	1.596195426358e+00  
24	3.7980000000e+00    	7.167235753418e-02  	4.344201274294e-03  	2.197707193275e-03  	4.568786654480e-04  	1.234454493152e+00  	3.513782648474e-01  	4.951732570988e+00  	1.450567691025e+00  
24	3.7990000000e+00    	7.329931717838e-02  	3.607277761604e-03  	2.267572097293e-03  	3.990492057259e-04  	1.196894724541e+00  	3.178689327240e-01  	4.743668847951e+00  	1.358191985572e+00  
24	3.8000000000e+00    	7.500707985668e-02  	3.506619535917e-03  	2.350531450506e-03  	3.944144946945e-04  	1.158213691011e+00  	3.062041334086e-01  	4.549323442396e+00  	1.336614029121e+00  
24	3.8010000000e+00    	7.677639885556e-02  	4.097348577795e-03  	2.447419904709e-03  	4.493650165483e-04  	1.121285801364e+00  	3.185468593010e-01  	4.378542145598e+00  	1.360931676187e+00  
24	3.8020000000e+00    	7.860627774007e-02  	5.264154033243e-03  	2.559677300385e-03  	5.743771520623e-04  	1.089337516048e+00  	3.465355924642e-01  	4.242066210575e+00  	1.400893038109e+00  
24	3.8030000000e+00    	8.051762051069e-02  	6.866157388095e-03  	2.689583899769e-03  	7.532921167110e-04  	1.065684353242e+00  	3.792267410802e-01  	4.149833169146e+00  	1.430913740989e+00  
24	3.8040000000e+00    	8.254461443071e-02  	8.675087619122e-03  	2.837949645671e-03  	9.395368347354e-04  	1.051878259625e+00  	4.048430700409e-01  	4.102305262427e+00  	1.431122228193e+00  
24	3.8050000000e+00    	8.472170024287e-02  	1.027837330684e-02  	3.002005059179e-03  	1.082937838320e-03  	1.045824690445e+00  	4.183887668989e-01  	4.083395654273e+00  	1.420009321888e+00  
24	3.8060000000e+00    	8.707464351730e-02  	1.121226687713e-02  	3.176244584313e-03  	1.150297572723e-03  	1.042171579295e+00  	4.187152787144e-01  	4.066267265425e+00  	1.390073356489e+00  
24	3.8070000000e+00    	8.962101128705e-02  	1.120792203731e-02  	3.356607535455e-03  	1.132253319784e-03  	1.035747982531e+00  	4.040078016371e-01  	4.032964731839e+00  	1.314352022130e+00  
24	3.8080000000e+00    	9.238555188297e-02  	1.030028197399e-02  	3.546188290759e-03  	1.041853540067e-03  	1.026417678767e+00  	3.726727007078e-01  	3.996716945625e+00  	1.194834895291e+00  
24	3.8090000000e+00    	9.543515417821e-02  	8.772133247138e-03  	3.760874924970e-03  	9.099166970567e-04  	1.022448831810e+00  	3.299381624759e-01  	4.012096779876e+00  	1.085108308376e+00  
24	3.8100000000e+00    	9.892827910620e-02  	7.035703718235e-03  	4.035207076747e-03  	7.781562319541e-04  	1.039431460533e+00  	2.941381143706e-01  	4.157945343883e+00  	1.075034280530e+00  
24	3.8110000000e+00    	1.031626171878e-01  	5.615345656315e-03  	4.429050109193e-03  	7.035495200874e-04  	1.091672680189e+00  	2.880244960734e-01  	4.476368674257e+00  	1.208693394609e+00  
24	3.8120000000e+00    	1.086006913698e-01  	5.249895237590e-03  	5.031578107409e-03  	7.764826890303e-04  	1.175064621138e+00  	3.202135463772e-01  	4.876913370980e+00  	1.434011958476e+00  
24	3.8130000000e+00    	1.158444153656e-01  	6.592772142735e-03  	5.951433409591e-03  	1.094402103823e-03  	1.253596660450e+00  	3.691066140214e-01  	5.114371996859e+00  	1.638494630094e+00  
24	3.8140000000e+00    	1.255099663930e-01  	9.490828113761e-03  	7.277966413551e-03  	1.691449717446e-03  	1.275454164131e+00  	4.032219277667e-01  	4.970612991081e+00  	1.754391666992e+00  
24	3.8150000000e+00    	1.379618785759e-01  	1.335823169721e-02  	9.012965938253e-03  	2.495098606013e-03  	1.213939088651e+00  	4.125596684492e-01  	4.470340114430e+00  	1.725345886509e+00  
24	3.8160000000e+00    	1.529656022393e-01  	1.748987908148e-02  	1.101439200987e-02  	3.302106097408e-03  	1.084812224776e+00  	4.010076119252e-01  	3.828679636465e+00  	1.558458087022e+00  
24	3.8170000000e+00    	1.694934727173e-01  	2.104459923273e-02  	1.302564589545e-02  	3.880967640975e-03  	9.255649258751e-01  	3.877268225825e-01  	3.244448328488e+00  	1.356748408520e+00  
24	3.8180000000e+00    	1.859603355550e-01  	2.327295644964e-02  	1.480572757473e-02  	4.151754816156e-03  	7.698489100827e-01  	3.712542911264e-01  	2.803691812183e+00  	1.117528467056e+00  
24	3.8190000000e+00    	2.008712332698e-01  	2.387975286421e-02  	1.625404667834e-02  	4.168848729570e-03  	6.369700806319e-01  	3.470414222488e-01  	2.505271336250e+00  	8.873674846514e-01  
24	3.8200000000e+00    	2.134733472117e-01  	2.307451876388e-02  	1.741894411990e-02  	3.987309331736e-03  	5.322556216171e-01  	3.137891928344e-01  	2.312312293873e+00  	6.739661585270e-01  
24	3.8210000000e+00    	2.239960040807e-01  	2.133993332284e-02  	1.841579774185e-02  	3.678077970520e-03  	4.508690077489e-01  	2.724027780738e-01  	2.184203538868e+00  	4.939406648563e-01  
24	3.8220000000e+00    	2.334171372043e-01  	1.916173513588e-02  	1.934988055829e-02  	3.345714957046e-03  	3.819160816807e-01  	2.281713270594e-01  	2.088527980395e+00  	3.641170650676e-01  
24	3.8230000000e+00    	2.429764746963e-01  	1.693557278660e-02  	2.027896187910e-02  	3.069810864813e-03  	3.123957200760e-01  	1.900258647103e-01  	2.004160206121e+00  	2.812830912590e-01  
24	3.8240000000e+00    	2.536885276968e-01  	1.515965532542e-02  	2.119697876141e-02  	2.886974804853e-03  	2.310151036171e-01  	1.659276487289e-01  	1.923268671749e+00  	2.278811223932e-01  
24	3.8250000000e+00    	2.660328028272e-01  	1.453045188604e-02  	2.203123510730e-02  	2.821448386944e-03  	1.310734807799e-01  	1.606635110646e-01  	1.852275960843e+00  	1.932494418880e-01  
24	3.8260000000e+00    	2.799174025652e-01  	1.553779315328e-02  	2.266292552907e-02  	2.877690212803e-03  	1.120739307636e-02  	1.745803160127e-01  	1.808523471845e+00  	1.782071269803e-01  
24	3.8270000000e+00    	2.948957717876e-01  	1.789728551357e-02  	2.296417761502e-02  	3.085737655714e-03  	-1.260890166258e-01 	2.011714144748e-01  	1.813512777113e+00  	2.024987702467e-01  
24	3.8280000000e+00    	3.104698233163e-01  	2.070072291919e-02  	2.282702734578e-02  	3.491016980527e-03  	-2.766435164992e-01 	2.324591442867e-01  	1.887524181371e+00  	2.891879243118e-01  
24	3.8290000000e+00    	3.262684999064e-01  	2.301622481176e-02  	2.217779972570e-02  	4.001421732673e-03  	-4.357488628013e-01 	2.635013222031e-01  	2.047715345930e+00  	4.293798578516e-01  
24	3.8300000000e+00    	3.420261481274e-01  	2.433390126087e-02  	2.099533477172e-02  	4.425033081403e-03  	-5.976742830928e-01 	2.902553938428e-01  	2.306823742383e+00  	6.005121719380e-01  
24	3.8310000000e+00    	3.574655073447e-01  	2.452937212966e-02  	1.933988248466e-02  	4.612388029210e-03  	-7.541653852854e-01 	3.102431398434e-01  	2.668114879222e+00  	7.694362009666e-01  
24	3.8320000000e+00    	3.722433912625e-01  	2.352385364191e-02  	1.736680527568e-02  	4.509245278440e-03  	-8.933795496658e-01 	3.256018903400e-01  	3.115224528991e+00  	9.179991047928e-01  
24	3.8330000000e+00    	3.860224905146e-01  	2.130464996129e-02  	1.529433604931e-02  	4.132300772933e-03  	-1.001011247612e+00 	3.355367807897e-01  	3.602160041451e+00  	1.020284445147e+00  
24	3.8340000000e+00    	3.985966009470e-01  	1.808874393593e-02  	1.333397103546e-02  	3.549568919823e-03  	-1.064396740435e+00 	3.385391144268e-01  	4.055129029770e+00  	1.026963701117e+00  
24	3.8350000000e+00    	4.099529433624e-01  	1.441256514567e-02  	1.163063509498e-02  	2.880826382741e-03  	-1.077918893239e+00 	3.414488202098e-01  	4.394971365401e+00  	1.013037115516e+00  
24	3.8360000000e+00    	4.202332050515e-01  	1.129040193256e-02  	1.024742554967e-02  	2.269845210639e-03  	-1.046117314818e+00 	3.466431029755e-01  	4.572583851063e+00  	1.027826510577e+00  
24	3.8370000000e+00    	4.296440060156e-01  	1.000769857946e-02  	9.187646120108e-03  	1.867089306709e-03  	-9.822285515295e-01 	3.613231986932e-01  	4.593774100806e+00  	1.060014917194e+00  
24	3.8380000000e+00    	4.383788525902e-01  	1.109459162931e-02  	8.426486646600e-03  	1.819582607498e-03  	-9.036803798191e-01 	3.921590926617e-01  	4.513730848874e+00  	1.168141643935e+00  
24	3.8390000000e+00    	4.465762911442e-01  	1.385961314457e-02  	7.932351269283e-03  	2.135303563990e-03  	-8.281461806497e-01 	4.359160515141e-01  	4.403643754049e+00  	1.372980926423e+00  
24	3.8400000000e+00    	4.543142306092e-01  	1.745360427780e-02  	7.671537566149e-03  	2.638397681035e-03  	-7.712955806901e-01 	4.796937934710e-01  	4.313067214319e+00  	1.590507750830e+00  
24	3.8410000000e+00    	4.616399642304e-01  	2.111927112118e-02  	7.600145881388e-03  	3.142526226160e-03  	-7.439053878928e-01 	5.165132864418e-01  	4.254600914895e+00  	1.705075451056e+00  
24	3.8420000000e+00    	4.686278477087e-01  	2.408405126599e-02  	7.654306432437e-03  	3.539648910456e-03  	-7.483198883294e-01 	5.411775343627e-01  	4.218950169418e+00  	1.746041563220e+00  
24	3.8430000000e+00    	4.754249528727e-01  	2.578642832041e-02  	7.751031627164e-03  	3.790870489443e-03  	-7.787175045760e-01 	5.466181815803e-01  	4.200842414284e+00  	1.749714028238e+00  
24	3.8440000000e+00    	4.822308908969e-01  	2.586367586441e-02  	7.803692083306e-03  	3.873195636297e-03  	-8.259755343591e-01 	5.347812149350e-01  	4.210027259885e+00  	1.715543809559e+00  
24	3.8450000000e+00    	4.892084992913e-01  	2.399320840353e-02  	7.744215195722e-03  	3.746099265371e-03  	-8.818346330617e-01 	5.111276597036e-01  	4.263679869649e+00  	1.656067847307e+00  
24	3.8460000000e+00    	4.963944810344e-01  	2.026511320873e-02  	7.540106730959e-03  	3.335420273222e-03  	-9.392721719231e-01 	4.869211532888e-01  	4.373421057050e+00  	1.602971178331e+00  
24	3.8470000000e+00    	5.036843208935e-01  	1.563049828813e-02  	7.199348542901e-03  	2.618074139862e-03  	-9.911575001521e-01 	4.691304962511e-01  	4.536561675429e+00  	1.611136767474e+00  
24	3.8480000000e+00    	5.108989928053e-01  	1.142253834827e-02  	6.761888051532e-03  	1.802760016666e-03  	-1.030188841172e+00 	4.547468368042e-01  	4.733888755531e+00  	1.730262057413e+00  
24	3.8490000000e+00    	5.178773779770e-01  	8.528679108999e-03  	6.280539856927e-03  	1.200973738927e-03  	-1.051026537775e+00 	4.280720929743e-01  	4.934774877328e+00  	1.855441405760e+00  
24	3.8500000000e+00    	5.245292282333e-01  	7.420443099659e-03  	5.799274362748e-03  	9.675716419138e-04  	-1.052969847658e+00 	3.967135874156e-01  	5.108826330721e+00  	1.805052894198e+00  


28	3.8120000000e+00    	8.589091853147e-02  	6.457418351244e-03  	3.477972749922e-03  	9.007566117845e-04  	1.192786957860e+00  	4.156512510662e-01  	4.321754119456e+00  	1.519227112631e+00  
28	3.8130000000e+00    	9.018295665876e-02  	8.836306277365e-03  	3.870280010077e-03  	1.182456464534e-03  	1.137622306470e+00  	3.863012819266e-01  	4.077406322639e+00  	1.260601670183e+00  
28	3.8140000000e+00    	9.629287065170e-02  	1.308610672524e-02  	4.405662426031e-03  	1.626568983718e-03  	1.045017994163e+00  	4.067610149752e-01  	3.738278287437e+00  	1.262105116688e+00  
28	3.8150000000e+00    	1.046984161833e-01  	1.709989916984e-02  	5.039895116937e-03  	1.949039279336e-03  	9.076636249969e-01  	4.462581719601e-01  	3.342577431839e+00  	1.276694162908e+00  
28	3.8160000000e+00    	1.150655690166e-01  	1.973969908922e-02  	5.659254274077e-03  	2.062285705942e-03  	7.523969718524e-01  	4.690685294139e-01  	3.017153530600e+00  	1.250851127208e+00  
28	3.8170000000e+00    	1.260774520325e-01  	2.047945256164e-02  	6.181312056024e-03  	2.058631339892e-03  	6.291143501992e-01  	4.594181141327e-01  	2.865463110929e+00  	1.103256815527e+00  
28	3.8180000000e+00    	1.361233248826e-01  	1.888235688477e-02  	6.669529352482e-03  	2.007062703330e-03  	5.798236707641e-01  	4.046321985655e-01  	2.887106684747e+00  	9.165956693188e-01  
28	3.8190000000e+00    	1.441590892967e-01  	1.644018593836e-02  	7.313404847997e-03  	1.938402967038e-03  	6.130439280024e-01  	3.552697443411e-01  	2.995387170162e+00  	8.578694839077e-01  
28	3.8200000000e+00    	1.500876447103e-01  	1.554064427284e-02  	8.310625518866e-03  	1.954098425013e-03  	6.967345452119e-01  	3.354149471906e-01  	3.073777792966e+00  	8.375765952357e-01  
28	3.8210000000e+00    	1.547029317984e-01  	1.694891156072e-02  	9.765142097468e-03  	2.149218820943e-03  	7.787374627590e-01  	3.298580367911e-01  	3.037244866109e+00  	8.125456191168e-01  
28	3.8220000000e+00    	1.593061088340e-01  	1.936448795701e-02  	1.163172359295e-02  	2.494892350646e-03  	8.172607715884e-01  	3.370645625878e-01  	2.869273928085e+00  	8.213164638863e-01  
28	3.8230000000e+00    	1.649474282330e-01  	2.108333534368e-02  	1.369538440809e-02  	2.878254568632e-03  	7.984253055870e-01  	3.404518558675e-01  	2.617481707618e+00  	8.125672288474e-01  
28	3.8240000000e+00    	1.715600173538e-01  	2.138031551121e-02  	1.561768865686e-02  	3.168793610864e-03  	7.382546173457e-01  	3.348999355895e-01  	2.361525722716e+00  	8.341297405312e-01  
28	3.8250000000e+00    	1.777420227143e-01  	2.063049420029e-02  	1.708695187444e-02  	3.302023855018e-03  	6.707015891341e-01  	3.286777935925e-01  	2.169780333477e+00  	8.464824817806e-01  
28	3.8260000000e+00    	1.816232156391e-01  	1.906783929906e-02  	1.797506264168e-02  	3.279757077969e-03  	6.293147341786e-01  	3.194589296264e-01  	2.074491341574e+00  	8.109251315847e-01  
28	3.8270000000e+00    	1.821901429260e-01  	1.672830392529e-02  	1.835278209186e-02  	3.132785615608e-03  	6.341496587761e-01  	3.055995599228e-01  	2.080908028090e+00  	8.174999787401e-01  
28	3.8280000000e+00    	1.800661815357e-01  	1.430433498871e-02  	1.841969333348e-02  	2.882481544575e-03  	6.878568881824e-01  	2.822452766842e-01  	2.186043916152e+00  	8.392176608776e-01  
28	3.8290000000e+00    	1.775339137005e-01  	1.278978793247e-02  	1.852227022053e-02  	2.654247506851e-03  	7.762345947947e-01  	2.518560928636e-01  	2.372699872584e+00  	8.343411373550e-01  
28	3.8300000000e+00    	1.782853508839e-01  	1.298862403534e-02  	1.927192260543e-02  	2.733957586813e-03  	8.628137434377e-01  	2.283211093047e-01  	2.555570782406e+00  	7.757079215423e-01  
28	3.8310000000e+00    	1.870822662805e-01  	1.529719859512e-02  	2.153716198036e-02  	3.222695712103e-03  	8.744232025274e-01  	2.245021307270e-01  	2.522141824864e+00  	6.540633562539e-01  
28	3.8320000000e+00    	2.087530208169e-01  	1.944459638520e-02  	2.589179443209e-02  	3.667759686838e-03  	7.239445277516e-01  	2.359391349977e-01  	2.119462381714e+00  	4.310895912811e-01  
28	3.8330000000e+00    	2.457899209436e-01  	2.305523469479e-02  	3.135376606205e-02  	3.629552758946e-03  	3.947230187528e-01  	2.464898211795e-01  	1.590716973420e+00  	1.805946378449e-01  
28	3.8340000000e+00    	2.953176345374e-01  	2.255549609375e-02  	3.470306450090e-02  	4.156901455985e-03  	-5.826226829451e-02 	2.574322524193e-01  	1.362916310773e+00  	3.694653750397e-01  
28	3.8350000000e+00    	3.487894656312e-01  	1.755528944226e-02  	3.270166296219e-02  	4.560850766036e-03  	-5.910732281503e-01 	2.636406016062e-01  	1.743063535103e+00  	8.677997130476e-01  
28	3.8360000000e+00    	3.964621608009e-01  	1.166812687861e-02  	2.569649767020e-02  	3.540961439891e-03  	-1.194028064947e+00 	2.689126995853e-01  	3.027927253527e+00  	1.523305007629e+00  
28	3.8370000000e+00    	4.326719561526e-01  	8.207932582661e-03  	1.727192285594e-02  	2.296793057234e-03  	-1.850122393555e+00 	3.755619707991e-01  	5.642627082397e+00  	2.458493556106e+00  


32	3.8120000000e+00    	7.022396717377e-02  	4.479502595636e-03  	1.822039237514e-03  	3.594113881674e-04  	9.250249068487e-01  	3.334324326483e-01  	3.659540199550e+00  	1.054759610257e+00  
32	3.8130000000e+00    	7.157629692945e-02  	5.661569942651e-03  	1.874237519692e-03  	4.246968363389e-04  	9.137522199207e-01  	3.596764550813e-01  	3.567183619923e+00  	1.188100432966e+00  
32	3.8140000000e+00    	7.157428672596e-02  	8.292749131868e-03  	1.858042188613e-03  	5.856424568476e-04  	9.226915407308e-01  	4.437231778679e-01  	3.565051854740e+00  	1.545893687503e+00  
32	3.8150000000e+00    	6.912074695015e-02  	1.049283749956e-02  	1.750577623346e-03  	7.159174634451e-04  	9.800869435403e-01  	5.295334401649e-01  	3.758023696394e+00  	1.995422030492e+00  
32	3.8160000000e+00    	6.450531021591e-02  	1.073705505694e-02  	1.543420889093e-03  	7.134730485256e-04  	1.077350057084e+00  	5.589789460006e-01  	4.223771729356e+00  	2.285475678848e+00  
32	3.8170000000e+00    	5.989221707198e-02  	9.153031293709e-03  	1.311446856181e-03  	5.464158943266e-04  	1.176995377453e+00  	5.496156453550e-01  	5.040015117360e+00  	2.660477518747e+00  
32	3.8180000000e+00    	5.751381628508e-02  	6.507389051482e-03  	1.220295486675e-03  	3.481557336051e-04  	1.370249719084e+00  	5.477976457121e-01  	6.712301052495e+00  	3.369760008601e+00  
32	3.8190000000e+00    	5.835686226443e-02  	4.300846545496e-03  	1.415988048900e-03  	2.647613001723e-04  	1.730902106760e+00  	6.252618613702e-01  	8.691766880133e+00  	4.329102405065e+00  
32	3.8200000000e+00    	6.275305926447e-02  	4.093753521807e-03  	1.966579993537e-03  	4.061959703806e-04  	1.885137058803e+00  	6.675819630915e-01  	8.417239176548e+00  	4.283507864721e+00  
32	3.8210000000e+00    	7.075453687285e-02  	5.758649754199e-03  	2.824323193139e-03  	6.906680276443e-04  	1.713912101143e+00  	5.608341342671e-01  	6.620146437862e+00  	3.339850936330e+00  
32	3.8220000000e+00    	8.145767932983e-02  	8.071908957850e-03  	3.789324871272e-03  	9.744628494588e-04  	1.431883441903e+00  	4.572608404462e-01  	5.033095305857e+00  	2.378400810692e+00  
32	3.8230000000e+00    	9.278808660268e-02  	9.549569790654e-03  	4.628529585215e-03  	1.115110057904e-03  	1.189115132707e+00  	3.855982007944e-01  	4.071535390490e+00  	1.633410322771e+00  
32	3.8240000000e+00    	1.025959684881e-01  	9.682655732497e-03  	5.245096584329e-03  	1.121600734437e-03  	1.026775780779e+00  	3.375157838505e-01  	3.572927602504e+00  	1.170943212074e+00  
32	3.8250000000e+00    	1.096164434133e-01  	9.651717737942e-03  	5.660772328238e-03  	1.136668136207e-03  	9.433174925637e-01  	3.252247412459e-01  	3.368470634412e+00  	1.001527282592e+00  
32	3.8260000000e+00    	1.135537801202e-01  	1.038682896648e-02  	5.943598716837e-03  	1.252365981851e-03  	9.404184961734e-01  	3.393736454409e-01  	3.419655890857e+00  	1.030065086218e+00  
32	3.8270000000e+00    	1.153612205818e-01  	1.114361225686e-02  	6.265172458820e-03  	1.427832939662e-03  	1.029852468435e+00  	3.574918241828e-01  	3.780104500308e+00  	1.237081584443e+00  
32	3.8280000000e+00    	1.179436086726e-01  	1.094396256880e-02  	7.021410419317e-03  	1.634115861556e-03  	1.185832685803e+00  	3.747470980234e-01  	4.323308927961e+00  	1.624243028136e+00  
32	3.8290000000e+00    	1.261557849005e-01  	1.017661257388e-02  	8.796094553754e-03  	1.926425961868e-03  	1.254901223393e+00  	3.651565815194e-01  	4.343088580825e+00  	1.792462105528e+00  
32	3.8300000000e+00    	1.452447049337e-01  	1.043923145371e-02  	1.189354608516e-02  	2.304857032126e-03  	1.079573264630e+00  	2.952798694635e-01  	3.496290249047e+00  	1.324816020840e+00  
32	3.8310000000e+00    	1.779017919588e-01  	1.232148589139e-02  	1.564878918651e-02  	2.758109048060e-03  	7.262823354785e-01  	2.241814231935e-01  	2.529520147735e+00  	7.538307063003e-01  
32	3.8320000000e+00    	2.222377203803e-01  	1.598586005465e-02  	1.865123292012e-02  	3.003907524510e-03  	3.364719548511e-01  	1.964528343549e-01  	1.982422979390e+00  	3.905880832482e-01  
32	3.8330000000e+00    	2.740166012918e-01  	1.956529915166e-02  	2.000483423139e-02  	2.656341385887e-03  	-3.804843684479e-02 	2.216993142257e-01  	1.847370836677e+00  	1.827983794580e-01  
32	3.8340000000e+00    	3.300638539762e-01  	1.983731431917e-02  	1.927376641067e-02  	2.951646878069e-03  	-4.487393182037e-01 	2.565153420340e-01  	2.084634947792e+00  	4.598788659387e-01  
32	3.8350000000e+00    	3.850798600501e-01  	1.578206239319e-02  	1.575098196483e-02  	3.150904233244e-03  	-9.716620540305e-01 	2.687590832591e-01  	3.053262384997e+00  	1.068749720826e+00  
32	3.8360000000e+00    	4.292618888331e-01  	9.740141567632e-03  	1.045840613412e-02  	2.215694632063e-03  	-1.580920988387e+00 	2.997728553713e-01  	5.414085701468e+00  	1.700412397665e+00  
32	3.8370000000e+00    	4.573818313560e-01  	6.038457274655e-03  	6.087542905902e-03  	1.287892726268e-03  	-2.024796060870e+00 	4.974926610492e-01  	9.042006785645e+00  	2.756279598587e+00  


==> anc/Figure_4-left.dat <==
#Ns	beta			MEAN			error
16	3.7880000000e+00	1.012289681454e-01	1.139647776792e-04
16	3.7890000000e+00	1.008214943533e-01	1.098525969347e-04
16	3.7900000000e+00	1.004193078552e-01	1.083498173121e-04
16	3.7910000000e+00	1.000235145224e-01	1.079521251568e-04
16	3.7920000000e+00	9.963438503358e-02	1.076119112677e-04
16	3.7930000000e+00	9.925130108865e-02	1.067639173385e-04
16	3.7940000000e+00	9.887279562968e-02	1.052502550210e-04
16	3.7950000000e+00	9.849668019351e-02	1.032082656464e-04
16	3.7960000000e+00	9.812023740758e-02	1.009691953278e-04
16	3.7970000000e+00	9.774045273615e-02	9.898870811692e-05
16	3.7980000000e+00	9.735426575186e-02	9.780217429507e-05
16	3.7990000000e+00	9.695883104850e-02	9.797191716574e-05
16	3.8000000000e+00	9.655178431351e-02	9.998666886274e-05
16	3.8010000000e+00	9.613150378040e-02	1.041143312275e-04
16	3.8020000000e+00	9.569734136898e-02	1.102847318355e-04
16	3.8030000000e+00	9.524977867484e-02	1.180967991609e-04
16	3.8040000000e+00	9.479045421235e-02	1.269522900091e-04
16	3.8050000000e+00	9.432202218764e-02	1.362178264671e-04
16	3.8060000000e+00	9.384784131569e-02	1.453186929317e-04
16	3.8070000000e+00	9.337154154982e-02	1.537472126972e-04
16	3.8080000000e+00	9.289655436813e-02	1.610390094666e-04
16	3.8090000000e+00	9.242570030423e-02	1.667790226700e-04
16	3.8100000000e+00	9.196090454207e-02	1.706535472897e-04
16	3.8110000000e+00	9.150307098666e-02	1.725166511402e-04
16	3.8120000000e+00	9.105210646210e-02	1.724292827980e-04
16	3.8130000000e+00	9.060706182021e-02	1.706496339465e-04
16	3.8140000000e+00	9.016634754281e-02	1.675753876852e-04
16	3.8150000000e+00	8.972798458071e-02	1.636531848745e-04
16	3.8160000000e+00	8.928985942346e-02	1.592847763705e-04
16	3.8170000000e+00	8.884996266620e-02	1.547687765694e-04
16	3.8180000000e+00	8.840659859734e-02	1.503061725514e-04
16	3.8190000000e+00	8.795855910952e-02	1.460657110150e-04
16	3.8200000000e+00	8.750525675369e-02	1.422731862008e-04
16	3.8210000000e+00	8.704681056424e-02	1.392753841539e-04
16	3.8220000000e+00	8.658407502921e-02	1.375333400479e-04
16	3.8230000000e+00	8.611860161669e-02	1.375169252120e-04
16	3.8240000000e+00	8.565252597817e-02	1.395178659574e-04
16	3.8250000000e+00	8.518838388561e-02	1.434701036465e-04
16	3.8260000000e+00	8.472887283142e-02	1.488999125643e-04
16	3.8270000000e+00	8.427658995882e-02	1.550562889281e-04
16	3.8280000000e+00	8.383378499012e-02	1.611490876467e-04
16	3.8290000000e+00	8.340216577649e-02	1.665683468112e-04
16	3.8300000000e+00	8.298278393038e-02	1.710002192821e-04
16	3.8310000000e+00	8.257601168352e-02	1.744294788497e-04
16	3.8320000000e+00	8.218160406691e-02	1.770675672557e-04
16	3.8330000000e+00	8.179882548407e-02	1.792517949378e-04
16	3.8340000000e+00	8.142661103338e-02	1.813427685031e-04
16	3.8350000000e+00	8.106373058934e-02	1.836339485652e-04
16	3.8360000000e+00	8.070892724503e-02	1.862912082917e-04
16	3.8370000000e+00	8.036101081789e-02	1.893409670881e-04
16	3.8380000000e+00	8.001889866047e-02	1.927009434870e-04
16	3.8390000000e+00	7.968160873841e-02	1.962133108615e-04
16	3.8400000000e+00	7.934822114088e-02	1.996392272558e-04
16	3.8410000000e+00	7.901783118897e-02	2.026220090474e-04
16	3.8420000000e+00	7.868951882071e-02	2.046802084776e-04
16	3.8430000000e+00	7.836235353256e-02	2.052910354938e-04
16	3.8440000000e+00	7.803544312481e-02	2.040648525654e-04
16	3.8450000000e+00	7.770801983889e-02	2.009514806199e-04
16	3.8460000000e+00	7.737954476718e-02	1.964072750863e-04
16	3.8470000000e+00	7.704980398779e-02	1.914780783643e-04
16	3.8480000000e+00	7.671897149640e-02	1.877744692464e-04
16	3.8490000000e+00	7.638762384061e-02	1.873083300223e-04
16	3.8500000000e+00	7.605670555761e-02	1.921630762481e-04


20	3.7880000000e+00	1.020861970295e-01	6.634682329842e-05
20	3.7890000000e+00	1.016973700015e-01	6.564423481393e-05
20	3.7900000000e+00	1.013070361514e-01	7.010402569966e-05
20	3.7910000000e+00	1.009138459335e-01	7.744721285908e-05
20	3.7920000000e+00	1.005172982028e-01	8.534514535367e-05
20	3.7930000000e+00	1.001181508930e-01	9.160852225788e-05
20	3.7940000000e+00	9.971823547926e-02	9.448112861744e-05
20	3.7950000000e+00	9.931973979574e-02	9.300164564418e-05
20	3.7960000000e+00	9.892429848753e-02	8.727152366590e-05
20	3.7970000000e+00	9.853228960457e-02	7.852580761569e-05
20	3.7980000000e+00	9.814256073389e-02	6.900659529557e-05
20	3.7990000000e+00	9.775257744261e-02	6.169123335365e-05
20	3.8000000000e+00	9.735887312897e-02	5.963519142978e-05
20	3.8010000000e+00	9.695769379246e-02	6.451315925467e-05
20	3.8020000000e+00	9.654577420928e-02	7.574575124518e-05
20	3.8030000000e+00	9.612116613720e-02	9.163638783117e-05
20	3.8040000000e+00	9.568394329205e-02	1.104432623637e-04
20	3.8050000000e+00	9.523649075484e-02	1.303135897908e-04
20	3.8060000000e+00	9.478308969432e-02	1.489904080332e-04
20	3.8070000000e+00	9.432876786334e-02	1.640108473328e-04
20	3.8080000000e+00	9.387783094869e-02	1.735047914999e-04
20	3.8090000000e+00	9.343276951543e-02	1.771436775803e-04
20	3.8100000000e+00	9.299405228418e-02	1.765753422486e-04
20	3.8110000000e+00	9.256079858706e-02	1.750535071951e-04
20	3.8120000000e+00	9.213188944056e-02	1.764127708395e-04
20	3.8130000000e+00	9.170696856688e-02	1.835121000784e-04
20	3.8140000000e+00	9.128692848809e-02	1.966198770719e-04
20	3.8150000000e+00	9.087371791620e-02	2.130951148743e-04
20	3.8160000000e+00	9.046956622751e-02	2.288882877641e-04
20	3.8170000000e+00	9.007594145124e-02	2.405803695441e-04
20	3.8180000000e+00	8.969264010159e-02	2.465937260446e-04
20	3.8190000000e+00	8.931729314912e-02	2.471649804488e-04
20	3.8200000000e+00	8.894534107998e-02	2.435600070647e-04
20	3.8210000000e+00	8.857035071640e-02	2.373969048375e-04
20	3.8220000000e+00	8.818451382120e-02	2.304150795842e-04
20	3.8230000000e+00	8.777925080353e-02	2.243836753892e-04
20	3.8240000000e+00	8.734594374094e-02	2.209901682821e-04
20	3.8250000000e+00	8.687687545734e-02	2.217807040784e-04
20	3.8260000000e+00	8.636643039781e-02	2.280299146440e-04
20	3.8270000000e+00	8.581250891371e-02	2.402266608760e-04
20	3.8280000000e+00	8.521790719529e-02	2.569610676528e-04
20	3.8290000000e+00	8.459115986819e-02	2.740365219442e-04
20	3.8300000000e+00	8.394620220439e-02	2.855409346196e-04
20	3.8310000000e+00	8.330044599402e-02	2.867129386051e-04
20	3.8320000000e+00	8.267156096902e-02	2.762049815133e-04
20	3.8330000000e+00	8.207403041101e-02	2.564105912060e-04
20	3.8340000000e+00	8.151676596375e-02	2.323892859776e-04
20	3.8350000000e+00	8.100248414554e-02	2.101640768845e-04
20	3.8360000000e+00	8.052864097245e-02	1.948984289158e-04
20	3.8370000000e+00	8.008916314374e-02	1.892545352809e-04
20	3.8380000000e+00	7.967623361263e-02	1.925789425884e-04
20	3.8390000000e+00	7.928173778947e-02	2.017946723874e-04
20	3.8400000000e+00	7.889831778439e-02	2.131208325592e-04
20	3.8410000000e+00	7.852014541877e-02	2.230375895467e-04
20	3.8420000000e+00	7.814349800026e-02	2.284936406337e-04
20	3.8430000000e+00	7.776708122059e-02	2.271243210458e-04
20	3.8440000000e+00	7.739191716403e-02	2.177642360427e-04
20	3.8450000000e+00	7.702065479436e-02	2.009269364587e-04
20	3.8460000000e+00	7.665641545165e-02	1.787697094237e-04
20	3.8470000000e+00	7.630159178207e-02	1.544766167199e-04
20	3.8480000000e+00	7.595709494234e-02	1.315607891712e-04
20	3.8490000000e+00	7.562229094280e-02	1.136012223547e-04
20	3.8500000000e+00	7.529546835839e-02	1.042166831238e-04


24	3.7880000000e+00	1.019841415343e-01	5.235051330573e-05
24	3.7890000000e+00	1.016005798644e-01	5.527956463209e-05
24	3.7900000000e+00	1.012156935897e-01	6.740182806060e-05
24	3.7910000000e+00	1.008256144405e-01	8.475577760698e-05
24	3.7920000000e+00	1.004288087105e-01	1.028530296132e-04
24	3.7930000000e+00	1.000274734909e-01	1.164898014013e-04
24	3.7940000000e+00	9.962704055217e-02	1.212749949122e-04
24	3.7950000000e+00	9.923359210259e-02	1.158649937700e-04
24	3.7960000000e+00	9.885071873739e-02	1.025518549384e-04
24	3.7970000000e+00	9.847797718172e-02	8.586582982712e-05
24	3.7980000000e+00	9.811182298988e-02	7.063695122625e-05
24	3.7990000000e+00	9.774803669040e-02	6.078636946027e-05
24	3.8000000000e+00	9.738389197725e-02	5.890082732330e-05
24	3.8010000000e+00	9.701890585087e-02	6.599043523715e-05
24	3.8020000000e+00	9.665410968561e-02	8.155817576128e-05
24	3.8030000000e+00	9.629061623124e-02	1.037169184349e-04
24	3.8040000000e+00	9.592858149683e-02	1.286507298183e-04
24	3.8050000000e+00	9.556733606185e-02	1.505468014532e-04
24	3.8060000000e+00	9.520647150234e-02	1.630848117937e-04
24	3.8070000000e+00	9.484667684540e-02	1.619650583363e-04
24	3.8080000000e+00	9.448921650491e-02	1.470831775610e-04
24	3.8090000000e+00	9.413426508300e-02	1.229164783047e-04
24	3.8100000000e+00	9.377938540510e-02	9.675026402963e-05
24	3.8110000000e+00	9.341899861407e-02	7.646005274727e-05
24	3.8120000000e+00	9.304468225572e-02	6.964243061699e-05
24	3.8130000000e+00	9.264609931249e-02	8.099623071303e-05
24	3.8140000000e+00	9.221306687829e-02	1.093611112479e-04
24	3.8150000000e+00	9.173926958631e-02	1.515667451338e-04
24	3.8160000000e+00	9.122662882827e-02	2.027471094633e-04
24	3.8170000000e+00	9.068735488893e-02	2.541654330270e-04
24	3.8180000000e+00	9.014083781262e-02	2.949299173082e-04
24	3.8190000000e+00	8.960603104553e-02	3.175302137222e-04
24	3.8200000000e+00	8.909372306996e-02	3.224559494222e-04
24	3.8210000000e+00	8.860301577550e-02	3.159131588032e-04
24	3.8220000000e+00	8.812313960396e-02	3.031364752872e-04
24	3.8230000000e+00	8.763898424372e-02	2.867206829697e-04
24	3.8240000000e+00	8.713775134724e-02	2.717322335627e-04
24	3.8250000000e+00	8.661407439969e-02	2.691892700404e-04
24	3.8260000000e+00	8.607137637846e-02	2.884672672395e-04
24	3.8270000000e+00	8.551888521123e-02	3.256076287772e-04
24	3.8280000000e+00	8.496653993099e-02	3.664738785435e-04
24	3.8290000000e+00	8.442148742626e-02	3.982819671718e-04
24	3.8300000000e+00	8.388796422034e-02	4.143887814164e-04
24	3.8310000000e+00	8.336911257190e-02	4.134688189475e-04
24	3.8320000000e+00	8.286809228745e-02	3.950367539083e-04
24	3.8330000000e+00	8.238732323881e-02	3.587438302164e-04
24	3.8340000000e+00	8.192686617743e-02	3.093805145006e-04
24	3.8350000000e+00	8.148365085338e-02	2.562370743372e-04
24	3.8360000000e+00	8.105220477516e-02	2.127541074943e-04
24	3.8370000000e+00	8.062635709282e-02	1.966935636024e-04
24	3.8380000000e+00	8.020117083522e-02	2.197174714956e-04
24	3.8390000000e+00	7.977457890373e-02	2.764396927952e-04
24	3.8400000000e+00	7.934816332794e-02	3.505355270780e-04
24	3.8410000000e+00	7.892639386806e-02	4.226719641507e-04
24	3.8420000000e+00	7.851417262360e-02	4.758713302568e-04
24	3.8430000000e+00	7.811391885008e-02	4.998563114161e-04
24	3.8440000000e+00	7.772433967374e-02	4.907802745867e-04
24	3.8450000000e+00	7.734185197217e-02	4.476675846522e-04
24	3.8460000000e+00	7.696326923823e-02	3.760612971331e-04
24	3.8470000000e+00	7.658755409848e-02	2.919944079379e-04
24	3.8480000000e+00	7.621580394750e-02	2.152385849916e-04
24	3.8490000000e+00	7.585025275284e-02	1.623487069837e-04
24	3.8500000000e+00	7.549343338973e-02	1.461424639787e-04


28	3.8120000000e+00	9.316995072310e-02	7.598623900398e-05
28	3.8130000000e+00	9.280033882524e-02	8.793636240500e-05
28	3.8140000000e+00	9.242289058300e-02	1.212706623958e-04
28	3.8150000000e+00	9.203508716008e-02	1.656150323136e-04
28	3.8160000000e+00	9.163785533638e-02	2.073012351255e-04
28	3.8170000000e+00	9.123445147585e-02	2.300845935111e-04
28	3.8180000000e+00	9.082688977638e-02	2.256501839234e-04
28	3.8190000000e+00	9.041495009809e-02	2.024198024413e-04
28	3.8200000000e+00	8.999733124179e-02	1.878913152615e-04
28	3.8210000000e+00	8.957158925190e-02	2.025829422913e-04
28	3.8220000000e+00	8.913406338039e-02	2.313580102431e-04
28	3.8230000000e+00	8.868387696987e-02	2.490872096807e-04
28	3.8240000000e+00	8.823023128929e-02	2.476879623629e-04
28	3.8250000000e+00	8.779482732577e-02	2.389807429142e-04
28	3.8260000000e+00	8.740276245371e-02	2.375200414186e-04
28	3.8270000000e+00	8.706704164912e-02	2.409681118660e-04
28	3.8280000000e+00	8.677879239965e-02	2.436014969688e-04
28	3.8290000000e+00	8.650707408335e-02	2.475437596432e-04
28	3.8300000000e+00	8.620159744138e-02	2.586147557044e-04
28	3.8310000000e+00	8.579411106258e-02	2.894606046204e-04
28	3.8320000000e+00	8.520693126706e-02	3.544656194113e-04
28	3.8330000000e+00	8.438554474745e-02	4.230403852963e-04
28	3.8340000000e+00	8.335273224887e-02	4.180460324604e-04
28	3.8350000000e+00	8.223110505469e-02	3.326987965293e-04
28	3.8360000000e+00	8.118296660203e-02	2.394757580033e-04
28	3.8370000000e+00	8.031723441181e-02	1.857990585593e-04


32	3.8120000000e+00	9.333886606820e-02	6.057225421290e-05
32	3.8130000000e+00	9.297429063068e-02	7.337453333122e-05
32	3.8140000000e+00	9.260742591036e-02	1.003447249265e-04
32	3.8150000000e+00	9.224288847710e-02	1.220891551294e-04
32	3.8160000000e+00	9.188858136554e-02	1.239483343797e-04
32	3.8170000000e+00	9.155120273639e-02	1.072284401278e-04
32	3.8180000000e+00	9.122735733958e-02	8.327463818302e-05
32	3.8190000000e+00	9.090228721283e-02	6.373381106748e-05
32	3.8200000000e+00	9.055700252937e-02	5.930199323300e-05
32	3.8210000000e+00	9.017956096657e-02	6.941351586711e-05
32	3.8220000000e+00	8.977600471847e-02	8.330448041669e-05
32	3.8230000000e+00	8.936715736714e-02	8.995569736850e-05
32	3.8240000000e+00	8.897133013489e-02	8.759885770293e-05
32	3.8250000000e+00	8.859555039763e-02	8.656035733717e-05
32	3.8260000000e+00	8.824006833270e-02	9.260364700238e-05
32	3.8270000000e+00	8.789816068745e-02	9.883067848800e-05
32	3.8280000000e+00	8.754624080400e-02	9.913745743994e-05
32	3.8290000000e+00	8.713838118799e-02	9.816641148383e-05
32	3.8300000000e+00	8.661752388173e-02	1.049736187562e-04
32	3.8310000000e+00	8.594194732247e-02	1.266491647689e-04
32	3.8320000000e+00	8.510462011268e-02	1.836433013774e-04
32	3.8330000000e+00	8.411480379697e-02	2.736466882252e-04
32	3.8340000000e+00	8.298185421623e-02	3.262030325856e-04
32	3.8350000000e+00	8.179481572239e-02	2.796715089032e-04
32	3.8360000000e+00	8.075676170977e-02	1.834401547447e-04
32	3.8370000000e+00	7.999172362704e-02	1.295526105637e-04


==> anc/Figure_4-right.dat <==
#mass		beta			MEAN			error
m_u^phys	3.7000000000e+00	1.174979532200e-01	5.427742494471e-03
m_u^phys	3.7010101010e+00	1.199659963179e-01	5.404851053422e-03
m_u^phys	3.7020202020e+00	1.227679583025e-01	5.629882500100e-03
m_u^phys	3.7030303030e+00	1.259000669064e-01	6.023462626418e-03
m_u^phys	3.7040404040e+00	1.293487761660e-01	6.509638611667e-03
m_u^phys	3.7050505051e+00	1.330894321412e-01	7.023986035549e-03
m_u^phys	3.7060606061e+00	1.370855211162e-01	7.519301879701e-03
m_u^phys	3.7070707071e+00	1.412889766607e-01	7.967641585015e-03
m_u^phys	3.7080808081e+00	1.456417580809e-01	8.359679863854e-03
m_u^phys	3.7090909091e+00	1.500786769097e-01	8.702795086632e-03
m_u^phys	3.7101010101e+00	1.545313646019e-01	9.018528639044e-03
m_u^phys	3.7111111111e+00	1.589333336449e-01	9.338045899076e-03
m_u^phys	3.7121212121e+00	1.632261264953e-01	9.693024903620e-03
m_u^phys	3.7131313131e+00	1.673663839674e-01	1.010205569501e-02
m_u^phys	3.7141414141e+00	1.713332473363e-01	1.055830973547e-02
m_u^phys	3.7151515152e+00	1.751349957260e-01	1.102673478952e-02
m_u^phys	3.7161616162e+00	1.788134914443e-01	1.145386863730e-02
m_u^phys	3.7171717172e+00	1.824450771159e-01	1.178496958292e-02
m_u^phys	3.7181818182e+00	1.861370622900e-01	1.197966247824e-02
m_u^phys	3.7191919192e+00	1.900196930159e-01	1.202085226958e-02
m_u^phys	3.7202020202e+00	1.942342942795e-01	1.191778732793e-02
m_u^phys	3.7212121212e+00	1.989189365538e-01	1.170735690729e-02
m_u^phys	3.7222222222e+00	2.041933896016e-01	1.145583906381e-02
m_u^phys	3.7232323232e+00	2.101452020172e-01	1.125796528932e-02
m_u^phys	3.7242424242e+00	2.168184472033e-01	1.122484153792e-02
m_u^phys	3.7252525253e+00	2.242061132383e-01	1.145318231183e-02
m_u^phys	3.7262626263e+00	2.322465864784e-01	1.198316635224e-02
m_u^phys	3.7272727273e+00	2.408245191860e-01	1.277216412142e-02
m_u^phys	3.7282828283e+00	2.497766330267e-01	1.370617640083e-02
m_u^phys	3.7292929293e+00	2.589032510071e-01	1.464017865528e-02
m_u^phys	3.7303030303e+00	2.679858638787e-01	1.544223681251e-02
m_u^phys	3.7313131313e+00	2.768094622878e-01	1.602410623191e-02
m_u^phys	3.7323232323e+00	2.851862344866e-01	1.635367200634e-02
m_u^phys	3.7333333333e+00	2.929758146407e-01	1.645293034743e-02
m_u^phys	3.7343434343e+00	3.000976769215e-01	1.638785261590e-02
m_u^phys	3.7353535354e+00	3.065335112472e-01	1.625295408773e-02
m_u^phys	3.7363636364e+00	3.123203314345e-01	1.614879792737e-02
m_u^phys	3.7373737374e+00	3.175372239361e-01	1.615266058297e-02
m_u^phys	3.7383838384e+00	3.222893179442e-01	1.629159293055e-02
m_u^phys	3.7393939394e+00	3.266919804640e-01	1.653301198401e-02
m_u^phys	3.7404040404e+00	3.308571564461e-01	1.679978358015e-02
m_u^phys	3.7414141414e+00	3.348828261081e-01	1.699967866277e-02
m_u^phys	3.7424242424e+00	3.388459774382e-01	1.705177712268e-02
m_u^phys	3.7434343434e+00	3.427991906156e-01	1.690102334206e-02
m_u^phys	3.7444444444e+00	3.467706895329e-01	1.652400414611e-02
m_u^phys	3.7454545455e+00	3.507674118302e-01	1.593224151658e-02
m_u^phys	3.7464646465e+00	3.547803086866e-01	1.517438817515e-02
m_u^phys	3.7474747475e+00	3.587908239022e-01	1.433331645282e-02
m_u^phys	3.7484848485e+00	3.627774164195e-01	1.351340570099e-02
m_u^phys	3.7494949495e+00	3.667211109130e-01	1.281723768019e-02
m_u^phys	3.7505050505e+00	3.706093474660e-01	1.231712801927e-02
m_u^phys	3.7515151515e+00	3.744377873777e-01	1.203273861470e-02
m_u^phys	3.7525252525e+00	3.782101513789e-01	1.192694241396e-02
m_u^phys	3.7535353535e+00	3.819365444999e-01	1.192343539832e-02
m_u^phys	3.7545454545e+00	3.856309880459e-01	1.193612404478e-02
m_u^phys	3.7555555556e+00	3.893089510737e-01	1.189560780388e-02
m_u^phys	3.7565656566e+00	3.929855203178e-01	1.176443032302e-02
m_u^phys	3.7575757576e+00	3.966744955897e-01	1.153988225277e-02
m_u^phys	3.7585858586e+00	4.003882712120e-01	1.124616002155e-02
m_u^phys	3.7595959596e+00	4.041380089984e-01	1.091930103744e-02
m_u^phys	3.7606060606e+00	4.079334721519e-01	1.059027388078e-02
m_u^phys	3.7616161616e+00	4.117820296501e-01	1.027274571525e-02
m_u^phys	3.7626262626e+00	4.156867343803e-01	9.960352918339e-03
m_u^phys	3.7636363636e+00	4.196438946971e-01	9.633328932937e-03
m_u^phys	3.7646464646e+00	4.236410048728e-01	9.269248197128e-03
m_u^phys	3.7656565657e+00	4.276560542748e-01	8.851724632696e-03
m_u^phys	3.7666666667e+00	4.316589653133e-01	8.374378814226e-03
m_u^phys	3.7676767677e+00	4.356152565011e-01	7.841356655738e-03
m_u^phys	3.7686868687e+00	4.394912399906e-01	7.266882422247e-03
m_u^phys	3.7696969697e+00	4.432594856617e-01	6.674938617651e-03
m_u^phys	3.7707070707e+00	4.469031611129e-01	6.098582286325e-03
m_u^phys	3.7717171717e+00	4.504182010968e-01	5.578263459915e-03
m_u^phys	3.7727272727e+00	4.538128672461e-01	5.159165800828e-03
m_u^phys	3.7737373737e+00	4.571048729537e-01	4.887596506410e-03
m_u^phys	3.7747474747e+00	4.603166888456e-01	4.805905380075e-03
m_u^phys	3.7757575758e+00	4.634698740702e-01	4.946256543435e-03
m_u^phys	3.7767676768e+00	4.665793336079e-01	5.326141657142e-03
m_u^phys	3.7777777778e+00	4.696483403838e-01	5.948133609382e-03
m_u^phys	3.7787878788e+00	4.726650112001e-01	6.801278669150e-03
m_u^phys	3.7797979798e+00	4.756007005520e-01	7.859796821479e-03
m_u^phys	3.7808080808e+00	4.784105102601e-01	9.079758118448e-03
m_u^phys	3.7818181818e+00	4.810358644115e-01	1.039850692934e-02
m_u^phys	3.7828282828e+00	4.834089498439e-01	1.174000462949e-02
m_u^phys	3.7838383838e+00	4.854588162385e-01	1.302506167946e-02
m_u^phys	3.7848484848e+00	4.871190232182e-01	1.418302710012e-02
m_u^phys	3.7858585859e+00	4.883367596753e-01	1.516122398191e-02
m_u^phys	3.7868686869e+00	4.890831038535e-01	1.592827617410e-02
m_u^phys	3.7878787879e+00	4.893633655989e-01	1.646866097609e-02
m_u^phys	3.7888888889e+00	4.892253498850e-01	1.677173512470e-02
m_u^phys	3.7898989899e+00	4.887624631629e-01	1.682488938247e-02
m_u^phys	3.7909090909e+00	4.881087725550e-01	1.661727872028e-02
m_u^phys	3.7919191919e+00	4.874250625381e-01	1.615047330384e-02
m_u^phys	3.7929292929e+00	4.868781955348e-01	1.544842907986e-02
m_u^phys	3.7939393939e+00	4.866189982679e-01	1.456224998478e-02
m_u^phys	3.7949494949e+00	4.867646524049e-01	1.356843283338e-02
m_u^phys	3.7959595960e+00	4.873897077838e-01	1.256234313666e-02
m_u^phys	3.7969696970e+00	4.885266217567e-01	1.165212004764e-02
m_u^phys	3.7979797980e+00	4.901739883935e-01	1.095858244809e-02
m_u^phys	3.7989898990e+00	4.923093407171e-01	1.062239433805e-02
m_u^phys	3.8000000000e+00	4.949033973090e-01	1.081058797112e-02


m_s^phys	3.7880000000e+00	1.421785333255e-01	4.941141834655e-03
m_s^phys	3.7890000000e+00	1.435691825909e-01	4.724916350865e-03
m_s^phys	3.7900000000e+00	1.447544371659e-01	4.606803281135e-03
m_s^phys	3.7910000000e+00	1.457382498854e-01	4.549390679183e-03
m_s^phys	3.7920000000e+00	1.465585952321e-01	4.523514980096e-03
m_s^phys	3.7930000000e+00	1.472854849675e-01	4.507611393368e-03
m_s^phys	3.7940000000e+00	1.480155974252e-01	4.487982021930e-03
m_s^phys	3.7950000000e+00	1.488644866867e-01	4.459010970153e-03
m_s^phys	3.7960000000e+00	1.499578904654e-01	4.423295322233e-03
m_s^phys	3.7970000000e+00	1.514235133355e-01	4.391671894107e-03
m_s^phys	3.7980000000e+00	1.533839369649e-01	4.382660978402e-03
m_s^phys	3.7990000000e+00	1.559503797372e-01	4.420281653688e-03
m_s^phys	3.8000000000e+00	1.592163783828e-01	4.529035458999e-03
m_s^phys	3.8010000000e+00	1.632504830614e-01	4.726028922891e-03
m_s^phys	3.8020000000e+00	1.680878661173e-01	5.012795030146e-03
m_s^phys	3.8030000000e+00	1.737220803801e-01	5.371003612679e-03
m_s^phys	3.8040000000e+00	1.800994386936e-01	5.764433265694e-03
m_s^phys	3.8050000000e+00	1.871188654551e-01	6.146032810629e-03
m_s^phys	3.8060000000e+00	1.946391316903e-01	6.467161079939e-03
m_s^phys	3.8070000000e+00	2.024933455949e-01	6.686441585658e-03
m_s^phys	3.8080000000e+00	2.105083136012e-01	6.776405015312e-03
m_s^phys	3.8090000000e+00	2.185249550524e-01	6.726634515491e-03
m_s^phys	3.8100000000e+00	2.264158996915e-01	6.542908781005e-03
m_s^phys	3.8110000000e+00	2.340975158668e-01	6.243049262931e-03
m_s^phys	3.8120000000e+00	2.415352170534e-01	5.851323294284e-03
m_s^phys	3.8130000000e+00	2.487423023028e-01	5.393578217906e-03
m_s^phys	3.8140000000e+00	2.557734667651e-01	4.894546502243e-03
m_s^phys	3.8150000000e+00	2.627144801538e-01	4.377580553934e-03
m_s^phys	3.8160000000e+00	2.696695491775e-01	3.866383082782e-03
m_s^phys	3.8170000000e+00	2.767477338794e-01	3.388461146789e-03
m_s^phys	3.8180000000e+00	2.840495987669e-01	2.980278970205e-03
m_s^phys	3.8190000000e+00	2.916551113278e-01	2.692068855988e-03
m_s^phys	3.8200000000e+00	2.996136869760e-01	2.583013922384e-03
m_s^phys	3.8210000000e+00	3.079372080821e-01	2.694698776090e-03
m_s^phys	3.8220000000e+00	3.165967684757e-01	3.021408371386e-03
m_s^phys	3.8230000000e+00	3.255237153303e-01	3.517547469284e-03
m_s^phys	3.8240000000e+00	3.346151950778e-01	4.127153863550e-03
m_s^phys	3.8250000000e+00	3.437438370266e-01	4.799254780408e-03
m_s^phys	3.8260000000e+00	3.527705221973e-01	5.489386910717e-03
m_s^phys	3.8270000000e+00	3.615585738108e-01	6.158980029525e-03
m_s^phys	3.8280000000e+00	3.699873699947e-01	6.776846211632e-03
m_s^phys	3.8290000000e+00	3.779634503342e-01	7.322041150219e-03
m_s^phys	3.8300000000e+00	3.854276542901e-01	7.786222101684e-03
m_s^phys	3.8310000000e+00	3.923575724074e-01	8.174132906031e-03
m_s^phys	3.8320000000e+00	3.987654263402e-01	8.501781282298e-03
m_s^phys	3.8330000000e+00	4.046922404818e-01	8.792724571606e-03
m_s^phys	3.8340000000e+00	4.101996933764e-01	9.073523356113e-03
m_s^phys	3.8350000000e+00	4.153612539569e-01	9.369603191794e-03
m_s^phys	3.8360000000e+00	4.202540976284e-01	9.702056645522e-03
m_s^phys	3.8370000000e+00	4.249529009160e-01	1.008463229287e-02
m_s^phys	3.8380000000e+00	4.295260246836e-01	1.051981879656e-02
m_s^phys	3.8390000000e+00	4.340339562040e-01	1.099466980958e-02
m_s^phys	3.8400000000e+00	4.385293447877e-01	1.147933490273e-02
m_s^phys	3.8410000000e+00	4.430576664841e-01	1.193109981652e-02
m_s^phys	3.8420000000e+00	4.476575744442e-01	1.230358439868e-02
m_s^phys	3.8430000000e+00	4.523603251214e-01	1.255773085818e-02
m_s^phys	3.8440000000e+00	4.571882047581e-01	1.267111480836e-02
m_s^phys	3.8450000000e+00	4.621524315576e-01	1.264426583173e-02
m_s^phys	3.8460000000e+00	4.672513594042e-01	1.250452675908e-02
m_s^phys	3.8470000000e+00	4.724698125984e-01	1.230809643374e-02
m_s^phys	3.8480000000e+00	4.777800274806e-01	1.213997204730e-02
m_s^phys	3.8490000000e+00	4.831441061778e-01	1.211095106413e-02
m_s^phys	3.8500000000e+00	4.885173561095e-01	1.235134034351e-02


3*m_s^phys	3.8250000000e+00	7.702544553697e-02	1.928467506743e-03
3*m_s^phys	3.8260101010e+00	7.750429966196e-02	1.923033197718e-03
3*m_s^phys	3.8270202020e+00	7.814783721537e-02	1.986434337414e-03
3*m_s^phys	3.8280303030e+00	7.896226499246e-02	2.103763626071e-03
3*m_s^phys	3.8290404040e+00	7.994828383641e-02	2.254911036272e-03
3*m_s^phys	3.8300505051e+00	8.109112840866e-02	2.414586233535e-03
3*m_s^phys	3.8310606061e+00	8.235296172035e-02	2.557885232198e-03
3*m_s^phys	3.8320707071e+00	8.367195968002e-02	2.667126790100e-03
3*m_s^phys	3.8330808081e+00	8.497024038304e-02	2.736896015875e-03
3*m_s^phys	3.8340909091e+00	8.616866459080e-02	2.775058790866e-03
3*m_s^phys	3.8351010101e+00	8.720316602824e-02	2.798817726201e-03
3*m_s^phys	3.8361111111e+00	8.803701483296e-02	2.827196561172e-03
3*m_s^phys	3.8371212121e+00	8.866604335139e-02	2.873328320027e-03
3*m_s^phys	3.8381313131e+00	8.911709862697e-02	2.939943627498e-03
3*m_s^phys	3.8391414141e+00	8.944182956348e-02	3.019365576598e-03
3*m_s^phys	3.8401515152e+00	8.970798143347e-02	3.096907505674e-03
3*m_s^phys	3.8411616162e+00	8.998948817513e-02	3.155738264831e-03
3*m_s^phys	3.8421717172e+00	9.035589178416e-02	3.181744796337e-03
3*m_s^phys	3.8431818182e+00	9.086163489734e-02	3.167350462140e-03
3*m_s^phys	3.8441919192e+00	9.153656160172e-02	3.113502217609e-03
3*m_s^phys	3.8452020202e+00	9.237987620271e-02	3.029608961194e-03
3*m_s^phys	3.8462121212e+00	9.335993738992e-02	2.931782388495e-03
3*m_s^phys	3.8472222222e+00	9.442109064717e-02	2.839624898802e-03
3*m_s^phys	3.8482323232e+00	9.549660425196e-02	2.771461790064e-03
3*m_s^phys	3.8492424242e+00	9.652465113230e-02	2.738709643381e-03
3*m_s^phys	3.8502525253e+00	9.746310557581e-02	2.741936078856e-03
3*m_s^phys	3.8512626263e+00	9.829912492803e-02	2.771429430988e-03
3*m_s^phys	3.8522727273e+00	9.905098495656e-02	2.812100230984e-03
3*m_s^phys	3.8532828283e+00	9.976200538526e-02	2.849358246810e-03
3*m_s^phys	3.8542929293e+00	1.004888871282e-01	2.872851488007e-03
3*m_s^phys	3.8553030303e+00	1.012884279289e-01	2.877485511950e-03
3*m_s^phys	3.8563131313e+00	1.022066767467e-01	2.862963706432e-03
3*m_s^phys	3.8573232323e+00	1.032731687570e-01	2.833259818364e-03
3*m_s^phys	3.8583333333e+00	1.045007561828e-01	2.796616377356e-03
3*m_s^phys	3.8593434343e+00	1.058897270372e-01	2.765668374242e-03
3*m_s^phys	3.8603535354e+00	1.074339886719e-01	2.756680825069e-03
3*m_s^phys	3.8613636364e+00	1.091271003553e-01	2.786995570266e-03
3*m_s^phys	3.8623737374e+00	1.109665217198e-01	2.870723415453e-03
3*m_s^phys	3.8633838384e+00	1.129552180444e-01	3.014184785329e-03
3*m_s^phys	3.8643939394e+00	1.151004839663e-01	3.213414900443e-03
3*m_s^phys	3.8654040404e+00	1.174104359320e-01	3.454989019267e-03
3*m_s^phys	3.8664141414e+00	1.198890910556e-01	3.719346312946e-03
3*m_s^phys	3.8674242424e+00	1.225312950361e-01	3.984844093671e-03
3*m_s^phys	3.8684343434e+00	1.253188903947e-01	4.231378154499e-03
3*m_s^phys	3.8694444444e+00	1.282192810215e-01	4.443386063634e-03
3*m_s^phys	3.8704545455e+00	1.311869115785e-01	4.612534428445e-03
3*m_s^phys	3.8714646465e+00	1.341673553854e-01	4.740107872824e-03
3*m_s^phys	3.8724747475e+00	1.371030768691e-01	4.838227042106e-03
3*m_s^phys	3.8734848485e+00	1.399397713094e-01	4.928328081635e-03
3*m_s^phys	3.8744949495e+00	1.426324275722e-01	5.035821987287e-03
3*m_s^phys	3.8755050505e+00	1.451506057919e-01	5.181776317003e-03
3*m_s^phys	3.8765151515e+00	1.474825937055e-01	5.374884881223e-03
3*m_s^phys	3.8775252525e+00	1.496380508984e-01	5.607778792884e-03
3*m_s^phys	3.8785353535e+00	1.516486522415e-01	5.859376956580e-03
3*m_s^phys	3.8795454545e+00	1.535663755614e-01	6.101416526568e-03
3*m_s^phys	3.8805555556e+00	1.554595934995e-01	6.306054809641e-03
3*m_s^phys	3.8815656566e+00	1.574078753205e-01	6.452769944022e-03
3*m_s^phys	3.8825757576e+00	1.594969363636e-01	6.534251165173e-03
3*m_s^phys	3.8835858586e+00	1.618150360638e-01	6.561276417815e-03
3*m_s^phys	3.8845959596e+00	1.644512442999e-01	6.566276702264e-03
3*m_s^phys	3.8856060606e+00	1.674947826834e-01	6.604597340174e-03
3*m_s^phys	3.8866161616e+00	1.710337406760e-01	6.750588664491e-03
3*m_s^phys	3.8876262626e+00	1.751513191421e-01	7.083674591417e-03
3*m_s^phys	3.8886363636e+00	1.799184800985e-01	7.663247809004e-03
3*m_s^phys	3.8896464646e+00	1.853833286117e-01	8.502993673099e-03
3*m_s^phys	3.8906565657e+00	1.915593703373e-01	9.560532251442e-03
3*m_s^phys	3.8916666667e+00	1.984163595999e-01	1.074603328829e-02
3*m_s^phys	3.8926767677e+00	2.058779077020e-01	1.194166869274e-02
3*m_s^phys	3.8936868687e+00	2.138286147110e-01	1.302580478321e-02
3*m_s^phys	3.8946969697e+00	2.221303104973e-01	1.390135742093e-02
3*m_s^phys	3.8957070707e+00	2.306433565890e-01	1.452853327595e-02
3*m_s^phys	3.8967171717e+00	2.392468155790e-01	1.495837236912e-02
3*m_s^phys	3.8977272727e+00	2.478518684583e-01	1.535505479149e-02
3*m_s^phys	3.8987373737e+00	2.564057509222e-01	1.598504641159e-02
3*m_s^phys	3.8997474747e+00	2.648870541338e-01	1.715683491345e-02
3*m_s^phys	3.9007575758e+00	2.732958600066e-01	1.913640705011e-02
3*m_s^phys	3.9017676768e+00	2.816430962716e-01	2.210017177663e-02
3*m_s^phys	3.9027777778e+00	2.899428574271e-01	2.613531753607e-02
3*m_s^phys	3.9037878788e+00	2.982098163486e-01	3.122272461276e-02
3*m_s^phys	3.9047979798e+00	3.064618488299e-01	3.717330713549e-02
3*m_s^phys	3.9058080808e+00	3.147260844019e-01	4.357915527512e-02
3*m_s^phys	3.9068181818e+00	3.230451329844e-01	4.985272624539e-02
3*m_s^phys	3.9078282828e+00	3.314795188422e-01	5.534638669539e-02
3*m_s^phys	3.9088383838e+00	3.401027473776e-01	5.949240714968e-02
3*m_s^phys	3.9098484848e+00	3.489874215321e-01	6.193911387780e-02
3*m_s^phys	3.9108585859e+00	3.581846594487e-01	6.268168005681e-02
3*m_s^phys	3.9118686869e+00	3.677037853803e-01	6.211383476803e-02
3*m_s^phys	3.9128787879e+00	3.775019383187e-01	6.082499942872e-02
3*m_s^phys	3.9138888889e+00	3.874904483165e-01	5.916243987066e-02
3*m_s^phys	3.9148989899e+00	3.975565483319e-01	5.701050635122e-02
3*m_s^phys	3.9159090909e+00	4.075906455703e-01	5.404355513615e-02
3*m_s^phys	3.9169191919e+00	4.175074532695e-01	5.009054459727e-02
3*m_s^phys	3.9179292929e+00	4.272546381874e-01	4.527074087158e-02
3*m_s^phys	3.9189393939e+00	4.368100993670e-01	3.992873940968e-02
3*m_s^phys	3.9199494949e+00	4.461732727459e-01	3.450914475912e-02
3*m_s^phys	3.9209595960e+00	4.553558095837e-01	2.944909164349e-02
3*m_s^phys	3.9219696970e+00	4.643746095908e-01	2.511342682483e-02
3*m_s^phys	3.9229797980e+00	4.732477413725e-01	2.178726785427e-02
3*m_s^phys	3.9239898990e+00	4.819923193801e-01	1.970612333870e-02
3*m_s^phys	3.9250000000e+00	4.906230009336e-01	1.904677334710e-02

